A Benchmark Model for Fixed-Target Arctic Sea Ice Forecasting

We propose a reduced-form benchmark predictive model (BPM) for fixed-target forecasting of Arctic sea ice extent, and we provide a case study of its real-time performance for target date September 2020. We visually detail the evolution of the statistically-optimal point, interval, and density forecasts as time passes, new information arrives, and the end of September approaches. Comparison to the BPM may prove useful for evaluating and selecting among various more sophisticated dynamical sea ice models, which are widely used to quantify the likely future evolution of Arctic conditions and their two-way interaction with economic activity.

==> anc/00_SII_PreprocessData.R <==
####################################################################################################
#
#       Preprocess the Sea Ice Index
#
#       I)      Month & ThisMonth.ThisDay & ThisDay
#       II)     Fill the missing days with the AVERAGE of adjacent days --> affects only "ThisDay"
#
#####################################################################################################
rm(list=ls())

#library(ncdf4)

#     Specifiy the path to folder "anc"
directory <- "/Users/maximilian/Dropbox/Max/SIO/00_code/ReplicationCodes_Paper"

SII_df <- read.csv(file.path(directory,"/SeaIceIndex_Daily.csv"))


################################################################################################
#
#       I)    Create monthly averages from daily data
#
################################################################################################

SII_monthly_df <- data.frame(matrix(NA, nrow = length(unique(SII_df$Year)), ncol = 12, 
                                    dimnames = list(c(unique(SII_df$Year)), c(1:12))), check.names = F)
for (r in 1:nrow(SII_monthly_df)){
  for (c in 1:ncol(SII_monthly_df)){
    # First Check if Number of Observations is > 10
    year.month_idx <- which(SII_df$Year == as.numeric(rownames(SII_monthly_df)[r]) & 
                              SII_df$Month == as.numeric(colnames(SII_monthly_df)[c]))
    if (length(year.month_idx) > 10){
      SII_monthly_df[r,c] <- mean(SII_df$Extent[year.month_idx])
    }
  }
}

# Set manually January 1988 to NA
SII_monthly_df["1988", "1"] <- NA

colnames(SII_monthly_df) <- c("JAN", "FEB", "MAR", "APR", "MAY", "JUN", "JUL", "AUG", "SEP", "OCT", "NOV", "DEC")


################################################################################################
#
#     II)    Create the daily data: 
#             a)    Each Day
#             b)    Day 1 until Day "t"
#             c)    Each Day --- Missing Data Filled with Average of Adjacent Days
#
################################################################################################

#####    a) Each day ######
mon <- c("JAN", "FEB", "MAR", "APR", "MAY", "JUN", "JUL", "AUG", "SEP", "OCT", "NOV", "DEC")
daily.colnames <- c()

for (m in mon){
  if (m %in% c("JAN", "MAR", "MAY", "JUL", "AUG", "OCT", "DEC")){
    daily.colnames <- c(daily.colnames, paste0(m, c(1:31),"_", c(1:31)))
  } else if (m %in% c("APR", "JUN", "SEP", "NOV")){
    daily.colnames <- c(daily.colnames, paste0(m, c(1:30),"_", c(1:30)))
  } else if (m == "FEB"){
    daily.colnames <- c(daily.colnames, paste0(m, c(1:28),"_",c(1:28)))
  }
}

SII_daily_df <- data.frame(matrix(NA, nrow = length(unique(SII_df$Year)), ncol = length(daily.colnames), 
                                  dimnames = list(c(unique(SII_df$Year)), daily.colnames)), check.names = F)
for (r in 1:nrow(SII_daily_df)){
  for (c in 1:ncol(SII_daily_df)){
    mon.c <- which(mon == substr(colnames(SII_daily_df)[c],1,3))
    day.c <- substr(colnames(SII_daily_df)[c],gregexpr(pattern ='_',colnames(SII_daily_df)[c])[[1]] + 1,
                    nchar(colnames(SII_daily_df)[c]))
    year.month.day_idx <- which(SII_df$Year == as.numeric(rownames(SII_daily_df)[r]) & 
                                  SII_df$Month == mon.c &
                                  SII_df$Day == as.numeric(day.c))
    if (length(year.month.day_idx) > 0){
      SII_daily_df[r,c] <- mean(SII_df$Extent[year.month.day_idx])
    }
  }
}


#####    b) Day 1 until Day "t" ######
mon <- c("JAN", "FEB", "MAR", "APR", "MAY", "JUN", "JUL", "AUG", "SEP", "OCT", "NOV", "DEC")
daily.colnames <- c()

for (m in mon){
  if (m %in% c("JAN", "MAR", "MAY", "JUL", "AUG", "OCT", "DEC")){
    daily.colnames <- c(daily.colnames, paste0(m, "1_", c(1:31)))
  } else if (m %in% c("APR", "JUN", "SEP", "NOV")){
    daily.colnames <- c(daily.colnames, paste0(m, "1_", c(1:30)))
  } else if (m == "FEB"){
    daily.colnames <- c(daily.colnames, paste0(m, "1_", c(1:28)))
  }
}

SII_dayTo.t_df <- data.frame(matrix(NA, nrow = length(unique(SII_df$Year)), ncol = length(daily.colnames), 
                                    dimnames = list(c(unique(SII_df$Year)), daily.colnames)), check.names = F)
for (r in 1:nrow(SII_dayTo.t_df)){
  for (c in 1:ncol(SII_dayTo.t_df)){
    mon.c <- which(mon == substr(colnames(SII_dayTo.t_df)[c],1,3))
    days.c <- 1:as.numeric(substr(colnames(SII_dayTo.t_df)[c],gregexpr(pattern ='_',colnames(SII_dayTo.t_df)[c])[[1]] + 1,
                                  nchar(colnames(SII_dayTo.t_df)[c])))
    year.month.day_idx <- which(SII_df$Year == as.numeric(rownames(SII_dayTo.t_df)[r]) & 
                                  SII_df$Month == mon.c &
                                  SII_df$Day %in% days.c)
    if (length(year.month.day_idx) > 0){
      SII_dayTo.t_df[r,c] <- mean(SII_df$Extent[year.month.day_idx])
    }
  }
}



#####    c) Each day --- Missing Data Filled with Average of Adjacent Days ######

#   Create a STACKED SII-Dataframe
SII_daily_stacked <- data.frame("Year" = rep(1979:SII_df$Year[nrow(SII_df)], each = 365),
                                "help" = rep(daily.colnames, times = SII_df$Year[nrow(SII_df)] - 1979 + 1))

for (r in 1:nrow(SII_daily_stacked)){
  SII_daily_stacked[r,"Month"] <- which(mon == substr(SII_daily_stacked$help[r],1,3))
  SII_daily_stacked[r,"Day"] <- as.numeric(substr(SII_daily_stacked$help[r],
                                       gregexpr(pattern ='_', SII_daily_stacked$help[r])[[1]][1] + 1,
                                       nchar(as.character(SII_daily_stacked$help[r]))))
}
SII_daily_stacked <- SII_daily_stacked[,c("Year", "Month", "Day")]
for (r in 1:nrow(SII_df)){
  
  find.row <- which(SII_daily_stacked$Year == SII_df$Year[r] &
                    SII_daily_stacked$Month == SII_df$Month[r] &
                    SII_daily_stacked$Day == SII_df$Day[r])

  SII_daily_stacked[find.row, "Extent"] <- SII_df$Extent[r]
}

#   Fill the missing dates (1979 - Aug 1987) & Fill the First Observation manually
SII_daily_stacked$Extent[1] <- 14.791
missing.days <- which(is.na(SII_daily_stacked$Extent[1:which(SII_daily_stacked$Year == 1987 &
                                                             SII_daily_stacked$Month == 8 &
                                                             SII_daily_stacked$Day == 20)]))
for (r in missing.days){
  SII_daily_stacked$Extent[r] <- mean(c(SII_daily_stacked$Extent[r-1],
                                        SII_daily_stacked$Extent[r+1]))
}


#   Now set-up the dataframe in the exact same format as under "a)" and "b)"
daily.colnames <- c()

for (m in mon){
  if (m %in% c("JAN", "MAR", "MAY", "JUL", "AUG", "OCT", "DEC")){
    daily.colnames <- c(daily.colnames, paste0(m, c(1:31),"_", c(1:31)))
  } else if (m %in% c("APR", "JUN", "SEP", "NOV")){
    daily.colnames <- c(daily.colnames, paste0(m, c(1:30),"_", c(1:30)))
  } else if (m == "FEB"){
    daily.colnames <- c(daily.colnames, paste0(m, c(1:28),"_",c(1:28)))
  }
}

SII_daily_df_no.missing <- data.frame(matrix(NA, nrow = length(unique(SII_df$Year)), ncol = length(daily.colnames), 
                                  dimnames = list(c(unique(SII_df$Year)), daily.colnames)), check.names = F)

for (r in 1:nrow(SII_daily_df_no.missing)){
  for (c in 1:ncol(SII_daily_df_no.missing)){
    mon.c <- which(mon == substr(colnames(SII_daily_df_no.missing)[c],1,3))
    day.c <- substr(colnames(SII_daily_df_no.missing)[c],gregexpr(pattern ='_',colnames(SII_daily_df_no.missing)[c])[[1]] + 1,
                    nchar(colnames(SII_daily_df_no.missing)[c]))
    year.month.day_idx <- which(SII_daily_stacked$Year == as.numeric(rownames(SII_daily_df_no.missing)[r]) & 
                                  SII_daily_stacked$Month == mon.c &
                                  SII_daily_stacked$Day == as.numeric(day.c))
    if (length(year.month.day_idx) > 0){
      SII_daily_df_no.missing[r,c] <- mean(SII_daily_stacked$Extent[year.month.day_idx])
    }
  }
}

################################################################################################
#
#       III)    Combine all THREE data sets
#
################################################################################################

SII_data <- cbind(SII_monthly_df, SII_daily_df, SII_dayTo.t_df)
write.csv(SII_data, file = file.path(directory, "/SeaIceIndex_processed.csv"), row.names = T)

SII_data_noMissing <- cbind(SII_monthly_df, SII_daily_df_no.missing, SII_dayTo.t_df)
write.csv(SII_data_noMissing, file = file.path(directory, "/SeaIceIndex_processed_nomissing.csv"), row.names = T)


==> anc/1_Densities.R <==
################################################################################################
#
#       SIO Analysis --- based on Sea Ice Index
#
#       Model: SIE_{m.star} = c + TIME + SIE_{last.m,t} + SIE_{daysSoFar.m,t} + SIE_{today,t} + e_t
#
#               where: t = (m.star - 3)/d, ..., m.star/d;  with d = 1,2,3,...,30(31)[28]
#
################################################################################################
rm(list = ls())
library(texreg)
library(moments)
library(EnvStats)
library(sandwich)
library(lmtest)

#     Specifiy the path to folder "anc"
directory <- "/Users/maximilian/Dropbox/Max/SIO/00_code/ReplicationCodes_Paper"

SeaICE <- read.csv(file.path(directory,"/SeaIceIndex_processed_nomissing.csv"))


SeaICE[,"TIME"] <- rep(1:nrow(SeaICE),1)

rm(list = ls()[grepl("reg_", ls())])

################################################################################################
#
#       1.      Estimate the monthly Models
#
#################################################################################################

############# USER INTERACTION ################
#

# To produce Figure 1 (Table 1), Runs 1-5 (Runs 1-4) are necessary. The specifications read as follows:
# Run 1:    day.t = 10; target.month = "SEP"; IwantOnlyTrend = "no"; month.t = "JUN"
# Run 2:    day.t = 10; target.month = "SEP"; IwantOnlyTrend = "no"; month.t = "JUL"
# Run 3:    day.t = 10; target.month = "SEP"; IwantOnlyTrend = "no"; month.t = "AUG"
# Run 4:    day.t = 10; target.month = "SEP"; IwantOnlyTrend = "no"; month.t = "SEP"
# Run 5:    day.t = 10; target.month = "SEP"; IwantOnlyTrend = "yes"; month.t = [any month] ---> "pure trend model"

#   At which day of the month shall the prediction be made?
day.t <- 10

#   Which is the month in "SIE_{daysSoFar.m,t}"? 
month.t <- "JUN"

#   Which month is your LHS variable?
target.month <- "SEP"

#   Do you only want the time-trend model?
IwantOnlyTrend <- "no"

#
##########################################

mon <- c("JAN", "FEB", "MAR", "APR", "MAY", "JUN", "JUL", "AUG", "SEP", "OCT", "NOV", "DEC")
mon.freeze <- mon  

#     1.1    Re-ordering the monthly index, if "month.t == January"
if (month.t == "JAN"){
  mon.idx <- 1:which(mon == month.t)
  mon.names <- mon[mon.idx]
  
  mon <- mon[-mon.idx]
  mon <- c(mon, mon.names)
}


#     1.2    Definition of RHS variables 
last.m <- mon[which(mon ==month.t) - 1]
days.sofar.t <- paste0(month.t, "1_", day.t)
today.t <- paste0(month.t, day.t, "_", day.t)


#     1.3    Running the regressions ---> BEWARE: for "last.m \in c("NOV","DEC")", a LAGGING is needed 
if (IwantOnlyTrend == "yes"){
  reg <- lm(formula = as.formula(paste0(target.month, " ~ TIME")), data = SeaICE[1:(nrow(SeaICE)-1),])
  assign(paste0("reg_TIME_",target.month),reg)
  
} else {
  
  if (last.m == c("DEC")){
    SeaICE.reg <- as.data.frame(cbind(SeaICE[,target.month], 
                                      SeaICE[,"TIME"], 
                                      c(NA,SeaICE[1:(nrow(SeaICE)-1),last.m]), 
                                      SeaICE[,days.sofar.t], 
                                      SeaICE[,today.t]))
    colnames(SeaICE.reg) <- c(target.month, "TIME", last.m, days.sofar.t, today.t)
  } else if (last.m == c("NOV")){
    SeaICE.reg <- as.data.frame(cbind(SeaICE[,target.month], 
                                      SeaICE[,"TIME"], 
                                      c(NA,SeaICE[1:(nrow(SeaICE)-1),last.m]), 
                                      c(NA,SeaICE[1:(nrow(SeaICE)-1),days.sofar.t]), 
                                      c(NA,SeaICE[1:(nrow(SeaICE)-1),today.t])))
    colnames(SeaICE.reg) <- c(target.month, "TIME", last.m, days.sofar.t, today.t)
  } else{
    SeaICE.reg <- as.data.frame(cbind(SeaICE[,target.month], 
                                      SeaICE[,"TIME"], 
                                      SeaICE[,last.m], 
                                      SeaICE[,days.sofar.t], 
                                      SeaICE[,today.t]))
    colnames(SeaICE.reg) <- c(target.month, "TIME", last.m, days.sofar.t, today.t)
  }
  formula <- as.formula(paste0(target.month," ~ TIME + ", last.m, " + ", days.sofar.t, " + ", today.t))
  reg <- lm(formula = formula, data = SeaICE.reg[1:(nrow(SeaICE)-1),])
  assign(paste0("reg_",month.t),reg)
}

#     1.4    Some Summary Statistics
summary(reg)
AIC(reg)/length(reg$residuals)
BIC(reg)/length(reg$residuals)
skewness(reg$residuals)
kurtosis(reg$residuals, excess = F)
(sum((reg$residuals)^2)/(length(reg$residuals)-length(reg$coefficients)))^0.5



################################################################################################
#
#       2.      Produce the Point-Forecast & Interval
#
#################################################################################################

############# USER INTERACTION ################
#
# To get point estimates and intervals for Table 1, you need to run this section 4 times, as follows:
# Run 1:    reg = reg_JUN; endyear = 2020
# Run 2:    reg = reg_JUL; endyear = 2020
# Run 3:    reg = reg_AUG; endyear = 2020
# Run 4:    reg = reg_SEP; endyear = 2020

#   For which regression model do you want to produce point- and interval forecast?
reg <- reg_JUN

#   For which year shall the forecast be produced?
endyear <- 2020

#
############# USER INTERACTION ################


#   2.1   Produce the point forecast & intervals (+- 2*se)
if (length(reg$coefficients) == 2){
  
  se <- (sum((reg$residuals)^2)/(length(reg$residuals)-length(reg$coefficients)))^0.5
  
  print(reg$coefficients["(Intercept)"] + reg$coefficients["TIME"]*SeaICE$TIME[nrow(SeaICE)])
  print(reg$coefficients["(Intercept)"] + reg$coefficients["TIME"]*SeaICE$TIME[nrow(SeaICE)] + 
          2*se)
  print(reg$coefficients["(Intercept)"] + reg$coefficients["TIME"]*SeaICE$TIME[nrow(SeaICE)] - 
          2*se)
  print(paste0("Only naive forecast: SEP ~ TIME"))
  
} else if (rownames(attr(reg$terms,"factors"))[3] %in% c("NOV","DEC") ){
  
  se <- (sum((reg$residuals)^2)/(length(reg$residuals)-length(reg$coefficients)))^0.5
  
  if (rownames(attr(reg$terms,"factors"))[3] == "DEC"){
    print(reg$coefficients["(Intercept)"] + 
            reg$coefficients["TIME"]*SeaICE[which(SeaICE$X == endyear),"TIME"] + 
            reg$coefficients[3]*SeaICE[which(SeaICE$X == (endyear-1)),names(reg$coefficients)[3]] +
            reg$coefficients[4]*SeaICE[which(SeaICE$X == endyear),names(reg$coefficients)[4]] +
            reg$coefficients[5]*SeaICE[which(SeaICE$X == endyear),names(reg$coefficients)[5]])
    
    print(reg$coefficients["(Intercept)"] + 
            reg$coefficients["TIME"]*SeaICE[which(SeaICE$X == endyear),"TIME"] + 
            reg$coefficients[3]*SeaICE[which(SeaICE$X == (endyear-1)),names(reg$coefficients)[3]] +
            reg$coefficients[4]*SeaICE[which(SeaICE$X == endyear),names(reg$coefficients)[4]] +
            reg$coefficients[5]*SeaICE[which(SeaICE$X == endyear),names(reg$coefficients)[5]] +
            2*se)
    
    print(reg$coefficients["(Intercept)"] + 
            reg$coefficients["TIME"]*SeaICE[which(SeaICE$X == endyear),"TIME"] + 
            reg$coefficients[3]*SeaICE[which(SeaICE$X == (endyear-1)),names(reg$coefficients)[3]] +
            reg$coefficients[4]*SeaICE[which(SeaICE$X == endyear),names(reg$coefficients)[4]] +
            reg$coefficients[5]*SeaICE[which(SeaICE$X == endyear),names(reg$coefficients)[5]] - 
            2*se)
  } else if (rownames(attr(reg$terms,"factors"))[3] == "NOV"){
    print(reg$coefficients["(Intercept)"] + 
            reg$coefficients["TIME"]*SeaICE[which(SeaICE$X == endyear-1),"TIME"] + 
            reg$coefficients[3]*SeaICE[which(SeaICE$X == (endyear-1)),names(reg$coefficients)[3]] +
            reg$coefficients[4]*SeaICE[which(SeaICE$X == endyear-1),names(reg$coefficients)[4]] +
            reg$coefficients[5]*SeaICE[which(SeaICE$X == endyear-1),names(reg$coefficients)[5]])
    
    print(reg$coefficients["(Intercept)"] + 
            reg$coefficients["TIME"]*SeaICE[which(SeaICE$X == endyear-1),"TIME"] + 
            reg$coefficients[3]*SeaICE[which(SeaICE$X == (endyear-1)),names(reg$coefficients)[3]] +
            reg$coefficients[4]*SeaICE[which(SeaICE$X == endyear-1),names(reg$coefficients)[4]] +
            reg$coefficients[5]*SeaICE[which(SeaICE$X == endyear-1),names(reg$coefficients)[5]] +
            2*se)
    
    print(reg$coefficients["(Intercept)"] + 
            reg$coefficients["TIME"]*SeaICE[which(SeaICE$X == endyear-1),"TIME"] + 
            reg$coefficients[3]*SeaICE[which(SeaICE$X == (endyear-1)),names(reg$coefficients)[3]] +
            reg$coefficients[4]*SeaICE[which(SeaICE$X == endyear-1),names(reg$coefficients)[4]] +
            reg$coefficients[5]*SeaICE[which(SeaICE$X == endyear-1),names(reg$coefficients)[5]] - 
            2*se)
  }
  
  print(paste0("Model: ", rownames(attr(reg$terms,"factors"))[1], " ~ ",
               paste0(rownames(attr(reg$terms,"factors"))[2:5], collapse = ",")))
  
  
} else {
  
  se <- (sum((reg$residuals)^2)/(length(reg$residuals)-length(reg$coefficients)))^0.5
  
  print(reg$coefficients["(Intercept)"] + 
          reg$coefficients["TIME"]*SeaICE[which(SeaICE$X == endyear),"TIME"] + 
          reg$coefficients[3]*SeaICE[which(SeaICE$X == endyear),names(reg$coefficients)[3]] +
          reg$coefficients[4]*SeaICE[which(SeaICE$X == endyear),names(reg$coefficients)[4]] +
          reg$coefficients[5]*SeaICE[which(SeaICE$X == endyear),names(reg$coefficients)[5]])
  
  print(reg$coefficients["(Intercept)"] + 
          reg$coefficients["TIME"]*SeaICE[which(SeaICE$X == endyear),"TIME"] + 
          reg$coefficients[3]*SeaICE[which(SeaICE$X == endyear),names(reg$coefficients)[3]] +
          reg$coefficients[4]*SeaICE[which(SeaICE$X == endyear),names(reg$coefficients)[4]] +
          reg$coefficients[5]*SeaICE[which(SeaICE$X == endyear),names(reg$coefficients)[5]] +
          2*se)
  
  print(reg$coefficients["(Intercept)"] + 
          reg$coefficients["TIME"]*SeaICE[which(SeaICE$X == endyear),"TIME"] + 
          reg$coefficients[3]*SeaICE[which(SeaICE$X == endyear),names(reg$coefficients)[3]] +
          reg$coefficients[4]*SeaICE[which(SeaICE$X == endyear),names(reg$coefficients)[4]] +
          reg$coefficients[5]*SeaICE[which(SeaICE$X == endyear),names(reg$coefficients)[5]] - 
          2*se)
  
  print(paste0("Model: ", rownames(attr(reg$terms,"factors"))[1], " ~ ",
               paste0(rownames(attr(reg$terms,"factors"))[2:5], collapse = ",")))
} 


###########################################################################################################################
#
#       3.      Make Density plots
#
#               You must have estimated the following models: "reg_TIME_SEP", "reg_JUN", "reg_JUL", "reg_AUG", "reg_SEP"
#
###########################################################################################################################

#     3.1   Month: SEPTEMBER ----> BEWARE: you also need a "pure trend model", i.e. "reg_TIME_SEP"
sample.range <- 10^7
d_TIME_SEP <- rnorm(sample.range, mean = 4.32, sd = (sum((reg_TIME_SEP$residuals)^2)/
                                                       (length(reg_TIME_SEP$residuals)-length(reg_TIME_SEP$coefficients)))^0.5)
d_JUN <- rnorm(sample.range, mean = 4.25, sd = (sum((reg_JUN$residuals)^2)/
                                                  (length(reg_JUN$residuals)-length(reg_JUN$coefficients)))^0.5)
d_JUL <- rnorm(sample.range, mean = 3.86, sd = (sum((reg_JUL$residuals)^2)/
                                                  (length(reg_JUL$residuals)-length(reg_JUL$coefficients)))^0.5)
d_AUG <- rnorm(sample.range, mean = 4.34, sd = (sum((reg_AUG$residuals)^2)/
                                                  (length(reg_AUG$residuals)-length(reg_AUG$coefficients)))^0.5)
d_SEP <- rnorm(sample.range, mean = 3.94, sd = (sum((reg_SEP$residuals)^2)/
                                                  (length(reg_SEP$residuals)-length(reg_SEP$coefficients)))^0.5)

for (ii in c("d_TIME_SEP","d_JUN", "d_JUL", "d_AUG", "d_SEP")){
  dd <- get(ii)
  
  if (max(dd) < 6){
    dd <- c(dd, seq(max(dd),6, by = 0.01))
  }
  if (min(dd) > 2){
    dd <- c(seq(2,min(dd), by = 0.01), dd)
  }
  
  assign(ii,dd)
  
}

#     3.1.1     Make the plot

#   Do you want a polygon-plot?
I.want.polygon <- 1

if (I.want.polygon == 1){
  png(file=paste0(directory,"/densities_SEP_Polygon.png"),width = 1800, height = 1500, res = 200)
} else{
  png(file=paste0(directory,"/densities_SEP.png"),width = 1800, height = 1500, res = 200)
}
par(mar = c(5, 5, 5, 5))
plot(density(d_TIME_SEP), col="white", lty=1, lwd = 1, ylab="Density", xlab = "Extent (Million Sq. Km)", main="", 
     xlim = c(2.75,5.75), xaxt = "n", xaxs ="i", ylim = c(-0.05,4.5), yaxs = "i", cex.lab = 2, cex.axis = 1.5)
title(main = "Forecasts of September Average of Daily Extent", cex.main = 1.75)

axis(1, at = seq(2.25,6.25, by = 0.5), cex.axis = 1.5)
grid(nx = 6, ny = 1, lty = 1)
clip(x1 = 2.75, x2 = 5.75, y1 = 0, y2 = 4.5)
abline(v=3.92, col="black", lwd = 4, lty=1)

if (I.want.polygon == 1){
  polygon(density(d_JUN),col=adjustcolor("dodgerblue2",alpha.f = 0.25), border = "dodgerblue2")
  polygon(density(d_JUL),col=adjustcolor("darkgreen",alpha.f = 0.25), border = "darkgreen")
  polygon(density(d_AUG),col=adjustcolor("orangered",alpha.f = 0.25), border = "orangered")
  polygon(density(d_SEP),col=adjustcolor("darkviolet",alpha.f = 0.25), border = "darkviolet")
  abline(v=3.92, col="black", lwd = 4, lty=1)
} else{
  lines(density(d_JUN),col="dodgerblue2", lty=1, lwd = 2)
  lines(density(d_JUL),col="darkgreen", lty=1, lwd = 2)
  lines(density(d_AUG),col="orangered", lty=1, lwd = 2)
  lines(density(d_SEP),col="darkviolet", lty=1, lwd = 2)
}

if (I.want.polygon == 1){
  text(x=5,y=0.5, labels = expression(June), col = "dodgerblue2", cex = 1.25)
} else{
  text(x=4.3,y=1, labels = expression(June), col = "dodgerblue2", cex = 1.25)
}
text(x=3.48,y=0.9, labels = expression(July), col = "darkgreen", cex = 1.25)
text(x=4.34,y=1.6, labels = expression(August), col = "orangered", cex = 1.25)
text(x=3.58,y=2, labels = expression(September), col = "darkviolet", cex = 1.25)
dev.off()



==> anc/2_DailyForecast_LastXXDays.R <==
################################################################################################
#
#       Daily Predictions are based on Model:
#       
#               Model: SIE_{m.star} = c + TIME + SIE_{last.m,t} + SIE_{LastXXDays,t} + SIE_{today,t} + e_t
#
#               where: t = (m.star - 3)/d, ..., m.star/d;  with d = 1,2,3,...,30(31)[28]
#
################################################################################################
rm(list=ls())
library(ggplot2)

#     Specifiy the path to folder "anc"
directory <- "/Users/maximilian/Dropbox/Max/SIO/00_code/ReplicationCodes_Paper"

SII_data <- read.csv(file.path(directory,"/SeaIceIndex_processed_nomissing.csv"))
SII_data[,"TIME"] <- c(1:nrow(SII_data))
SII_data.true <- SII_data

############# USER INTERACTION ################
#
#   For which year do you want to make the prediction?
I.want.year <- 2020
#
#   What's your XX (in "Last[XX]Days")? ---> paper: XX = 30
XX <- 30
############# USER INTERACTION ################


#######################################################################################################
#
#       1.  Start the daily predictions for month "m.star"! (Paper: m.star = "SEP")
#
########################################################################################################
    
m.star <- "SEP"
{
mon <- c("JAN", "FEB", "MAR", "APR", "MAY", "JUN", "JUL", "AUG", "SEP", "OCT", "NOV", "DEC")
mon.freeze <- mon  
days <- c(31, 28, 31, 30, 31, 30, 31, 31, 30, 31, 30, 31)

# If m.star == JAN | FEB | MAR | APR --> reshuffle!
if (m.star == "JAN" | m.star == "FEB" | m.star == "MAR" | m.star == "APR"){
  mon.idx <- 1:which(mon == m.star)
  mon.names <- mon[mon.idx]
  
  mon <- mon[-mon.idx]
  mon <- c(mon, mon.names)
  
  days.number <- days[mon.idx]
  days <- days[-mon.idx]
  days <- c(days, days.number)
  
}

#   Create a month-day index to ease the identification of "Last.XX.Days"
month.day.index <- data.frame("month" = rep(mon, days))
for (mm in mon){
  month.day.index[which(month.day.index$month == mm), "day"] <- rep(1:days[which(mon == mm)])
}

#   Set-up a data-frame: Column = RMSE; Rows = Sum(days in month (m.star-3), days in month (m.star-2), days in month (m.star-1), days in month (m.star))
glide.chart <- data.frame(matrix(NA, nrow = sum(days[(which(mon == m.star) - 3):which(mon == m.star)]),
                                      ncol = 4, dimnames = list(c(c(paste0("(M*-3).", c(1:days[(which(mon == m.star) - 3)])),
                                                                    paste0("(M*-2).", c(1:days[(which(mon == m.star) - 2)])),
                                                                    paste0("(M*-1).", c(1:days[(which(mon == m.star) - 1)])),
                                                                    paste0("(M*).", c(1:days[(which(mon == m.star))])))),
                                                                c("Point", "SE2_up", "SE2_low","formula"))))

#   Set-up a data-frame: Columns: Last.Month, Last.XX.Days, Day.This.Month
help_df <- data.frame("Last.Month" = c(rep(mon[which(mon == m.star) - 4], times = days[(which(mon == m.star) - 3)]),
                                       rep(mon[which(mon == m.star) - 3], times = days[(which(mon == m.star) - 2)]),
                                       rep(mon[which(mon == m.star) - 2], times = days[(which(mon == m.star) - 1)]),
                                       rep(mon[which(mon == m.star) - 1], times = days[(which(mon == m.star) - 0)])),
                      "This.Month" = c(rep(mon[which(mon == m.star) - 3], times = days[(which(mon == m.star) - 3)]),
                                          rep(mon[which(mon == m.star) - 2], times = days[(which(mon == m.star) - 2)]),
                                          rep(mon[which(mon == m.star) - 1], times = days[(which(mon == m.star) - 1)]),
                                          rep(mon[which(mon == m.star) - 0], times = days[(which(mon == m.star) - 0)])),
                      "Day.This.Month" = c(1:days[(which(mon == m.star) - 3)],
                                           1:days[(which(mon == m.star) - 2)],
                                           1:days[(which(mon == m.star) - 1)],
                                           1:days[(which(mon == m.star) - 0)]))

help_df$Last.Month <- c(as.character(help_df$Last.Month[2:nrow(help_df)]), m.star)

#   Identify the "Last.XX.Days"
for (dd in 1:nrow(help_df)){
  today.row <- which(month.day.index$month == as.character(help_df$This.Month[dd]) & 
                       month.day.index$day == help_df$Day.This.Month[dd]) 
  
  # Determine the beginning of the XX-day-period
  help_df$Last.XX.Days.START[dd] <- paste0(month.day.index$month[today.row - (XX - 1)], 
                                            month.day.index$day[today.row - (XX - 1)],
                                            "_", month.day.index$day[today.row - (XX - 1)])
  # Determine middle-part of the XX-day-period
  for (m in (XX - 2):1){
    help_df[dd, paste0("Last.XX.Days.START", (XX-m))] <- paste0(month.day.index$month[today.row - m], 
                                                                 month.day.index$day[today.row - m],
                                                        "_", month.day.index$day[today.row - m])
  }
  
  # Determine the end of the XX-day-period
  help_df$Last.XX.Days.END[dd] <- paste0(month.day.index$month[today.row], month.day.index$day[today.row],
                                            "_", month.day.index$day[today.row])
}


#   As you want to make a prediction for year "I.want.year",ONLY TAKE data until "< I.want.year" into account
SII_data <- SII_data[which(SII_data$X < I.want.year),]

# Store the daily densities in a list
sample.range <- 10^7
densities.daily <- data.frame(matrix(NA, nrow = nrow(glide.chart), ncol = 2, dimnames = list(c(),c("mean","se"))))

for (r in 1:nrow(glide.chart)){
  
# Check: SII_data[1,paste0(help_df$This.Month[r],"1_", help_df$Day.This.Month[r])]
#       SII_data[1,paste0(help_df$This.Month[r], help_df$Day.This.Month[r] ,"_", help_df$Day.This.Month[r])]
  
  #   Create the Formula for the regression
  today.day <- month.day.index$day[which(month.day.index$month == as.character(help_df$This.Month[r]) & 
                                    month.day.index$day == help_df$Day.This.Month[r])]
    
    if (help_df$Last.Month[r] == m.star && 
        !(help_df$Last.Month[r] == help_df$This.Month[r] && 
          today.day == XX && 
          days[which(mon == help_df$Last.Month[r])] == XX)){
      formula <- paste0(mon[which(mon == m.star)], ".star ~ TIME + ", 
                        help_df$Last.Month[r], " + ", 
                        paste0(help_df$Last.XX.Days.START[r], ".", help_df$Last.XX.Days.END[r]), " + ",
                        paste0(help_df$This.Month[r], help_df$Day.This.Month[r] ,"_", help_df$Day.This.Month[r]))
    } else if (help_df$Last.Month[r] == help_df$This.Month[r] && 
               today.day == XX && 
               days[which(mon == help_df$Last.Month[r])] == XX){
      formula <- paste0(mon[which(mon == m.star)], " ~ TIME + ", 
                        paste0(help_df$Last.XX.Days.START[r], ".", help_df$Last.XX.Days.END[r]), " + ",
                        paste0(help_df$This.Month[r], help_df$Day.This.Month[r] ,"_", help_df$Day.This.Month[r]))
    } else{
      formula <- paste0(mon[which(mon == m.star)], " ~ TIME + ", 
                        help_df$Last.Month[r], " + ", 
                        paste0(help_df$Last.XX.Days.START[r], ".", help_df$Last.XX.Days.END[r]), " + ",
                        paste0(help_df$This.Month[r], help_df$Day.This.Month[r] ,"_", help_df$Day.This.Month[r]))
    }
    
    # Make the TIME-SHIFT if necessary
    if (mon[which(mon == m.star)] %in% c("JAN","FEB","MAR","APR") & help_df$Last.Month[r] %in% c("SEP","OCT","NOV")){
      
      #   Create the "Last.XX.Days" Average
      last.XX.days.names <- as.character(help_df[r, c(which(colnames(help_df) == "Last.XX.Days.START"):
                                                        which(colnames(help_df) == "Last.XX.Days.END"))])
      for (sii in 1:nrow(SII_data)){
        SII_data[sii,paste0(help_df$Last.XX.Days.START[r], ".", help_df$Last.XX.Days.END[r])] <- mean(as.numeric(SII_data[sii,last.XX.days.names]))
      }
      
      # Compute already the "Last.XX.Days"-value for the year you want to make the forecast for, i.e. for "I.want.year"
      last.XX.days.value_I.want.year <- mean(as.numeric(SII_data.true[which(SII_data.true$X == (I.want.year - 1)), 
                                                                      last.XX.days.names]))
      
      # Set up the matrix which includes the LHS and all RHS variables
      SII_data.reg <- as.data.frame(cbind(SII_data[,mon[which(mon == m.star)]], 
                                          SII_data[,"TIME"], 
                                          c(NA,SII_data[1:(nrow(SII_data)-1), as.character(help_df$Last.Month[r])]),
                                          c(NA,SII_data[1:(nrow(SII_data)-1), paste0(help_df$Last.XX.Days.START[r], ".", 
                                                                                     help_df$Last.XX.Days.END[r])]), 
                                          c(NA,SII_data[1:(nrow(SII_data)-1), paste0(help_df$This.Month[r], 
                                                                                     help_df$Day.This.Month[r],
                                                                                     "_", help_df$Day.This.Month[r])])))
      if (help_df$Last.Month[r] == m.star){
        
        colnames(SII_data.reg) <- c(paste0(mon[which(mon == m.star)], ".star"),
                                    "TIME", 
                                    as.character(help_df$Last.Month[r]),
                                    paste0(help_df$Last.XX.Days.START[r], ".", 
                                           help_df$Last.XX.Days.END[r]), 
                                    paste0(help_df$This.Month[r], help_df$Day.This.Month[r],
                                           "_", help_df$Day.This.Month[r]))
      } else{                    
        colnames(SII_data.reg) <- c(mon[which(mon == m.star)], "TIME", 
                                  as.character(help_df$Last.Month[r]),
                                  paste0(help_df$Last.XX.Days.START[r], ".", 
                                         help_df$Last.XX.Days.END[r]), 
                                  paste0(help_df$This.Month[r], help_df$Day.This.Month[r],
                                         "_", help_df$Day.This.Month[r]))
      }
      
    } else if (mon[which(mon == m.star)] %in% c("JAN","FEB","MAR","APR") & help_df$Last.Month[r] == "DEC"){
      
      #   Create the "Last.XX.Days" Average
      last.XX.days.names <- as.character(help_df[r, c(which(colnames(help_df) == "Last.XX.Days.START"):
                                                        which(colnames(help_df) == "Last.XX.Days.END"))])
      # Now it COULD be that "Last.XX.Days" includes some December and January values
      # ----> hence, shift only the December-values by one period, such that if t = 1992:
      # "Last.XX.Days" = mean(December-values == 1991, January-values == 1992)
      
      if (length(grep("DEC", last.XX.days.names)) > 0 & length(grep("JAN", last.XX.days.names)) > 0){
        dec.names <- last.XX.days.names[grep("DEC", last.XX.days.names)]
        jan.names <- last.XX.days.names[grep("JAN", last.XX.days.names)]
        
        
        Dec.Jan_df <- cbind(rbind(rep(NA,times = length(dec.names)),as.matrix(SII_data[1:(nrow(SII_data)-1),dec.names])), 
                            SII_data[,jan.names])
        
        # Compute already the "Last.XX.Days"-value for the year you want to make the forecast for, i.e. for "I.want.year"
        last.XX.days.value_I.want.year <- mean(c(as.numeric(SII_data.true[which(SII_data.true$X == (I.want.year - 1)),dec.names]), 
                                                as.numeric(SII_data.true[which(SII_data.true$X == I.want.year), 
                                                                        jan.names])))
        
      } else if (length(grep("DEC", last.XX.days.names)) > 0 & length(grep("JAN", last.XX.days.names)) == 0){
        
        # If you are standing on Januray 1st, then "Last.XX.Days" has only December values
        Dec.Jan_df <- rbind(rep(NA,times = length(dec.names)),SII_data[1:(nrow(SII_data)-1),last.XX.days.names])
        
        # Compute already the "Last.XX.Days"-value for the year you want to make the forecast for, i.e. for "I.want.year"
        last.XX.days.value_I.want.year <- mean(as.numeric(SII_data.true[which(SII_data.true$X == (I.want.year - 1)),last.XX.days.names]))
        
      } else if (length(grep("DEC", last.XX.days.names)) == 0 & length(grep("JAN", last.XX.days.names)) > 0){
        
        # If you are standing on January 11nth, then then "Last.XX.Days" has only January values
        Dec.Jan_df <- SII_data[,last.XX.days.names]
        
        # Compute already the "Last.XX.Days"-value for the year you want to make the forecast for, i.e. for "I.want.year"
        last.XX.days.value_I.want.year <- mean(as.numeric(SII_data.true[which(SII_data.true$X == I.want.year),last.XX.days.names]))
        
      }
      
      for (sii in 1:nrow(SII_data)){
        SII_data[sii,paste0(help_df$Last.XX.Days.START[r], ".", help_df$Last.XX.Days.END[r])] <- mean(as.numeric(Dec.Jan_df[sii,]))
      }
      
     
      
      # Set up the matrix which includes the LHS and all RHS variables ----> now the "Last.XX.Days" are already shifted!
      SII_data.reg <- as.data.frame(cbind(SII_data[,mon[which(mon == m.star)]], 
                                          SII_data[,"TIME"], 
                                          c(NA,SII_data[1:(nrow(SII_data)-1), as.character(help_df$Last.Month[r])]),
                                          SII_data[,paste0(help_df$Last.XX.Days.START[r], ".", 
                                                      help_df$Last.XX.Days.END[r])], 
                                          SII_data[,paste0(help_df$This.Month[r], help_df$Day.This.Month[r],
                                                           "_", help_df$Day.This.Month[r])]))
      
      if (help_df$Last.Month[r] == m.star){
        colnames(SII_data.reg) <- c(paste0(mon[which(mon == m.star)], ".star"),
                                    "TIME", 
                                    as.character(help_df$Last.Month[r]), 
                                    paste0(help_df$Last.XX.Days.START[r], ".", 
                                           help_df$Last.XX.Days.END[r]), 
                                    paste0(help_df$This.Month[r], help_df$Day.This.Month[r],
                                           "_", help_df$Day.This.Month[r]))
      } else{                    
        colnames(SII_data.reg) <- c(mon[which(mon == m.star)], "TIME", 
                                    as.character(help_df$Last.Month[r]), 
                                    paste0(help_df$Last.XX.Days.START[r], ".", 
                                           help_df$Last.XX.Days.END[r]), 
                                    paste0(help_df$This.Month[r], help_df$Day.This.Month[r],
                                           "_", help_df$Day.This.Month[r]))
      }

    } else{
      
      
      #   Create the "Last.XX.Days" Average
      last.XX.days.names <- as.character(help_df[r, c(which(colnames(help_df) == "Last.XX.Days.START"):
                                                        which(colnames(help_df) == "Last.XX.Days.END"))])
      for (sii in 1:nrow(SII_data)){
        SII_data[sii,paste0(help_df$Last.XX.Days.START[r], ".", help_df$Last.XX.Days.END[r])] <- mean(as.numeric(SII_data[sii,last.XX.days.names]))
      }
      
      # Compute already the "Last.XX.Days"-value for the year you want to make the forecast for, i.e. for "I.want.year"
      last.XX.days.value_I.want.year <- mean(as.numeric(SII_data.true[which(SII_data.true$X == I.want.year),last.XX.days.names]))
      
      
      # Set up the matrix which includes the LHS and all RHS variables 
      SII_data.reg <- as.data.frame(cbind(SII_data[,mon[which(mon == m.star)]], 
                                          SII_data[,"TIME"], 
                                          SII_data[, as.character(help_df$Last.Month[r])], 
                                          SII_data[,paste0(help_df$Last.XX.Days.START[r], ".", 
                                                           help_df$Last.XX.Days.END[r])], 
                                          SII_data[,paste0(help_df$This.Month[r], help_df$Day.This.Month[r],
                                                           "_", help_df$Day.This.Month[r])]))
      if (help_df$Last.Month[r] == m.star){
        colnames(SII_data.reg) <- c(paste0(mon[which(mon == m.star)], ".star"), "TIME", 
                                    as.character(help_df$Last.Month[r]), 
                                    paste0(help_df$Last.XX.Days.START[r], ".", 
                                           help_df$Last.XX.Days.END[r]), 
                                    paste0(help_df$This.Month[r], help_df$Day.This.Month[r],
                                           "_", help_df$Day.This.Month[r]))
      } else{                    
        colnames(SII_data.reg) <- c(mon[which(mon == m.star)], "TIME", 
                                    as.character(help_df$Last.Month[r]), 
                                    paste0(help_df$Last.XX.Days.START[r], ".", 
                                           help_df$Last.XX.Days.END[r]), 
                                    paste0(help_df$This.Month[r], help_df$Day.This.Month[r],
                                           "_", help_df$Day.This.Month[r]))
      }

    }
    
   
  
  
  
  # Run the regression
  reg <- lm(as.formula(formula), data = SII_data.reg)
  
  # Make the point-forecast for 
  # month:      "m.star"
  # year:       "I.want.year"
  # timepoint:  "r"
  point.forecast <- reg$coefficients[["(Intercept)"]]
  if (m.star %in% c("JAN","FEB","MAR","APR")){
  
    # Make JANUARY
    if (m.star == "JAN"){ 
      if (names(reg$coefficients)[3] %in% c("SEP", "OCT", "NOV")){
        
        # Extract the "Last.XX.Days" position among the regressors
        last.XX.days.position <- which(names(reg$coefficients) == paste0(help_df$Last.XX.Days.START[r], ".",
                                                                         help_df$Last.XX.Days.END[r]))
        
        #   Point Forecast  ---> without "Last.XX.Days"
        for (expl in names(reg$coefficients)[-c(1,last.XX.days.position)]){
          point.forecast <- point.forecast + SII_data.true[which(SII_data.true$X == I.want.year - 1), expl] * reg$coefficients[[expl]]
        }
        #   Point Forecast  ---> add "Last.XX.Days"
        point.forecast <- point.forecast + reg$coefficients[last.XX.days.position] * last.XX.days.value_I.want.year
        
        #   Standard Error
        se <- (sum((reg$residuals)^2)/(length(reg$residuals)-length(reg$coefficients)))^0.5
        
        glide.chart$Point[r] <- point.forecast
        glide.chart$SE2_up[r] <- point.forecast + 2 * se
        glide.chart$SE2_low[r] <- point.forecast - 2 * se
          
        #   Add the formula to check
        glide.chart$formula[r] <- formula
        
      } else if (names(reg$coefficients)[3] == "DEC"){   
        
        # Now you already stand in year "I.want.year" !!!
        # But you have to take the "names(reg$coefficients)[3]" value from "I.want.year - 1"
        
        # Extract the "Last.XX.Days" position among the regressors
        last.XX.days.position <- which(names(reg$coefficients) == paste0(help_df$Last.XX.Days.START[r], ".",
                                                                         help_df$Last.XX.Days.END[r]))
        
        #   Point Forecast
        point.forecast <- point.forecast + 
          SII_data.true[which(SII_data.true$X == I.want.year), "TIME"] * reg$coefficients[["TIME"]] +
          SII_data.true[which(SII_data.true$X == I.want.year - 1), "DEC"] * reg$coefficients[["DEC"]]
        takeout.regressors <- which(names(reg$coefficients) %in% c("(Intercept)","TIME","DEC"))
        
        #   Point Forecast  ---> without "Last.XX.Days"
        for (expl in names(reg$coefficients)[-c(takeout.regressors,last.XX.days.position)]){
          point.forecast <-  point.forecast + SII_data.true[which(SII_data.true$X == I.want.year), expl] * reg$coefficients[[expl]]
        }
        #   Point Forecast  ---> add "Last.XX.Days"
        point.forecast <- point.forecast + reg$coefficients[last.XX.days.position] * last.XX.days.value_I.want.year
        
        #   Standard Error
        se <- (sum((reg$residuals)^2)/(length(reg$residuals)-length(reg$coefficients)))^0.5
        
        glide.chart$Point[r] <- point.forecast
        glide.chart$SE2_up[r] <- point.forecast + 2 * se
        glide.chart$SE2_low[r] <- point.forecast - 2 * se
        
        #   Add the formula to check
        glide.chart$formula[r] <- formula
        
      }
    } else if (m.star == "FEB"){
      
      # Make FEBRUARY
      if (names(reg$coefficients)[3] %in% c("OCT", "NOV")){
        
        # Extract the "Last.XX.Days" position among the regressors
        last.XX.days.position <- which(names(reg$coefficients) == paste0(help_df$Last.XX.Days.START[r], ".",
                                                                         help_df$Last.XX.Days.END[r]))
        #   Point Forecast ---> without "Last.XX.Days"
        for (expl in names(reg$coefficients)[-c(1,last.XX.days.position)]){
          point.forecast <- point.forecast + SII_data.true[which(SII_data.true$X == I.want.year - 1), expl] * reg$coefficients[[expl]]
        }
        #   Point Forecast  ---> add "Last.XX.Days"
        point.forecast <- point.forecast + reg$coefficients[last.XX.days.position] * last.XX.days.value_I.want.year
        
        #   Standard Error
        se <- (sum((reg$residuals)^2)/(length(reg$residuals)-length(reg$coefficients)))^0.5
        
        glide.chart$Point[r] <- point.forecast
        glide.chart$SE2_up[r] <- point.forecast + 2 * se
        glide.chart$SE2_low[r] <- point.forecast - 2 * se
        
        #   Add the formula to check
        glide.chart$formula[r] <- formula
        
      } else if (names(reg$coefficients)[3] == "DEC"){   
        
        # Now you already stand in year "I.want.year"
        # But you have to take the "names(reg$coefficients)[3]" value from "I.want.year - 1"
        
        # Extract the "Last.XX.Days" position among the regressors
        last.XX.days.position <- which(names(reg$coefficients) == paste0(help_df$Last.XX.Days.START[r], ".",
                                                                         help_df$Last.XX.Days.END[r]))
        
        #   Point Forecast
        point.forecast <- point.forecast + 
          SII_data.true[which(SII_data.true$X == I.want.year), "TIME"] * reg$coefficients[["TIME"]] +
          SII_data.true[which(SII_data.true$X == I.want.year - 1), "DEC"] * reg$coefficients[["DEC"]]
        takeout.regressors <- which(names(reg$coefficients) %in% c("(Intercept)","TIME","DEC"))
        
        #   Point Forecast  ---> without "Last.XX.Days"
        for (expl in names(reg$coefficients)[-c(takeout.regressors,last.XX.days.position)]){
          point.forecast <-  point.forecast + SII_data.true[which(SII_data.true$X == I.want.year), expl] * reg$coefficients[[expl]]
        }
        #   Point Forecast  ---> add "Last.XX.Days"
        point.forecast <- point.forecast + reg$coefficients[last.XX.days.position] * last.XX.days.value_I.want.year
        
        #   Standard Error
        se <- (sum((reg$residuals)^2)/(length(reg$residuals)-length(reg$coefficients)))^0.5
        
        glide.chart$Point[r] <- point.forecast
        glide.chart$SE2_up[r] <- point.forecast + 2 * se
        glide.chart$SE2_low[r] <- point.forecast - 2 * se
        
        #   Add the formula to check
        glide.chart$formula[r] <- formula
        
      } else{
        
        # Now you already stand in year "I.want.year"
        # and ALL regressors are observable for year "I.want.year"
        
        # Extract the "Last.XX.Days" position among the regressors
        last.XX.days.position <- which(names(reg$coefficients) == paste0(help_df$Last.XX.Days.START[r], ".",
                                                                         help_df$Last.XX.Days.END[r]))
        
        #   Point Forecast ---> without "Last.XX.Days"
        for (expl in names(reg$coefficients)[-c(1,last.XX.days.position)]){
          point.forecast <- point.forecast + SII_data.true[which(SII_data.true$X == I.want.year), expl] * reg$coefficients[[expl]]
        }
        #   Point Forecast  ---> add "Last.XX.Days"
        point.forecast <- point.forecast + reg$coefficients[last.XX.days.position] * last.XX.days.value_I.want.year
        
        #   Standard Error
        se <- (sum((reg$residuals)^2)/(length(reg$residuals)-length(reg$coefficients)))^0.5
        
        glide.chart$Point[r] <- point.forecast
        glide.chart$SE2_up[r] <- point.forecast + 2 * se
        glide.chart$SE2_low[r] <- point.forecast - 2 * se
        
        #   Add the formula to check
        glide.chart$formula[r] <- formula
        
        
      }
    } else if (m.star == "MAR"){
      # Make MARCH
      
      if (names(reg$coefficients)[3] %in% c("NOV")){
        
        # Extract the "Last.XX.Days" position among the regressors
        last.XX.days.position <- which(names(reg$coefficients) == paste0(help_df$Last.XX.Days.START[r], ".",
                                                                         help_df$Last.XX.Days.END[r]))
        
        #   Point Forecast ---> without "Last.XX.Days"
        for (expl in names(reg$coefficients)[-c(1,last.XX.days.position)]){
          point.forecast <- point.forecast + SII_data.true[which(SII_data.true$X == I.want.year - 1), expl] * reg$coefficients[[expl]]
        }
        #   Point Forecast  ---> add "Last.XX.Days"
        point.forecast <- point.forecast + reg$coefficients[last.XX.days.position] * last.XX.days.value_I.want.year
        
        #   Standard Error
        se <- (sum((reg$residuals)^2)/(length(reg$residuals)-length(reg$coefficients)))^0.5
        
        glide.chart$Point[r] <- point.forecast
        glide.chart$SE2_up[r] <- point.forecast + 2 * se
        glide.chart$SE2_low[r] <- point.forecast - 2 * se
        
        #   Add the formula to check
        glide.chart$formula[r] <- formula
        
      } else if (names(reg$coefficients)[3] == "DEC"){   
        
        # Now you already stand in year "I.want.year"
        # But you have to take the "names(reg$coefficients)[3]" value from "I.want.year - 1"
        
        # Extract the "Last.XX.Days" position among the regressors
        last.XX.days.position <- which(names(reg$coefficients) == paste0(help_df$Last.XX.Days.START[r], ".",
                                                                         help_df$Last.XX.Days.END[r]))
        
        #   Point Forecast
        point.forecast <- point.forecast + 
          SII_data.true[which(SII_data.true$X == I.want.year), "TIME"] * reg$coefficients[["TIME"]] +
          SII_data.true[which(SII_data.true$X == I.want.year - 1), "DEC"] * reg$coefficients[["DEC"]]
        takeout.regressors <- which(names(reg$coefficients) %in% c("(Intercept)","TIME","DEC"))
        
        #   Point Forecast  ---> without "Last.XX.Days"
        for (expl in names(reg$coefficients)[-c(takeout.regressors,last.XX.days.position)]){
          point.forecast <-  point.forecast + SII_data.true[which(SII_data.true$X == I.want.year), expl] * reg$coefficients[[expl]]
        }
        #   Point Forecast  ---> add "Last.XX.Days"
        point.forecast <- point.forecast + reg$coefficients[last.XX.days.position] * last.XX.days.value_I.want.year
        
        #   Standard Error
        se <- (sum((reg$residuals)^2)/(length(reg$residuals)-length(reg$coefficients)))^0.5
        
        glide.chart$Point[r] <- point.forecast
        glide.chart$SE2_up[r] <- point.forecast + 2 * se
        glide.chart$SE2_low[r] <- point.forecast - 2 * se
        
        #   Add the formula to check
        glide.chart$formula[r] <- formula
        
      } else{
        
        # Now you already stand in year "I.want.year"
        # and ALL regressors are observable for year "I.want.year"
        
        # Extract the "Last.XX.Days" position among the regressors
        last.XX.days.position <- which(names(reg$coefficients) == paste0(help_df$Last.XX.Days.START[r], ".",
                                                                         help_df$Last.XX.Days.END[r]))
        
        #   Point Forecast ---> without "Last.XX.Days"
        for (expl in names(reg$coefficients)[-c(1,last.XX.days.position)]){
          point.forecast <- point.forecast + SII_data.true[which(SII_data.true$X == I.want.year), expl] * reg$coefficients[[expl]]
        }
        #   Point Forecast  ---> add "Last.XX.Days"
        point.forecast <- point.forecast + reg$coefficients[last.XX.days.position] * last.XX.days.value_I.want.year
        
        #   Standard Error
        se <- (sum((reg$residuals)^2)/(length(reg$residuals)-length(reg$coefficients)))^0.5
        
        glide.chart$Point[r] <- point.forecast
        glide.chart$SE2_up[r] <- point.forecast + 2 * se
        glide.chart$SE2_low[r] <- point.forecast - 2 * se
        
        #   Add the formula to check
        glide.chart$formula[r] <- formula
      
      }  
        
    } else if (m.star == "APR"){
        # Make APRIL
        
        if (names(reg$coefficients)[3] == "DEC"){   
          
          # Now you already stand in year "I.want.year"
          # But you have to take the "names(reg$coefficients)[3]" value from "I.want.year - 1"
          
          # Extract the "Last.XX.Days" position among the regressors
          last.XX.days.position <- which(names(reg$coefficients) == paste0(help_df$Last.XX.Days.START[r], ".",
                                                                           help_df$Last.XX.Days.END[r]))
          
          #   Point Forecast
          point.forecast <- point.forecast + 
            SII_data.true[which(SII_data.true$X == I.want.year), "TIME"] * reg$coefficients[["TIME"]] +
            SII_data.true[which(SII_data.true$X == I.want.year - 1), "DEC"] * reg$coefficients[["DEC"]]
          takeout.regressors <- which(names(reg$coefficients) %in% c("(Intercept)","TIME","DEC"))
          
          #   Point Forecast  ---> without "Last.XX.Days"
          for (expl in names(reg$coefficients)[-c(takeout.regressors,last.XX.days.position)]){
            point.forecast <-  point.forecast + SII_data.true[which(SII_data.true$X == I.want.year), expl] * reg$coefficients[[expl]]
          }
          #   Point Forecast  ---> add "Last.XX.Days"
          point.forecast <- point.forecast + reg$coefficients[last.XX.days.position] * last.XX.days.value_I.want.year
          
          #   Standard Error
          se <- (sum((reg$residuals)^2)/(length(reg$residuals)-length(reg$coefficients)))^0.5
          
          glide.chart$Point[r] <- point.forecast
          glide.chart$SE2_up[r] <- point.forecast + 2 * se
          glide.chart$SE2_low[r] <- point.forecast - 2 * se
          
          #   Add the formula to check
          glide.chart$formula[r] <- formula
          
        } else{
          
          # Now you already stand in year "I.want.year"
          # and ALL regressors are observable for year "I.want.year"
          
          # Extract the "Last.XX.Days" position among the regressors
          last.XX.days.position <- which(names(reg$coefficients) == paste0(help_df$Last.XX.Days.START[r], ".",
                                                                           help_df$Last.XX.Days.END[r]))
          
          #   Point Forecast ---> without "Last.XX.Days"
          for (expl in names(reg$coefficients)[-c(1,last.XX.days.position)]){
            point.forecast <- point.forecast + SII_data.true[which(SII_data.true$X == I.want.year), expl] * reg$coefficients[[expl]]
          }
          #   Point Forecast  ---> add "Last.XX.Days"
          point.forecast <- point.forecast + reg$coefficients[last.XX.days.position] * last.XX.days.value_I.want.year
          
          #   Standard Error
          se <- (sum((reg$residuals)^2)/(length(reg$residuals)-length(reg$coefficients)))^0.5
          
          glide.chart$Point[r] <- point.forecast
          glide.chart$SE2_up[r] <- point.forecast + 2 * se
          glide.chart$SE2_low[r] <- point.forecast - 2 * se
          
          #   Add the formula to check
          glide.chart$formula[r] <- formula
    
        }
    }
    
  } else if (m.star %in% c("MAY", "JUN", "JUL", "AUG", "SEP", "OCT", "NOV", "DEC")){
      # Make: MAY - DECEMBER
      
      # Now you already stand in year "I.want.year"
      # and ALL regressors are observable for year "I.want.year"
      
      # Extract the "Last.XX.Days" position among the regressors
      last.XX.days.position <- which(names(reg$coefficients) == paste0(help_df$Last.XX.Days.START[r], ".",
                                                                       help_df$Last.XX.Days.END[r]))
      
      #   Point Forecast ---> without "Last.XX.Days"
      for (expl in names(reg$coefficients)[-c(1,last.XX.days.position)]){
        point.forecast <- point.forecast + SII_data.true[which(SII_data.true$X == I.want.year), expl] * reg$coefficients[[expl]]
      }
      #   Point Forecast  ---> add "Last.XX.Days"
      point.forecast <- point.forecast + reg$coefficients[last.XX.days.position] * last.XX.days.value_I.want.year
      
      #   Standard Error
      se <- (sum((reg$residuals)^2)/(length(reg$residuals)-length(reg$coefficients)))^0.5
      
      glide.chart$Point[r] <- point.forecast
      glide.chart$SE2_up[r] <- point.forecast + 2 * se
      glide.chart$SE2_low[r] <- point.forecast - 2 * se
      
      #   Add the formula to check
      glide.chart$formula[r] <- formula
      
      

  } # This ends: if (m.star %in% c("JAN","FEB","MAR","APR")){

  
  #     Fill-in the Daily Density 
  densities.daily$mean[r] <- point.forecast
  densities.daily$se[r] <- se
  
} # This ends: for (r in 1:nrow(glide.chart)){



################################################################################################
#
#       2.  Make a graph for each month
#
################################################################################################
  
ratio.display <- 16/9

breaks <- seq(-120,0, by = 5)
labels <- as.character(breaks)
labels[!(breaks %in% seq(-120,0, by = 30))] <- ''
tick.sizes <- rep(0.75, length(breaks))
tick.sizes[!(breaks %in% seq(-120,0, by = 30))] <- 0.5
#tick.sizes.unit <- unit(x = tick.sizes,units = "cm")

#   2.1   Define [ymin ymax]
if (m.star %in% c("JAN","MAY")){
  ymin <- 11.5
  ymax <- 14.5
} else if (m.star %in% c("FEB","APR")){
  ymin <- 12.5
  ymax <- 15.5
} else if (m.star %in% c("MAR")){
  ymin <- 13
  ymax <- 16
} else if (m.star %in% c("DEC", "JUN")){
  ymin <- 9.5
  ymax <- 12.5
} else if (m.star %in% c("JUL")){
  ymin <- 6.5
  ymax <- 9.5
} else if (m.star %in% c("AUG")){
  ymin <- 3.5
  ymax <- 6.5
} else if (m.star %in% c("SEP")){
  ymin <- 2.5
  ymax <- 6
} else if (m.star %in% c("OCT")){
  ymin <- 4.5
  ymax <- 7.5
} else if (m.star %in% c("NOV")){
  ymin <- 8
  ymax <- 11
}

ratio.values <- (max(nrow(glide.chart))-min(0))/(ymax-ymin)

glide.chart[,"time"] <- (-nrow(glide.chart)+1):0

month.names <- c("January", "February", "March", "April", "May", "June", "July", "August", "September", "October", "November", "December")

g1 <- ggplot(data = glide.chart)
g1 <- g1 + geom_ribbon(data = glide.chart, aes(x = time, ymin = SE2_low, ymax = SE2_up), 
              fill = "cornflowerblue", alpha = 0.75 ) +
  geom_hline(yintercept=SII_data.true[which(SII_data.true$X == I.want.year), 
                                               which(colnames(SII_data.true) == m.star)], 
                      color = "black", size = 1.5) +
  geom_line(aes(x = time, y = Point, color="Point Forecast"), size = 1) +
  theme_bw()
#g1 <- g1 + labs(title = bquote(.(sprintf(month.names[which(mon.freeze == m.star)]))),
                #y = bquote(10^6~''~km^2)) +
g1 <- g1 + labs(y = "Forecast") +
  scale_x_continuous(name = "Days to Target", breaks = breaks, limits = c(glide.chart$time[1], glide.chart$time[nrow(glide.chart)]), 
                              expand = c(0,0), labels = labels) +
  scale_y_continuous(breaks = seq(ymin, ymax, by = 0.5), limits = c(ymin,ymax), expand = c(0,0)) +
  coord_fixed(ratio=ratio.values/ratio.display) +
  theme(legend.position="none", legend.title=element_blank(), legend.text = element_text(size = 34),
        legend.direction = "horizontal", text = element_text(size = 25),
        plot.margin = ggplot2::margin(0.35, 0.67, -0.67, 0.3, "cm"),
        panel.grid.major.x = element_blank(),
        panel.grid.minor.x = element_blank(),
        panel.grid.minor.y = element_blank(),
        axis.ticks.x = element_line(size = tick.sizes),
        #axis.text = element_text(face = "bold"),
        axis.title.y = element_text(margin = ggplot2::margin(t = 0, r = 20, b = 0, l = 0)),
        axis.title.x.bottom = element_text(margin = ggplot2::margin(t = 15, r = 0, b = 0, l = 0)),
        axis.ticks.length = unit(5, "mm"),
        plot.title = element_text(hjust = 0.5)) +
  scale_color_manual(values = c('greenyellow'))
g1
dev.off()
if (1==1){
ggsave(file = paste0(directory, "/DailyPred_",m.star,"_",I.want.year,"_Last",XX,"Days_cornflowerblue.png"), 
       plot = g1, device = "png",
       width = 27, height = 20, units = "cm", dpi = 150)
}

}



################################################################################################
#
#       3.  Make a 3-D plot -----> Do the 3D plot in MATLAB, but export the relevant data
#
################################################################################################

write.csv(densities.daily, paste0(directory,"/MeanSD_daily_",m.star,"_Last",XX,"Days.csv"))


==> anc/DailyDensities3D.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                          Make a 3D Plot 
%                       
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
directory = '/Users/maximilian/Dropbox/Max/SIO/00_code/ReplicationCodes_Paper';
addpath(directory);



%--------------     User Interaction Required -------------------------
% Which month do you want to make the plot for?
I_want_MONTH = 'SEP';

% Do you want to split the 120 for visualiization purposes into two sub-figures?
I_want_SPLIT = 'yes';

% At which day shall the split occur?
SPLIT_day = 99;

% Which XX do you want? (paper: I_want_XX = 30)
I_want_XX = 30;

% Do you want the figure to be printed? ---> 1 == yes
printfigure = 1;
%--------------     User Interaction Required -------------------------


%   1.      Read in the datafile
data = readtable([directory '/MeanSD_daily_' I_want_MONTH  '_Last' num2str(I_want_XX) 'Days.csv']);

%   2.      Shrink it to 120 days
orig_size = size(data,1);
data(1:(orig_size-120),:) = [];

data.Var1 = str2double(data.Var1);
data.mean = round(data.mean,2);
data.se = round(data.se,4);
data.se(find(data.se==0)) = 0.01;

if strcmp(I_want_SPLIT,'yes')
    data_late = data;
    data_early = data;    
    data_late(1:SPLIT_day,:) = [];    
    data_early((SPLIT_day+1):size(data_early,1),:) = [];
end


%   3.      Create a grid over which the "I_want_MONTH" observations are likely to be distributed
if strcmp(I_want_MONTH,'SEP')
    xx = 2.5:0.01:5.5;
elseif strcmp(I_want_MONTH,'MAR')
    xx = 13:0.01:16;
end


%   4.      Get the color-palette
map = brewermap([],'RdYlBu');
map(235:256,:) = [];
map(225:233,:) = [];
map(214:223,:) = [];
map(207:212,:) = [];
if ~(I_want_XX == 30)
    map(110:190,:) = [];
end
mygreen = brewermap(11,'RdYlGn');


%   5.      Create the matrix "z" ---> see Matlab-Manual "surf": https://www.mathworks.com/help/matlab/ref/surf.html
matrix_z = [];
for xxx = 1:size(data,1) 
    matrix_z(xxx,:) = normpdf(xx,data.mean(xxx),data.se(xxx));  
end


%   6.      Create the surface-plot
x = data.Var1 - orig_size;
x = repmat(x,[1 size(matrix_z,2)]);

xx_full = repmat(xx,[size(matrix_z,1) 1]);

[maxz_row,~] = max(matrix_z,[],2);

figure(1);
s = surf(x, xx_full, matrix_z, 'EdgeColor','none','FaceColor','interp');
hold on
    plot3(x(:,1),ones(size(xx_full,1),1).*(data.mean),maxz_row,'Color', mygreen(8,:), 'LineWidth',2);
hold off

org_mapsize = size(map,1);
colormap(flip(map));
xlabel('Days to Target'), ylabel(['Extent' blanks(8) sprintf('\n') '(Million Sq. Km)']), zlabel('Density');
ylim([min(xx(1,:)) max(xx(1,:))]);
set(gca, 'Ydir','reverse');
view(-37.5000,30);
%[aa,bb] = view

Zmax_full = max(s.Parent.ZLim);



if strcmp(I_want_SPLIT,'yes')
    
    %   6.1     Create the matrix "z"
    matrix_z_late = [];
    for xxx = 1:size(data_late,1) 
        matrix_z_late(xxx,:) = normpdf(xx,data_late.mean(xxx),data_late.se(xxx));  
    end
    [maxzlate_row,~] = max(matrix_z_late,[],2);
    
    
    matrix_z_early = [];
    for xxx = 1:size(data_early,1) 
        matrix_z_early(xxx,:) = normpdf(xx,data_early.mean(xxx),data_early.se(xxx));  
    end

    [maxzearly_row,~] = max(matrix_z_early,[],2);
    maxzearly_row(end,1) = 0;

    %   6.2     Create the surface-plot
    x_late = data_late.Var1 - orig_size;
    x_late = repmat(x_late,[1 size(matrix_z_late,2)]);
    
    x_early = data_early.Var1 - orig_size;
    x_early = repmat(x_early,[1 size(matrix_z_early,2)]);

    xx_late = repmat(xx,[size(matrix_z_late,1) 1]);
    xx_early = repmat(xx,[size(matrix_z_early,1) 1]);

    
    figure(2);
    s_early = surf(x_early, xx_early, matrix_z_early, 'EdgeColor','none','FaceColor','interp');
    hold on
        plot3(x_early(:,1),ones(size(xx_early,1),1).*data.mean(1:size(xx_early,1)),maxzearly_row,'Color', mygreen(8,:), 'LineWidth',2);
    hold off
    
    Zmax_early = max(s_early.Parent.ZLim);
    
    map_early = map(round(org_mapsize - size(map,1) * Zmax_early / Zmax_full + 1):org_mapsize,:);
    colormap(flip(map_early));
    xlabel('Days to Target'), ylabel(['Extent' blanks(8) sprintf('\n') '(Million Sq. Km)']), zlabel('Density');
    ylim([min(xx(1,:)) max(xx(1,:))]);
    set(gca, 'Ydir','reverse');
    view(-37.5000,30);
 
    
    figure(3);
    s_late = surf(x_late, xx_late, matrix_z_late, 'EdgeColor','none','FaceColor','interp');
    hold on
        plot3(x_late(:,1),ones(size(xx_late,1),1).*data.mean((end-size(xx_late,1)+1):end),maxzlate_row,'Color', mygreen(8,:), 'LineWidth',2);
    hold off
    map_late = map;
    colormap(flip(map_late));
    xlabel('Days to Target'), ylabel(['Extent' blanks(8) sprintf('\n') '(Million Sq. Km)']), zlabel('Density');
    ylim([min(xx(1,:)) max(xx(1,:))]);
    set(gca, 'Ydir','reverse');
    view(-37.5000,30);
    
end

  
if printfigure == 1
    if strcmp(I_want_SPLIT,'yes')
        print(figure(1),[directory '/3Ddensities_' I_want_MONTH '_Last' num2str(I_want_XX) 'Days'], '-depsc','-r150');
        print(figure(2),[directory '/3Ddensities_' I_want_MONTH '_Last' num2str(I_want_XX) 'Days_Split' num2str(SPLIT_day) 'early'], '-depsc','-r150');
        print(figure(3),[directory '/3Ddensities_' I_want_MONTH '_Last' num2str(I_want_XX) 'Days_Split' num2str(SPLIT_day) 'late'], '-depsc','-r150');
   else
        print(figure(1),[directory '/3Ddensities_' I_want_MONTH '_Last' num2str(I_want_XX) 'Days'], '-depsc','-r150');
   end
end

==> anc/Output00_SeaIceIndex_processed.csv <==
"","JAN","FEB","MAR","APR","MAY","JUN","JUL","AUG","SEP","OCT","NOV","DEC","JAN1_1","JAN2_2","JAN3_3","JAN4_4","JAN5_5","JAN6_6","JAN7_7","JAN8_8","JAN9_9","JAN10_10","JAN11_11","JAN12_12","JAN13_13","JAN14_14","JAN15_15","JAN16_16","JAN17_17","JAN18_18","JAN19_19","JAN20_20","JAN21_21","JAN22_22","JAN23_23","JAN24_24","JAN25_25","JAN26_26","JAN27_27","JAN28_28","JAN29_29","JAN30_30","JAN31_31","FEB1_1","FEB2_2","FEB3_3","FEB4_4","FEB5_5","FEB6_6","FEB7_7","FEB8_8","FEB9_9","FEB10_10","FEB11_11","FEB12_12","FEB13_13","FEB14_14","FEB15_15","FEB16_16","FEB17_17","FEB18_18","FEB19_19","FEB20_20","FEB21_21","FEB22_22","FEB23_23","FEB24_24","FEB25_25","FEB26_26","FEB27_27","FEB28_28","MAR1_1","MAR2_2","MAR3_3","MAR4_4","MAR5_5","MAR6_6","MAR7_7","MAR8_8","MAR9_9","MAR10_10","MAR11_11","MAR12_12","MAR13_13","MAR14_14","MAR15_15","MAR16_16","MAR17_17","MAR18_18","MAR19_19","MAR20_20","MAR21_21","MAR22_22","MAR23_23","MAR24_24","MAR25_25","MAR26_26","MAR27_27","MAR28_28","MAR29_29","MAR30_30","MAR31_31","APR1_1","APR2_2","APR3_3","APR4_4","APR5_5","APR6_6","APR7_7","APR8_8","APR9_9","APR10_10","APR11_11","APR12_12","APR13_13","APR14_14","APR15_15","APR16_16","APR17_17","APR18_18","APR19_19","APR20_20","APR21_21","APR22_22","APR23_23","APR24_24","APR25_25","APR26_26","APR27_27","APR28_28","APR29_29","APR30_30","MAY1_1","MAY2_2","MAY3_3","MAY4_4","MAY5_5","MAY6_6","MAY7_7","MAY8_8","MAY9_9","MAY10_10","MAY11_11","MAY12_12","MAY13_13","MAY14_14","MAY15_15","MAY16_16","MAY17_17","MAY18_18","MAY19_19","MAY20_20","MAY21_21","MAY22_22","MAY23_23","MAY24_24","MAY25_25","MAY26_26","MAY27_27","MAY28_28","MAY29_29","MAY30_30","MAY31_31","JUN1_1","JUN2_2","JUN3_3","JUN4_4","JUN5_5","JUN6_6","JUN7_7","JUN8_8","JUN9_9","JUN10_10","JUN11_11","JUN12_12","JUN13_13","JUN14_14","JUN15_15","JUN16_16","JUN17_17","JUN18_18","JUN19_19","JUN20_20","JUN21_21","JUN22_22","JUN23_23","JUN24_24","JUN25_25","JUN26_26","JUN27_27","JUN28_28","JUN29_29","JUN30_30","JUL1_1","JUL2_2","JUL3_3","JUL4_4","JUL5_5","JUL6_6","JUL7_7","JUL8_8","JUL9_9","JUL10_10","JUL11_11","JUL12_12","JUL13_13","JUL14_14","JUL15_15","JUL16_16","JUL17_17","JUL18_18","JUL19_19","JUL20_20","JUL21_21","JUL22_22","JUL23_23","JUL24_24","JUL25_25","JUL26_26","JUL27_27","JUL28_28","JUL29_29","JUL30_30","JUL31_31","AUG1_1","AUG2_2","AUG3_3","AUG4_4","AUG5_5","AUG6_6","AUG7_7","AUG8_8","AUG9_9","AUG10_10","AUG11_11","AUG12_12","AUG13_13","AUG14_14","AUG15_15","AUG16_16","AUG17_17","AUG18_18","AUG19_19","AUG20_20","AUG21_21","AUG22_22","AUG23_23","AUG24_24","AUG25_25","AUG26_26","AUG27_27","AUG28_28","AUG29_29","AUG30_30","AUG31_31","SEP1_1","SEP2_2","SEP3_3","SEP4_4","SEP5_5","SEP6_6","SEP7_7","SEP8_8","SEP9_9","SEP10_10","SEP11_11","SEP12_12","SEP13_13","SEP14_14","SEP15_15","SEP16_16","SEP17_17","SEP18_18","SEP19_19","SEP20_20","SEP21_21","SEP22_22","SEP23_23","SEP24_24","SEP25_25","SEP26_26","SEP27_27","SEP28_28","SEP29_29","SEP30_30","OCT1_1","OCT2_2","OCT3_3","OCT4_4","OCT5_5","OCT6_6","OCT7_7","OCT8_8","OCT9_9","OCT10_10","OCT11_11","OCT12_12","OCT13_13","OCT14_14","OCT15_15","OCT16_16","OCT17_17","OCT18_18","OCT19_19","OCT20_20","OCT21_21","OCT22_22","OCT23_23","OCT24_24","OCT25_25","OCT26_26","OCT27_27","OCT28_28","OCT29_29","OCT30_30","OCT31_31","NOV1_1","NOV2_2","NOV3_3","NOV4_4","NOV5_5","NOV6_6","NOV7_7","NOV8_8","NOV9_9","NOV10_10","NOV11_11","NOV12_12","NOV13_13","NOV14_14","NOV15_15","NOV16_16","NOV17_17","NOV18_18","NOV19_19","NOV20_20","NOV21_21","NOV22_22","NOV23_23","NOV24_24","NOV25_25","NOV26_26","NOV27_27","NOV28_28","NOV29_29","NOV30_30","DEC1_1","DEC2_2","DEC3_3","DEC4_4","DEC5_5","DEC6_6","DEC7_7","DEC8_8","DEC9_9","DEC10_10","DEC11_11","DEC12_12","DEC13_13","DEC14_14","DEC15_15","DEC16_16","DEC17_17","DEC18_18","DEC19_19","DEC20_20","DEC21_21","DEC22_22","DEC23_23","DEC24_24","DEC25_25","DEC26_26","DEC27_27","DEC28_28","DEC29_29","DEC30_30","DEC31_31","JAN1_1","JAN1_2","JAN1_3","JAN1_4","JAN1_5","JAN1_6","JAN1_7","JAN1_8","JAN1_9","JAN1_10","JAN1_11","JAN1_12","JAN1_13","JAN1_14","JAN1_15","JAN1_16","JAN1_17","JAN1_18","JAN1_19","JAN1_20","JAN1_21","JAN1_22","JAN1_23","JAN1_24","JAN1_25","JAN1_26","JAN1_27","JAN1_28","JAN1_29","JAN1_30","JAN1_31","FEB1_1","FEB1_2","FEB1_3","FEB1_4","FEB1_5","FEB1_6","FEB1_7","FEB1_8","FEB1_9","FEB1_10","FEB1_11","FEB1_12","FEB1_13","FEB1_14","FEB1_15","FEB1_16","FEB1_17","FEB1_18","FEB1_19","FEB1_20","FEB1_21","FEB1_22","FEB1_23","FEB1_24","FEB1_25","FEB1_26","FEB1_27","FEB1_28","MAR1_1","MAR1_2","MAR1_3","MAR1_4","MAR1_5","MAR1_6","MAR1_7","MAR1_8","MAR1_9","MAR1_10","MAR1_11","MAR1_12","MAR1_13","MAR1_14","MAR1_15","MAR1_16","MAR1_17","MAR1_18","MAR1_19","MAR1_20","MAR1_21","MAR1_22","MAR1_23","MAR1_24","MAR1_25","MAR1_26","MAR1_27","MAR1_28","MAR1_29","MAR1_30","MAR1_31","APR1_1","APR1_2","APR1_3","APR1_4","APR1_5","APR1_6","APR1_7","APR1_8","APR1_9","APR1_10","APR1_11","APR1_12","APR1_13","APR1_14","APR1_15","APR1_16","APR1_17","APR1_18","APR1_19","APR1_20","APR1_21","APR1_22","APR1_23","APR1_24","APR1_25","APR1_26","APR1_27","APR1_28","APR1_29","APR1_30","MAY1_1","MAY1_2","MAY1_3","MAY1_4","MAY1_5","MAY1_6","MAY1_7","MAY1_8","MAY1_9","MAY1_10","MAY1_11","MAY1_12","MAY1_13","MAY1_14","MAY1_15","MAY1_16","MAY1_17","MAY1_18","MAY1_19","MAY1_20","MAY1_21","MAY1_22","MAY1_23","MAY1_24","MAY1_25","MAY1_26","MAY1_27","MAY1_28","MAY1_29","MAY1_30","MAY1_31","JUN1_1","JUN1_2","JUN1_3","JUN1_4","JUN1_5","JUN1_6","JUN1_7","JUN1_8","JUN1_9","JUN1_10","JUN1_11","JUN1_12","JUN1_13","JUN1_14","JUN1_15","JUN1_16","JUN1_17","JUN1_18","JUN1_19","JUN1_20","JUN1_21","JUN1_22","JUN1_23","JUN1_24","JUN1_25","JUN1_26","JUN1_27","JUN1_28","JUN1_29","JUN1_30","JUL1_1","JUL1_2","JUL1_3","JUL1_4","JUL1_5","JUL1_6","JUL1_7","JUL1_8","JUL1_9","JUL1_10","JUL1_11","JUL1_12","JUL1_13","JUL1_14","JUL1_15","JUL1_16","JUL1_17","JUL1_18","JUL1_19","JUL1_20","JUL1_21","JUL1_22","JUL1_23","JUL1_24","JUL1_25","JUL1_26","JUL1_27","JUL1_28","JUL1_29","JUL1_30","JUL1_31","AUG1_1","AUG1_2","AUG1_3","AUG1_4","AUG1_5","AUG1_6","AUG1_7","AUG1_8","AUG1_9","AUG1_10","AUG1_11","AUG1_12","AUG1_13","AUG1_14","AUG1_15","AUG1_16","AUG1_17","AUG1_18","AUG1_19","AUG1_20","AUG1_21","AUG1_22","AUG1_23","AUG1_24","AUG1_25","AUG1_26","AUG1_27","AUG1_28","AUG1_29","AUG1_30","AUG1_31","SEP1_1","SEP1_2","SEP1_3","SEP1_4","SEP1_5","SEP1_6","SEP1_7","SEP1_8","SEP1_9","SEP1_10","SEP1_11","SEP1_12","SEP1_13","SEP1_14","SEP1_15","SEP1_16","SEP1_17","SEP1_18","SEP1_19","SEP1_20","SEP1_21","SEP1_22","SEP1_23","SEP1_24","SEP1_25","SEP1_26","SEP1_27","SEP1_28","SEP1_29","SEP1_30","OCT1_1","OCT1_2","OCT1_3","OCT1_4","OCT1_5","OCT1_6","OCT1_7","OCT1_8","OCT1_9","OCT1_10","OCT1_11","OCT1_12","OCT1_13","OCT1_14","OCT1_15","OCT1_16","OCT1_17","OCT1_18","OCT1_19","OCT1_20","OCT1_21","OCT1_22","OCT1_23","OCT1_24","OCT1_25","OCT1_26","OCT1_27","OCT1_28","OCT1_29","OCT1_30","OCT1_31","NOV1_1","NOV1_2","NOV1_3","NOV1_4","NOV1_5","NOV1_6","NOV1_7","NOV1_8","NOV1_9","NOV1_10","NOV1_11","NOV1_12","NOV1_13","NOV1_14","NOV1_15","NOV1_16","NOV1_17","NOV1_18","NOV1_19","NOV1_20","NOV1_21","NOV1_22","NOV1_23","NOV1_24","NOV1_25","NOV1_26","NOV1_27","NOV1_28","NOV1_29","NOV1_30","DEC1_1","DEC1_2","DEC1_3","DEC1_4","DEC1_5","DEC1_6","DEC1_7","DEC1_8","DEC1_9","DEC1_10","DEC1_11","DEC1_12","DEC1_13","DEC1_14","DEC1_15","DEC1_16","DEC1_17","DEC1_18","DEC1_19","DEC1_20","DEC1_21","DEC1_22","DEC1_23","DEC1_24","DEC1_25","DEC1_26","DEC1_27","DEC1_28","DEC1_29","DEC1_30","DEC1_31"
"1979",15.414,16.1752857142857,16.3419375,15.4468,13.8568666666667,12.53,10.31125,8.04106666666667,7.05113333333333,8.7479375,10.9430666666667,13.3362666666667,NA,14.997,NA,14.922,NA,14.929,NA,14.968,NA,15.19,NA,15.327,NA,15.352,NA,15.5,NA,15.517,NA,15.709,NA,15.679,NA,15.745,NA,15.686,NA,15.777,NA,15.912,NA,15.857,NA,15.839,NA,15.831,NA,15.801,NA,15.99,NA,16.099,NA,16.289,NA,16.323,NA,16.343,NA,16.291,NA,16.26,NA,16.401,NA,16.579,NA,16.551,NA,16.635,NA,16.457,NA,16.568,NA,16.547,NA,16.536,NA,16.513,NA,16.414,NA,16.31,NA,16.467,NA,16.505,NA,16.349,NA,16.279,NA,16.264,NA,16.06,NA,15.763,NA,15.804,NA,15.66,NA,15.641,NA,15.695,NA,15.794,NA,15.761,NA,15.655,NA,15.5,NA,15.454,NA,15.51,NA,15.343,NA,15.255,NA,15.224,NA,15.141,NA,15.108,NA,14.961,NA,14.626,NA,14.498,NA,14.45,NA,14.325,NA,14.149,NA,14.012,NA,13.836,NA,13.862,NA,13.691,NA,13.56,NA,13.529,NA,13.364,NA,13.399,NA,13.292,NA,13.26,NA,13.076,NA,12.977,NA,12.832,NA,12.791,NA,12.854,NA,12.733,NA,12.673,NA,12.548,NA,12.517,NA,12.415,NA,12.373,NA,12.243,NA,12.112,NA,11.977,NA,11.829,NA,11.562,NA,11.363,NA,11.255,NA,10.936,NA,10.793,NA,10.662,NA,10.503,NA,10.401,NA,10.256,NA,9.927,NA,9.919,NA,9.668,NA,9.614,NA,9.556,NA,9.342,NA,9.223,NA,9,NA,8.859,NA,8.744,NA,8.61,NA,8.328,NA,8.284,NA,8.138,NA,7.971,NA,7.811,NA,7.659,NA,7.566,NA,7.577,NA,7.421,NA,7.364,NA,7.284,NA,7.228,NA,7.147,NA,7.037,NA,7.075,NA,7.092,NA,6.981,NA,7.003,NA,7.007,NA,7.001,NA,6.91,NA,6.895,NA,7.033,NA,7.058,NA,7.127,NA,7.173,NA,7.404,NA,7.534,NA,7.813,NA,7.878,NA,8.115,NA,8.136,NA,8.338,NA,8.57,NA,8.938,NA,9.19,NA,9.295,NA,9.466,NA,9.7,NA,9.869,NA,9.797,NA,9.924,NA,10.144,NA,10.159,NA,10.267,NA,10.27,NA,10.497,NA,10.61,NA,10.8,NA,10.92,NA,11.01,NA,11.157,NA,11.352,NA,11.419,NA,11.581,NA,11.884,NA,12.076,NA,12.39,NA,12.462,NA,12.781,NA,12.991,NA,13.101,NA,13.292,NA,13.268,NA,13.322,NA,13.377,NA,13.541,NA,13.619,NA,13.773,NA,13.934,NA,14.101,NA,14.092,NA,NA,14.997,14.997,14.9595,14.9595,14.9493333333333,14.9493333333333,14.954,14.954,15.0012,15.0012,15.0555,15.0555,15.0978571428571,15.0978571428571,15.148125,15.148125,15.1891111111111,15.1891111111111,15.2411,15.2411,15.2809090909091,15.2809090909091,15.3195833333333,15.3195833333333,15.3477692307692,15.3477692307692,15.3784285714286,15.3784285714286,15.414,15.414,15.857,15.857,15.848,15.848,15.8423333333333,15.8423333333333,15.832,15.832,15.8636,15.8636,15.9028333333333,15.9028333333333,15.958,15.958,16.003625,16.003625,16.0413333333333,16.0413333333333,16.0663,16.0663,16.0839090909091,16.0839090909091,16.1103333333333,16.1103333333333,16.1463846153846,16.1463846153846,16.1752857142857,16.1752857142857,16.635,16.635,16.546,16.546,16.5533333333333,16.5533333333333,16.55175,16.55175,16.5486,16.5486,16.5426666666667,16.5426666666667,16.5242857142857,16.5242857142857,16.4975,16.4975,16.4941111111111,16.4941111111111,16.4952,16.4952,16.4819090909091,16.4819090909091,16.465,16.465,16.4495384615385,16.4495384615385,16.4217142857143,16.4217142857143,16.3778,16.3778,16.3419375,NA,15.66,15.66,15.6505,15.6505,15.6653333333333,15.6653333333333,15.6975,15.6975,15.7102,15.7102,15.701,15.701,15.6722857142857,15.6722857142857,15.645,15.645,15.63,15.63,15.6013,15.6013,15.5698181818182,15.5698181818182,15.541,15.541,15.5102307692308,15.5102307692308,15.4815,15.4815,15.4468,NA,14.626,14.626,14.562,14.562,14.5246666666667,14.5246666666667,14.47475,14.47475,14.4096,14.4096,14.3433333333333,14.3433333333333,14.2708571428571,14.2708571428571,14.21975,14.21975,14.161,14.161,14.1009,14.1009,14.0489090909091,14.0489090909091,13.9918333333333,13.9918333333333,13.9462307692308,13.9462307692308,13.8995,13.8995,13.8568666666667,13.8568666666667,13.076,13.076,13.0265,13.0265,12.9616666666667,12.9616666666667,12.919,12.919,12.906,12.906,12.8771666666667,12.8771666666667,12.848,12.848,12.8105,12.8105,12.7778888888889,12.7778888888889,12.7416,12.7416,12.7080909090909,12.7080909090909,12.6693333333333,12.6693333333333,12.6264615384615,12.6264615384615,12.5800714285714,12.5800714285714,12.53,12.53,11.562,11.562,11.4625,11.4625,11.3933333333333,11.3933333333333,11.279,11.279,11.1818,11.1818,11.0951666666667,11.0951666666667,11.0105714285714,11.0105714285714,10.934375,10.934375,10.859,10.859,10.7658,10.7658,10.6888181818182,10.6888181818182,10.60375,10.60375,10.5276153846154,10.5276153846154,10.4582142857143,10.4582142857143,10.3838,10.3838,10.31125,NA,9,9,8.9295,8.9295,8.86766666666667,8.86766666666667,8.80325,8.80325,8.7082,8.7082,8.6375,8.6375,8.56614285714286,8.56614285714286,8.49175,8.49175,8.41611111111111,8.41611111111111,8.3404,8.3404,8.27,8.27,8.21225,8.21225,8.15138461538461,8.15138461538461,8.09514285714286,8.09514285714286,8.04106666666667,8.04106666666667,7.228,7.228,7.1875,7.1875,7.13733333333333,7.13733333333333,7.12175,7.12175,7.1158,7.1158,7.09333333333333,7.09333333333333,7.08042857142857,7.08042857142857,7.07125,7.07125,7.06344444444444,7.06344444444444,7.0481,7.0481,7.03418181818182,7.03418181818182,7.03408333333333,7.03408333333333,7.03592307692308,7.03592307692308,7.04242857142857,7.04242857142857,7.05113333333333,7.05113333333333,7.404,7.404,7.469,7.469,7.58366666666667,7.58366666666667,7.65725,7.65725,7.7488,7.7488,7.81333333333333,7.81333333333333,7.88828571428571,7.88828571428571,7.9735,7.9735,8.08066666666667,8.08066666666667,8.1916,8.1916,8.29190909090909,8.29190909090909,8.38975,8.38975,8.49053846153846,8.49053846153846,8.589,8.589,8.66953333333333,8.66953333333333,8.7479375,NA,10.144,10.144,10.1515,10.1515,10.19,10.19,10.21,10.21,10.2674,10.2674,10.3245,10.3245,10.3924285714286,10.3924285714286,10.458375,10.458375,10.5196666666667,10.5196666666667,10.5834,10.5834,10.6532727272727,10.6532727272727,10.7170833333333,10.7170833333333,10.7835384615385,10.7835384615385,10.8621428571429,10.8621428571429,10.9430666666667,NA,12.39,12.39,12.426,12.426,12.5443333333333,12.5443333333333,12.656,12.656,12.745,12.745,12.8361666666667,12.8361666666667,12.8978571428571,12.8978571428571,12.950875,12.950875,12.9982222222222,12.9982222222222,13.0525,13.0525,13.104,13.104,13.15975,13.15975,13.2193076923077,13.2193076923077,13.2822857142857,13.2822857142857,13.3362666666667,13.3362666666667
"1980",14.861875,15.9551428571429,16.0413125,15.4290666666667,13.7926,12.2046,10.1000625,7.98426666666667,7.66706666666667,9.18275,11.3828666666667,13.5929333333333,14.2,NA,14.302,NA,14.414,NA,14.518,NA,14.594,NA,14.665,NA,14.771,NA,14.831,NA,14.957,NA,15.12,NA,15.141,NA,15.195,NA,15.209,NA,15.124,NA,15.258,NA,15.491,NA,15.401,NA,15.639,NA,15.76,NA,15.888,NA,15.895,NA,15.97,NA,16.017,NA,16.095,NA,16.095,NA,16.17,NA,16.066,NA,16.087,NA,16.069,NA,16.22,16.157,NA,16.248,NA,16.302,NA,16.289,NA,16.168,NA,16.04,NA,15.966,NA,15.994,NA,15.988,NA,16.005,NA,15.946,NA,15.945,NA,15.923,NA,15.986,NA,15.891,NA,15.813,NA,15.681,NA,15.664,NA,15.707,NA,15.653,NA,15.644,NA,15.652,NA,15.523,NA,15.509,NA,15.39,NA,15.376,NA,15.406,NA,15.259,NA,15.117,NA,14.996,NA,14.859,NA,14.718,NA,14.549,NA,14.412,NA,14.32,NA,14.186,NA,14.011,NA,13.843,NA,13.757,NA,13.672,NA,13.531,NA,13.405,NA,13.34,NA,13.206,NA,13.023,NA,12.916,NA,12.766,NA,12.706,NA,12.614,NA,12.61,NA,12.586,NA,12.468,NA,12.278,NA,12.269,NA,12.13,NA,12.043,NA,12.007,NA,11.842,NA,11.699,NA,11.585,NA,11.466,NA,11.283,NA,11.075,NA,10.983,NA,10.852,NA,10.7,NA,10.575,NA,10.307,NA,10.203,NA,9.946,NA,9.847,NA,9.779,NA,9.594,NA,9.358,NA,9.166,NA,9.065,NA,8.868,NA,8.76,NA,8.611,NA,8.548,NA,8.348,NA,8.202,NA,8.041,NA,7.82,NA,7.765,NA,7.761,NA,7.717,NA,7.758,NA,7.578,NA,7.667,NA,7.588,NA,7.6,NA,7.544,NA,7.555,NA,7.533,NA,7.574,NA,7.56,NA,7.557,NA,7.543,NA,7.602,NA,7.58,NA,7.651,NA,7.686,NA,7.782,NA,7.854,NA,7.966,NA,8.019,NA,8.223,NA,8.213,NA,8.485,NA,8.532,NA,8.809,NA,8.975,NA,9.161,NA,9.218,NA,9.272,NA,9.389,NA,9.468,NA,9.586,NA,9.643,NA,9.841,NA,9.911,NA,10.198,NA,10.42,NA,10.523,NA,10.652,NA,10.789,NA,10.88,NA,10.976,NA,11.087,NA,11.217,NA,11.337,NA,11.628,NA,11.78,NA,12.096,NA,12.256,NA,12.476,NA,12.626,NA,12.643,NA,13.032,NA,13.122,NA,13.298,NA,13.334,NA,13.569,NA,13.685,NA,13.91,NA,13.762,NA,13.697,NA,13.779,NA,13.798,NA,14,NA,14.172,NA,14.093,NA,14.2,14.2,14.251,14.251,14.3053333333333,14.3053333333333,14.3585,14.3585,14.4056,14.4056,14.4488333333333,14.4488333333333,14.4948571428571,14.4948571428571,14.536875,14.536875,14.5835555555556,14.5835555555556,14.6372,14.6372,14.683,14.683,14.7256666666667,14.7256666666667,14.7628461538462,14.7628461538462,14.7886428571429,14.7886428571429,14.8199333333333,14.8199333333333,14.861875,NA,15.401,15.401,15.52,15.52,15.6,15.6,15.672,15.672,15.7166,15.7166,15.7588333333333,15.7588333333333,15.7957142857143,15.7957142857143,15.833125,15.833125,15.8622222222222,15.8622222222222,15.893,15.893,15.9087272727273,15.9087272727273,15.9235833333333,15.9235833333333,15.9347692307692,15.9347692307692,15.9551428571429,16.157,16.157,16.2025,16.2025,16.2356666666667,16.2356666666667,16.249,16.249,16.2328,16.2328,16.2006666666667,16.2006666666667,16.1671428571429,16.1671428571429,16.1455,16.1455,16.128,16.128,16.1157,16.1157,16.1002727272727,16.1002727272727,16.0873333333333,16.0873333333333,16.0746923076923,16.0746923076923,16.0683571428571,16.0683571428571,16.0565333333333,16.0565333333333,16.0413125,NA,15.681,15.681,15.6725,15.6725,15.684,15.684,15.67625,15.67625,15.6698,15.6698,15.6668333333333,15.6668333333333,15.6462857142857,15.6462857142857,15.629125,15.629125,15.6025555555556,15.6025555555556,15.5799,15.5799,15.5640909090909,15.5640909090909,15.5386666666667,15.5386666666667,15.5062307692308,15.5062307692308,15.4697857142857,15.4697857142857,15.4290666666667,NA,14.718,14.718,14.6335,14.6335,14.5596666666667,14.5596666666667,14.49975,14.49975,14.437,14.437,14.366,14.366,14.2912857142857,14.2912857142857,14.2245,14.2245,14.1631111111111,14.1631111111111,14.0999,14.0999,14.0367272727273,14.0367272727273,13.9786666666667,13.9786666666667,13.9192307692308,13.9192307692308,13.8552142857143,13.8552142857143,13.7926,13.7926,12.766,12.766,12.736,12.736,12.6953333333333,12.6953333333333,12.674,12.674,12.6564,12.6564,12.625,12.625,12.5754285714286,12.5754285714286,12.537125,12.537125,12.4918888888889,12.4918888888889,12.447,12.447,12.407,12.407,12.3599166666667,12.3599166666667,12.3090769230769,12.3090769230769,12.2573571428571,12.2573571428571,12.2046,12.2046,11.283,11.283,11.179,11.179,11.1136666666667,11.1136666666667,11.04825,11.04825,10.9786,10.9786,10.9113333333333,10.9113333333333,10.825,10.825,10.74725,10.74725,10.6582222222222,10.6582222222222,10.5771,10.5771,10.5045454545455,10.5045454545455,10.4286666666667,10.4286666666667,10.3463076923077,10.3463076923077,10.262,10.262,10.1822,10.1822,10.1000625,NA,8.76,8.76,8.6855,8.6855,8.63966666666667,8.63966666666667,8.56675,8.56675,8.4938,8.4938,8.41833333333333,8.41833333333333,8.33285714285714,8.33285714285714,8.261875,8.261875,8.20622222222222,8.20622222222222,8.1573,8.1573,8.121,8.121,8.07575,8.07575,8.04430769230769,8.04430769230769,8.01171428571429,8.01171428571429,7.98426666666667,7.98426666666667,7.544,7.544,7.5495,7.5495,7.544,7.544,7.5515,7.5515,7.5532,7.5532,7.55383333333333,7.55383333333333,7.55228571428571,7.55228571428571,7.5585,7.5585,7.56088888888889,7.56088888888889,7.5699,7.5699,7.58045454545455,7.58045454545455,7.59725,7.59725,7.617,7.617,7.64192857142857,7.64192857142857,7.66706666666667,7.66706666666667,8.223,8.223,8.218,8.218,8.307,8.307,8.36325,8.36325,8.4524,8.4524,8.5395,8.5395,8.62828571428571,8.62828571428571,8.702,8.702,8.76533333333333,8.76533333333333,8.8277,8.8277,8.88590909090909,8.88590909090909,8.94425,8.94425,8.998,8.998,9.05821428571429,9.05821428571429,9.11506666666667,9.11506666666667,9.18275,NA,10.42,10.42,10.4715,10.4715,10.5316666666667,10.5316666666667,10.596,10.596,10.6528,10.6528,10.7066666666667,10.7066666666667,10.761,10.761,10.818,10.818,10.8756666666667,10.8756666666667,10.9509,10.9509,11.0262727272727,11.0262727272727,11.1154166666667,11.1154166666667,11.2031538461538,11.2031538461538,11.2940714285714,11.2940714285714,11.3828666666667,NA,12.643,12.643,12.8375,12.8375,12.9323333333333,12.9323333333333,13.02375,13.02375,13.0858,13.0858,13.1663333333333,13.1663333333333,13.2404285714286,13.2404285714286,13.324125,13.324125,13.3727777777778,13.3727777777778,13.4052,13.4052,13.4391818181818,13.4391818181818,13.4690833333333,13.4690833333333,13.5099230769231,13.5099230769231,13.5572142857143,13.5572142857143,13.5929333333333,13.5929333333333
"1981",14.9096875,15.6040714285714,15.6315333333333,15.0099333333333,13.801625,12.4297333333333,10.271,7.8443125,7.13846666666667,8.85626666666667,10.929,13.341125,14.256,NA,14.456,NA,14.435,NA,14.689,NA,14.619,NA,14.69,NA,14.649,NA,14.748,NA,14.998,NA,15.066,NA,15.055,NA,15.17,NA,15.244,NA,15.35,NA,15.503,NA,15.627,NA,15.646,NA,15.663,NA,15.629,NA,15.541,NA,15.44,NA,15.474,NA,15.482,NA,15.575,NA,15.592,NA,15.731,NA,15.654,NA,15.706,NA,15.667,NA,15.657,NA,15.628,NA,15.726,NA,15.646,NA,15.644,NA,15.733,NA,15.657,NA,15.801,NA,15.771,NA,15.528,NA,15.621,NA,15.535,NA,15.559,NA,15.626,NA,15.517,NA,15.481,NA,15.44,NA,15.221,NA,15.224,NA,15.242,NA,15.202,NA,15.135,NA,15.11,NA,15.086,NA,14.983,NA,14.95,NA,14.92,NA,14.844,NA,14.714,NA,14.564,NA,14.514,NA,14.272,NA,14.285,NA,14.249,NA,14.077,NA,14.083,NA,14.072,NA,14.025,NA,13.928,NA,13.843,NA,13.752,NA,13.568,NA,13.464,NA,13.378,NA,13.333,NA,13.275,NA,13.222,NA,13.059,NA,13.002,NA,12.954,NA,12.863,NA,12.721,NA,12.652,NA,12.487,NA,12.465,NA,12.364,NA,12.216,NA,12.064,NA,12.003,NA,12.013,NA,11.796,NA,11.787,NA,11.428,NA,11.33,NA,11.181,NA,11.022,NA,10.894,NA,10.691,NA,10.643,NA,10.354,NA,10.127,NA,9.826,NA,9.788,NA,9.538,NA,9.22,NA,9.106,NA,8.917,NA,8.733,NA,8.587,NA,8.326,NA,8.176,NA,8,NA,7.917,NA,7.883,NA,7.804,NA,7.724,NA,7.667,NA,7.593,NA,7.53,NA,7.495,NA,7.408,NA,7.296,NA,7.37,NA,7.203,NA,7.162,NA,6.992,NA,7.046,NA,6.902,NA,6.904,NA,6.952,NA,6.951,NA,7.002,NA,7.053,NA,7.231,NA,7.261,NA,7.303,NA,7.489,NA,7.626,NA,7.987,NA,8.087,NA,8.151,NA,8.354,NA,8.416,NA,8.63,NA,8.904,NA,9.037,NA,9.062,NA,9.134,NA,9.096,NA,9.233,NA,9.425,NA,9.609,NA,9.719,NA,9.905,NA,9.929,NA,10.337,NA,10.518,NA,10.51,NA,10.631,NA,10.908,NA,10.965,NA,11.197,NA,11.177,NA,11.273,NA,11.417,NA,11.611,NA,11.675,NA,11.882,NA,11.99,NA,12.336,NA,12.507,NA,12.698,NA,12.816,NA,12.948,NA,13.217,NA,13.418,NA,13.635,NA,13.802,NA,13.893,NA,13.877,NA,14.016,NA,13.953,NA,14.128,NA,14.224,14.256,14.256,14.356,14.356,14.3823333333333,14.3823333333333,14.459,14.459,14.491,14.491,14.5241666666667,14.5241666666667,14.542,14.542,14.56775,14.56775,14.6155555555556,14.6155555555556,14.6606,14.6606,14.6964545454545,14.6964545454545,14.7359166666667,14.7359166666667,14.775,14.775,14.8160714285714,14.8160714285714,14.8618666666667,14.8618666666667,14.9096875,NA,15.646,15.646,15.6545,15.6545,15.646,15.646,15.61975,15.61975,15.5838,15.5838,15.5655,15.5655,15.5535714285714,15.5535714285714,15.55625,15.55625,15.5602222222222,15.5602222222222,15.5773,15.5773,15.5842727272727,15.5842727272727,15.5944166666667,15.5944166666667,15.6,15.6,15.6040714285714,NA,15.628,15.628,15.677,15.677,15.6666666666667,15.6666666666667,15.661,15.661,15.6754,15.6754,15.6723333333333,15.6723333333333,15.6907142857143,15.6907142857143,15.70075,15.70075,15.6815555555556,15.6815555555556,15.6755,15.6755,15.6627272727273,15.6627272727273,15.6540833333333,15.6540833333333,15.6519230769231,15.6519230769231,15.6422857142857,15.6422857142857,15.6315333333333,15.6315333333333,15.44,15.44,15.3305,15.3305,15.295,15.295,15.28175,15.28175,15.2658,15.2658,15.244,15.244,15.2248571428571,15.2248571428571,15.2075,15.2075,15.1825555555556,15.1825555555556,15.1593,15.1593,15.1375454545455,15.1375454545455,15.1130833333333,15.1130833333333,15.0823846153846,15.0823846153846,15.0453571428571,15.0453571428571,15.0099333333333,15.0099333333333,14.272,14.272,14.2785,14.2785,14.2686666666667,14.2686666666667,14.22075,14.22075,14.1932,14.1932,14.173,14.173,14.1518571428571,14.1518571428571,14.123875,14.123875,14.0926666666667,14.0926666666667,14.0586,14.0586,14.014,14.014,13.9681666666667,13.9681666666667,13.9227692307692,13.9227692307692,13.8806428571429,13.8806428571429,13.8402666666667,13.8402666666667,13.801625,NA,13.059,13.059,13.0305,13.0305,13.005,13.005,12.9695,12.9695,12.9198,12.9198,12.8751666666667,12.8751666666667,12.8197142857143,12.8197142857143,12.775375,12.775375,12.7296666666667,12.7296666666667,12.6783,12.6783,12.6224545454545,12.6224545454545,12.5708333333333,12.5708333333333,12.5279230769231,12.5279230769231,12.4756428571429,12.4756428571429,12.4297333333333,NA,11.428,11.428,11.379,11.379,11.313,11.313,11.24025,11.24025,11.171,11.171,11.091,11.091,11.027,11.027,10.942875,10.942875,10.8522222222222,10.8522222222222,10.7496,10.7496,10.6621818181818,10.6621818181818,10.5685,10.5685,10.4647692307692,10.4647692307692,10.3677142857143,10.3677142857143,10.271,10.271,8.733,8.733,8.66,8.66,8.54866666666667,8.54866666666667,8.4555,8.4555,8.3644,8.3644,8.28983333333333,8.28983333333333,8.23171428571429,8.23171428571429,8.17825,8.17825,8.12777777777778,8.12777777777778,8.0817,8.0817,8.03727272727273,8.03727272727273,7.995,7.995,7.95653846153846,7.95653846153846,7.91735714285714,7.91735714285714,7.87593333333333,7.87593333333333,7.8443125,NA,7.203,7.203,7.1825,7.1825,7.119,7.119,7.10075,7.10075,7.061,7.061,7.03483333333333,7.03483333333333,7.023,7.023,7.014,7.014,7.01266666666667,7.01266666666667,7.0167,7.0167,7.03618181818182,7.03618181818182,7.05491666666667,7.05491666666667,7.074,7.074,7.10364285714286,7.10364285714286,7.13846666666667,NA,7.987,7.987,8.037,8.037,8.075,8.075,8.14475,8.14475,8.199,8.199,8.27083333333333,8.27083333333333,8.36128571428571,8.36128571428571,8.44575,8.44575,8.51422222222222,8.51422222222222,8.5762,8.5762,8.62345454545455,8.62345454545455,8.67425,8.67425,8.732,8.732,8.79464285714286,8.79464285714286,8.85626666666667,8.85626666666667,9.905,9.905,9.917,9.917,10.057,10.057,10.17225,10.17225,10.2398,10.2398,10.305,10.305,10.3911428571429,10.3911428571429,10.462875,10.462875,10.5444444444444,10.5444444444444,10.6077,10.6077,10.6681818181818,10.6681818181818,10.7305833333333,10.7305833333333,10.7983076923077,10.7983076923077,10.8609285714286,10.8609285714286,10.929,10.929,11.99,11.99,12.163,12.163,12.2776666666667,12.2776666666667,12.38275,12.38275,12.4694,12.4694,12.5491666666667,12.5491666666667,12.6445714285714,12.6445714285714,12.74125,12.74125,12.8405555555556,12.8405555555556,12.9367,12.9367,13.0236363636364,13.0236363636364,13.09475,13.09475,13.1656153846154,13.1656153846154,13.2218571428571,13.2218571428571,13.2822666666667,13.2822666666667,13.341125
"1982",15.1767333333333,15.9735,16.043875,15.466,13.9732,12.4760666666667,10.3670625,8.13953333333333,7.30173333333333,9.4210625,11.6274666666667,13.6418,NA,14.479,NA,14.642,NA,14.88,NA,14.993,NA,15.052,NA,15.141,NA,15.138,NA,15.22,NA,15.227,NA,15.208,NA,15.283,NA,15.391,NA,15.547,NA,15.695,NA,15.755,NA,15.836,NA,15.841,NA,15.85,NA,15.797,NA,15.829,NA,15.748,NA,15.854,NA,15.857,NA,16.058,NA,16.087,NA,16.094,NA,16.143,NA,16.31,NA,16.325,NA,16.234,NA,16.293,NA,16.315,NA,16.309,NA,16.123,NA,16.099,NA,16.005,NA,15.955,NA,15.905,NA,15.938,NA,15.911,NA,15.898,NA,15.929,NA,15.875,NA,15.931,NA,15.982,NA,15.945,NA,15.943,NA,15.859,NA,15.581,NA,15.577,NA,15.491,NA,15.627,NA,15.528,NA,15.448,NA,15.387,NA,15.276,NA,15.135,NA,15.105,NA,15.091,NA,14.997,NA,14.786,NA,14.679,NA,14.511,NA,14.319,NA,14.222,NA,14.137,NA,14.083,NA,14.003,NA,13.853,NA,13.653,NA,13.576,NA,13.583,NA,13.543,NA,13.38,NA,13.27,NA,13.091,NA,12.99,NA,12.874,NA,12.834,NA,12.75,NA,12.709,NA,12.678,NA,12.652,NA,12.476,NA,12.317,NA,12.145,NA,12.079,NA,11.918,NA,11.868,NA,11.76,NA,11.425,NA,11.442,NA,11.344,NA,11.165,NA,11.043,NA,10.816,NA,10.664,NA,10.436,NA,10.264,NA,10.179,NA,10.022,NA,9.782,NA,9.638,NA,9.417,NA,9.22,NA,9.016,NA,8.939,NA,8.746,NA,8.672,NA,8.45,NA,8.437,NA,8.366,NA,8.152,NA,8.008,NA,8.027,NA,7.915,NA,7.79,NA,7.759,NA,7.7,NA,7.582,NA,7.55,NA,7.404,NA,7.248,NA,7.233,NA,7.182,NA,7.18,NA,7.173,NA,7.16,NA,7.196,NA,7.197,NA,7.224,NA,7.329,NA,7.422,NA,7.417,NA,7.495,NA,7.666,NA,7.768,NA,8.016,NA,8.184,NA,8.331,NA,8.875,NA,9.179,NA,9.429,NA,9.608,NA,9.797,NA,9.836,NA,9.847,NA,10.067,NA,10.198,NA,10.423,NA,10.564,NA,10.615,NA,10.817,NA,10.893,NA,11.131,NA,11.03,NA,11.203,NA,11.348,NA,11.573,NA,11.792,NA,11.774,NA,11.698,NA,11.854,NA,11.929,NA,12.192,NA,12.483,NA,12.695,NA,12.822,NA,12.866,NA,12.963,NA,13.223,NA,13.351,NA,13.503,NA,13.606,NA,13.84,NA,13.895,NA,14.016,NA,13.963,NA,14.093,NA,14.183,NA,14.144,NA,14.159,NA,NA,14.479,14.479,14.5605,14.5605,14.667,14.667,14.7485,14.7485,14.8092,14.8092,14.8645,14.8645,14.9035714285714,14.9035714285714,14.943125,14.943125,14.9746666666667,14.9746666666667,14.998,14.998,15.0239090909091,15.0239090909091,15.0545,15.0545,15.0923846153846,15.0923846153846,15.1354285714286,15.1354285714286,15.1767333333333,15.1767333333333,15.836,15.836,15.8385,15.8385,15.8423333333333,15.8423333333333,15.831,15.831,15.8306,15.8306,15.8168333333333,15.8168333333333,15.8221428571429,15.8221428571429,15.8265,15.8265,15.8522222222222,15.8522222222222,15.8757,15.8757,15.8955454545455,15.8955454545455,15.9161666666667,15.9161666666667,15.9464615384615,15.9464615384615,15.9735,15.9735,16.234,16.234,16.2635,16.2635,16.2806666666667,16.2806666666667,16.28775,16.28775,16.2548,16.2548,16.2288333333333,16.2288333333333,16.1968571428571,16.1968571428571,16.166625,16.166625,16.1375555555556,16.1375555555556,16.1176,16.1176,16.0988181818182,16.0988181818182,16.0820833333333,16.0820833333333,16.0703076923077,16.0703076923077,16.0563571428571,16.0563571428571,16.048,16.048,16.043875,NA,15.945,15.945,15.944,15.944,15.9156666666667,15.9156666666667,15.832,15.832,15.781,15.781,15.7326666666667,15.7326666666667,15.7175714285714,15.7175714285714,15.693875,15.693875,15.6665555555556,15.6665555555556,15.6386,15.6386,15.6056363636364,15.6056363636364,15.5664166666667,15.5664166666667,15.5309230769231,15.5309230769231,15.4995,15.4995,15.466,NA,14.786,14.786,14.7325,14.7325,14.6586666666667,14.6586666666667,14.57375,14.57375,14.5034,14.5034,14.4423333333333,14.4423333333333,14.391,14.391,14.3425,14.3425,14.2881111111111,14.2881111111111,14.2246,14.2246,14.1656363636364,14.1656363636364,14.1170833333333,14.1170833333333,14.0729230769231,14.0729230769231,14.0234285714286,14.0234285714286,13.9732,13.9732,13.091,13.091,13.0405,13.0405,12.985,12.985,12.94725,12.94725,12.9078,12.9078,12.8746666666667,12.8746666666667,12.8465714285714,12.8465714285714,12.82225,12.82225,12.7837777777778,12.7837777777778,12.7371,12.7371,12.6832727272727,12.6832727272727,12.6329166666667,12.6329166666667,12.5779230769231,12.5779230769231,12.5272142857143,12.5272142857143,12.4760666666667,12.4760666666667,11.425,11.425,11.4335,11.4335,11.4036666666667,11.4036666666667,11.344,11.344,11.2838,11.2838,11.2058333333333,11.2058333333333,11.1284285714286,11.1284285714286,11.041875,11.041875,10.9554444444444,10.9554444444444,10.8778,10.8778,10.8,10.8,10.7151666666667,10.7151666666667,10.6323076923077,10.6323076923077,10.5455,10.5455,10.4571333333333,10.4571333333333,10.3670625,NA,8.939,8.939,8.8425,8.8425,8.78566666666667,8.78566666666667,8.70175,8.70175,8.6488,8.6488,8.60166666666667,8.60166666666667,8.53742857142857,8.53742857142857,8.47125,8.47125,8.42188888888889,8.42188888888889,8.3712,8.3712,8.31836363636364,8.31836363636364,8.27175,8.27175,8.22776923076923,8.22776923076923,8.18164285714286,8.18164285714286,8.13953333333333,8.13953333333333,7.404,7.404,7.326,7.326,7.295,7.295,7.26675,7.26675,7.2494,7.2494,7.23666666666667,7.23666666666667,7.22571428571429,7.22571428571429,7.222,7.222,7.21922222222222,7.21922222222222,7.2197,7.2197,7.22963636363636,7.22963636363636,7.24566666666667,7.24566666666667,7.25884615384615,7.25884615384615,7.27571428571429,7.27571428571429,7.30173333333333,7.30173333333333,7.768,7.768,7.892,7.892,7.98933333333333,7.98933333333333,8.07475,8.07475,8.2348,8.2348,8.39216666666667,8.39216666666667,8.54028571428571,8.54028571428571,8.67375,8.67375,8.79855555555556,8.79855555555556,8.9023,8.9023,8.98818181818182,8.98818181818182,9.07808333333333,9.07808333333333,9.16423076923077,9.16423076923077,9.25414285714286,9.25414285714286,9.34146666666667,9.34146666666667,9.4210625,NA,10.817,10.817,10.855,10.855,10.947,10.947,10.96775,10.96775,11.0148,11.0148,11.0703333333333,11.0703333333333,11.1421428571429,11.1421428571429,11.223375,11.223375,11.2845555555556,11.2845555555556,11.3259,11.3259,11.3739090909091,11.3739090909091,11.4201666666667,11.4201666666667,11.4795384615385,11.4795384615385,11.5512142857143,11.5512142857143,11.6274666666667,NA,12.822,12.822,12.844,12.844,12.8836666666667,12.8836666666667,12.9685,12.9685,13.045,13.045,13.1213333333333,13.1213333333333,13.1905714285714,13.1905714285714,13.27175,13.27175,13.341,13.341,13.4085,13.4085,13.4589090909091,13.4589090909091,13.51175,13.51175,13.5633846153846,13.5633846153846,13.6048571428571,13.6048571428571,13.6418,13.6418
"1983",14.9424375,16.0061428571429,16.0852666666667,15.1720666666667,13.4913125,12.2956666666667,10.5702666666667,8.185875,7.3946,9.33406666666667,11.461,13.2984375,14.253,NA,14.306,NA,14.494,NA,14.467,NA,14.615,NA,14.648,NA,14.622,NA,14.916,NA,15.014,NA,15.052,NA,15.314,NA,15.396,NA,15.347,NA,15.401,NA,15.554,NA,15.68,NA,15.737,NA,15.719,NA,15.695,NA,15.822,NA,15.791,NA,15.999,NA,16.056,NA,15.971,NA,16.056,NA,16.167,NA,16.238,NA,16.28,NA,16.352,NA,16.203,NA,16.049,NA,15.958,NA,15.971,NA,16.101,NA,16.172,NA,16.349,NA,16.412,NA,16.214,NA,16.069,NA,16.212,NA,16.057,NA,15.976,NA,15.964,NA,15.926,NA,15.849,NA,15.886,NA,15.914,NA,15.734,NA,15.706,NA,15.528,NA,15.574,NA,15.317,NA,15.145,NA,15.063,NA,14.839,NA,14.819,NA,14.695,NA,14.553,NA,14.442,NA,14.366,NA,14.045,NA,13.929,NA,13.935,NA,13.787,NA,13.703,NA,13.64,NA,13.587,NA,13.502,NA,13.433,NA,13.319,NA,13.313,NA,13.27,NA,13.209,NA,13.132,NA,13.052,NA,13.005,NA,12.837,NA,12.764,NA,12.69,NA,12.59,NA,12.54,NA,12.412,NA,12.311,NA,12.276,NA,12.146,NA,12.16,NA,12.111,NA,11.965,NA,11.989,NA,11.896,NA,11.748,NA,11.515,NA,11.398,NA,11.261,NA,11.233,NA,11.108,NA,11.088,NA,10.913,NA,10.767,NA,10.491,NA,10.214,NA,10.076,NA,9.911,NA,9.655,NA,9.56,NA,9.364,NA,9.224,NA,9.046,NA,8.935,NA,8.731,NA,8.638,NA,8.46,NA,8.32,NA,8.073,NA,7.948,NA,7.899,NA,7.903,NA,7.777,NA,7.639,NA,7.534,NA,7.445,NA,7.402,NA,7.321,NA,7.314,NA,7.243,NA,7.204,NA,7.238,NA,7.305,NA,7.246,NA,7.261,NA,7.322,NA,7.499,NA,7.412,NA,7.425,NA,7.519,NA,7.731,NA,7.879,NA,8.143,NA,8.38,NA,8.638,NA,8.774,NA,8.943,NA,9.123,NA,9.205,NA,9.453,NA,9.585,NA,9.673,NA,9.878,NA,10.085,NA,9.558,NA,10.259,NA,10.314,NA,10.549,NA,10.737,NA,10.883,NA,10.84,NA,10.956,NA,11.172,NA,11.322,NA,11.473,NA,11.635,NA,11.802,NA,11.9,NA,11.934,NA,12.167,NA,12.208,NA,12.337,NA,12.769,NA,12.664,NA,12.877,NA,13.042,NA,13.043,NA,13.192,NA,13.344,NA,13.366,NA,13.325,NA,13.322,NA,13.326,NA,13.539,NA,13.54,NA,13.664,NA,13.855,NA,13.907,14.253,14.253,14.2795,14.2795,14.351,14.351,14.38,14.38,14.427,14.427,14.4638333333333,14.4638333333333,14.4864285714286,14.4864285714286,14.540125,14.540125,14.5927777777778,14.5927777777778,14.6387,14.6387,14.7000909090909,14.7000909090909,14.7580833333333,14.7580833333333,14.8033846153846,14.8033846153846,14.8460714285714,14.8460714285714,14.8932666666667,14.8932666666667,14.9424375,NA,15.737,15.737,15.728,15.728,15.717,15.717,15.74325,15.74325,15.7528,15.7528,15.7938333333333,15.7938333333333,15.8312857142857,15.8312857142857,15.84875,15.84875,15.8717777777778,15.8717777777778,15.9013,15.9013,15.9319090909091,15.9319090909091,15.9609166666667,15.9609166666667,15.991,15.991,16.0061428571429,NA,16.049,16.049,16.0035,16.0035,15.9926666666667,15.9926666666667,16.01975,16.01975,16.0502,16.0502,16.1,16.1,16.1445714285714,16.1445714285714,16.15325,16.15325,16.1438888888889,16.1438888888889,16.1507,16.1507,16.1421818181818,16.1421818181818,16.1283333333333,16.1283333333333,16.1156923076923,16.1156923076923,16.1021428571429,16.1021428571429,16.0852666666667,16.0852666666667,15.886,15.886,15.9,15.9,15.8446666666667,15.8446666666667,15.81,15.81,15.7536,15.7536,15.7236666666667,15.7236666666667,15.6655714285714,15.6655714285714,15.6005,15.6005,15.5407777777778,15.5407777777778,15.4706,15.4706,15.4113636363636,15.4113636363636,15.3516666666667,15.3516666666667,15.2902307692308,15.2902307692308,15.2296428571429,15.2296428571429,15.1720666666667,15.1720666666667,14.045,14.045,13.987,13.987,13.9696666666667,13.9696666666667,13.924,13.924,13.8798,13.8798,13.8398333333333,13.8398333333333,13.8037142857143,13.8037142857143,13.766,13.766,13.729,13.729,13.688,13.688,13.6539090909091,13.6539090909091,13.6219166666667,13.6219166666667,13.5901538461538,13.5901538461538,13.5574285714286,13.5574285714286,13.5237333333333,13.5237333333333,13.4913125,NA,12.837,12.837,12.8005,12.8005,12.7636666666667,12.7636666666667,12.72025,12.72025,12.6842,12.6842,12.6388333333333,12.6388333333333,12.592,12.592,12.5525,12.5525,12.5073333333333,12.5073333333333,12.4726,12.4726,12.4397272727273,12.4397272727273,12.4001666666667,12.4001666666667,12.3685384615385,12.3685384615385,12.3347857142857,12.3347857142857,12.2956666666667,NA,11.515,11.515,11.4565,11.4565,11.3913333333333,11.3913333333333,11.35175,11.35175,11.303,11.303,11.2671666666667,11.2671666666667,11.2165714285714,11.2165714285714,11.160375,11.160375,11.086,11.086,10.9988,10.9988,10.9149090909091,10.9149090909091,10.83125,10.83125,10.7407692307692,10.7407692307692,10.6564285714286,10.6564285714286,10.5702666666667,10.5702666666667,9.224,9.224,9.135,9.135,9.06833333333333,9.06833333333333,8.984,8.984,8.9148,8.9148,8.839,8.839,8.76485714285714,8.76485714285714,8.678375,8.678375,8.59722222222222,8.59722222222222,8.5274,8.5274,8.47063636363636,8.47063636363636,8.41283333333333,8.41283333333333,8.35330769230769,8.35330769230769,8.29478571428571,8.29478571428571,8.23813333333333,8.23813333333333,8.185875,NA,7.321,7.321,7.3175,7.3175,7.29266666666667,7.29266666666667,7.2705,7.2705,7.264,7.264,7.27083333333333,7.27083333333333,7.26728571428571,7.26728571428571,7.2665,7.2665,7.27266666666667,7.27266666666667,7.2953,7.2953,7.30590909090909,7.30590909090909,7.31583333333333,7.31583333333333,7.33146153846154,7.33146153846154,7.36,7.36,7.3946,NA,8.143,8.143,8.2615,8.2615,8.387,8.387,8.48375,8.48375,8.5756,8.5756,8.66683333333333,8.66683333333333,8.74371428571428,8.74371428571428,8.832375,8.832375,8.916,8.916,8.9917,8.9917,9.07227272727273,9.07227272727273,9.15666666666667,9.15666666666667,9.18753846153846,9.18753846153846,9.26407142857143,9.26407142857143,9.33406666666667,9.33406666666667,10.549,10.549,10.643,10.643,10.723,10.723,10.75225,10.75225,10.793,10.793,10.8561666666667,10.8561666666667,10.9227142857143,10.9227142857143,10.9915,10.9915,11.063,11.063,11.1369,11.1369,11.2062727272727,11.2062727272727,11.2669166666667,11.2669166666667,11.3361538461538,11.3361538461538,11.3984285714286,11.3984285714286,11.461,11.461,12.769,12.769,12.7165,12.7165,12.77,12.77,12.838,12.838,12.879,12.879,12.9311666666667,12.9311666666667,12.9901428571429,12.9901428571429,13.037125,13.037125,13.0691111111111,13.0691111111111,13.0944,13.0944,13.1154545454545,13.1154545454545,13.15075,13.15075,13.1806923076923,13.1806923076923,13.2152142857143,13.2152142857143,13.2578666666667,13.2578666666667,13.2984375
"1984",14.4732666666667,15.2989333333333,15.5842,15.0144666666667,13.5766875,12.1516666666667,9.97753333333333,7.7710625,6.8052,8.5606,10.8415333333333,12.9894375,NA,14.103,NA,14.237,NA,14.262,NA,14.303,NA,14.387,NA,14.37,NA,14.388,NA,14.411,NA,14.302,NA,14.505,NA,14.626,NA,14.703,NA,14.788,NA,14.821,NA,14.893,NA,15.026,NA,15.107,NA,15.107,NA,15.08,NA,14.988,NA,15.181,NA,15.178,NA,15.335,NA,15.427,NA,15.47,NA,15.456,NA,15.467,NA,15.534,NA,15.561,NA,NA,15.431,NA,15.483,NA,15.554,NA,15.57,NA,15.587,NA,15.58,NA,15.676,NA,15.764,NA,15.809,NA,15.78,NA,15.614,NA,15.479,NA,15.486,NA,15.504,NA,15.446,NA,15.389,NA,15.335,NA,15.268,NA,15.16,NA,15.321,NA,15.287,NA,15.107,NA,15.085,NA,15.037,NA,14.973,NA,14.897,NA,14.699,NA,14.678,NA,14.608,NA,14.373,NA,14.194,NA,14.009,NA,13.976,NA,13.907,NA,13.816,NA,13.724,NA,13.764,NA,13.621,NA,13.451,NA,13.487,NA,13.367,NA,13.401,NA,13.289,NA,13.192,NA,13.035,NA,12.994,NA,12.828,NA,12.644,NA,12.526,NA,12.439,NA,12.354,NA,12.294,NA,12.254,NA,12.192,NA,12.079,NA,12.018,NA,11.966,NA,11.877,NA,11.783,NA,11.582,NA,11.439,NA,11.202,NA,10.989,NA,10.807,NA,10.699,NA,10.477,NA,10.183,NA,10.117,NA,9.929,NA,9.711,NA,9.629,NA,9.472,NA,9.368,NA,9.298,NA,8.875,NA,8.907,NA,8.745,NA,8.496,NA,8.303,NA,8.189,NA,8.027,NA,8.002,NA,7.918,NA,7.816,NA,7.698,NA,7.548,NA,7.461,NA,7.401,NA,7.346,NA,7.272,NA,7.057,NA,7.058,NA,6.828,NA,6.697,NA,6.528,NA,6.509,NA,6.501,NA,6.422,NA,6.461,NA,6.396,NA,6.514,NA,6.728,NA,6.974,NA,7.178,NA,7.338,NA,7.455,NA,7.549,NA,7.745,NA,7.947,NA,8.057,NA,8.227,NA,8.188,NA,8.26,NA,8.334,NA,8.354,NA,8.513,NA,8.638,NA,8.933,NA,9.116,NA,9.266,NA,9.398,NA,9.433,NA,9.565,NA,9.819,NA,9.969,NA,10.081,NA,10.224,NA,10.558,NA,10.578,NA,10.795,NA,11.072,NA,11.219,NA,11.518,NA,11.641,NA,11.812,NA,11.903,NA,11.869,NA,11.968,NA,12.263,NA,12.397,NA,12.712,NA,12.738,NA,12.837,NA,13.018,NA,13.124,NA,13.025,NA,13.24,NA,13.202,NA,13.307,NA,13.323,NA,13.394,NA,13.494,NA,13.789,NA,14.103,14.103,14.17,14.17,14.2006666666667,14.2006666666667,14.22625,14.22625,14.2584,14.2584,14.277,14.277,14.2928571428571,14.2928571428571,14.307625,14.307625,14.307,14.307,14.3268,14.3268,14.354,14.354,14.3830833333333,14.3830833333333,14.4142307692308,14.4142307692308,14.4432857142857,14.4432857142857,14.4732666666667,14.4732666666667,15.026,15.026,15.0665,15.0665,15.08,15.08,15.08,15.08,15.0616,15.0616,15.0815,15.0815,15.0952857142857,15.0952857142857,15.12525,15.12525,15.1587777777778,15.1587777777778,15.1899,15.1899,15.2140909090909,15.2140909090909,15.2351666666667,15.2351666666667,15.2581538461538,15.2581538461538,15.2797857142857,15.2797857142857,NA,15.431,15.431,15.457,15.457,15.4893333333333,15.4893333333333,15.5095,15.5095,15.525,15.525,15.5341666666667,15.5341666666667,15.5544285714286,15.5544285714286,15.580625,15.580625,15.606,15.606,15.6234,15.6234,15.6225454545455,15.6225454545455,15.6105833333333,15.6105833333333,15.601,15.601,15.5940714285714,15.5940714285714,15.5842,15.5842,15.389,15.389,15.362,15.362,15.3306666666667,15.3306666666667,15.288,15.288,15.2946,15.2946,15.2933333333333,15.2933333333333,15.2667142857143,15.2667142857143,15.244,15.244,15.221,15.221,15.1962,15.1962,15.169,15.169,15.1298333333333,15.1298333333333,15.0950769230769,15.0950769230769,15.0602857142857,15.0602857142857,15.0144666666667,15.0144666666667,14.194,14.194,14.1015,14.1015,14.0596666666667,14.0596666666667,14.0215,14.0215,13.9804,13.9804,13.9376666666667,13.9376666666667,13.9128571428571,13.9128571428571,13.876375,13.876375,13.8291111111111,13.8291111111111,13.7949,13.7949,13.756,13.756,13.7264166666667,13.7264166666667,13.6927692307692,13.6927692307692,13.657,13.657,13.6155333333333,13.6155333333333,13.5766875,NA,12.828,12.828,12.736,12.736,12.666,12.666,12.60925,12.60925,12.5582,12.5582,12.5141666666667,12.5141666666667,12.477,12.477,12.441375,12.441375,12.4011111111111,12.4011111111111,12.3628,12.3628,12.3267272727273,12.3267272727273,12.28925,12.28925,12.2503076923077,12.2503076923077,12.2025714285714,12.2025714285714,12.1516666666667,NA,11.202,11.202,11.0955,11.0955,10.9993333333333,10.9993333333333,10.92425,10.92425,10.8348,10.8348,10.7261666666667,10.7261666666667,10.6391428571429,10.6391428571429,10.550375,10.550375,10.4571111111111,10.4571111111111,10.3743,10.3743,10.2922727272727,10.2922727272727,10.21525,10.21525,10.1446923076923,10.1446923076923,10.054,10.054,9.97753333333333,9.97753333333333,8.745,8.745,8.6205,8.6205,8.51466666666667,8.51466666666667,8.43325,8.43325,8.352,8.352,8.29366666666667,8.29366666666667,8.24,8.24,8.187,8.187,8.13266666666667,8.13266666666667,8.0742,8.0742,8.01845454545455,8.01845454545455,7.967,7.967,7.91923076923077,7.91923076923077,7.873,7.873,7.8186,7.8186,7.7710625,NA,6.828,6.828,6.7625,6.7625,6.68433333333333,6.68433333333333,6.6405,6.6405,6.6126,6.6126,6.58083333333333,6.58083333333333,6.56371428571429,6.56371428571429,6.54275,6.54275,6.53955555555556,6.53955555555556,6.5584,6.5584,6.59618181818182,6.59618181818182,6.64466666666667,6.64466666666667,6.698,6.698,6.75207142857143,6.75207142857143,6.8052,NA,7.745,7.745,7.846,7.846,7.91633333333333,7.91633333333333,7.994,7.994,8.0328,8.0328,8.07066666666667,8.07066666666667,8.10828571428571,8.10828571428571,8.139,8.139,8.18055555555556,8.18055555555556,8.2263,8.2263,8.29054545454546,8.29054545454546,8.35933333333333,8.35933333333333,8.42907692307692,8.42907692307692,8.49828571428571,8.49828571428571,8.5606,8.5606,9.565,9.565,9.692,9.692,9.78433333333333,9.78433333333333,9.8585,9.8585,9.9316,9.9316,10.036,10.036,10.1134285714286,10.1134285714286,10.198625,10.198625,10.2956666666667,10.2956666666667,10.388,10.388,10.4907272727273,10.4907272727273,10.5865833333333,10.5865833333333,10.6808461538462,10.6808461538462,10.7681428571429,10.7681428571429,10.8415333333333,10.8415333333333,11.968,11.968,12.1155,12.1155,12.2093333333333,12.2093333333333,12.335,12.335,12.4156,12.4156,12.4858333333333,12.4858333333333,12.5618571428571,12.5618571428571,12.632125,12.632125,12.6757777777778,12.6757777777778,12.7322,12.7322,12.7749090909091,12.7749090909091,12.81925,12.81925,12.858,12.858,12.8962857142857,12.8962857142857,12.9361333333333,12.9361333333333,12.9894375
"1985",14.7248666666667,15.4657142857143,15.8859375,15.3565333333333,14.0734,12.2190666666667,9.7445625,7.40186666666667,6.69766666666667,8.5459375,11.0245333333333,13.0499333333333,NA,14.045,NA,14.24,NA,14.406,NA,14.432,NA,14.455,NA,14.584,NA,14.568,NA,14.71,NA,14.88,NA,14.906,NA,14.945,NA,15.036,NA,15.186,NA,15.313,NA,15.167,NA,15.252,NA,15.298,NA,15.445,NA,15.441,NA,15.549,NA,15.447,NA,15.448,NA,15.554,NA,15.473,NA,15.368,NA,15.498,NA,15.447,NA,15.568,NA,15.732,NA,15.791,NA,15.698,NA,15.706,NA,15.681,NA,15.575,NA,15.614,NA,15.914,NA,16.094,NA,16.163,NA,16.059,NA,16.044,NA,16.063,NA,16.027,NA,16.019,NA,15.957,NA,15.77,NA,15.58,NA,15.576,NA,15.535,NA,15.459,NA,15.445,NA,15.524,NA,15.432,NA,15.511,NA,15.454,NA,15.252,NA,15.226,NA,15.225,NA,15.109,NA,15.065,NA,14.955,NA,14.714,NA,14.655,NA,14.56,NA,14.394,NA,14.32,NA,14.282,NA,14.172,NA,14.077,NA,13.914,NA,13.896,NA,13.868,NA,13.705,NA,13.625,NA,13.58,NA,13.339,NA,13.063,NA,12.935,NA,12.783,NA,12.731,NA,12.674,NA,12.475,NA,12.303,NA,12.217,NA,12.109,NA,11.88,NA,11.81,NA,11.805,NA,11.61,NA,11.498,NA,11.393,NA,11.135,NA,10.926,NA,10.791,NA,10.652,NA,10.382,NA,10.399,NA,10.112,NA,9.839,NA,9.702,NA,9.441,NA,9.213,NA,9.114,NA,8.851,NA,8.656,NA,8.4,NA,8.3,NA,8.152,NA,8.074,NA,7.995,NA,7.754,NA,7.639,NA,7.525,NA,7.442,NA,7.331,NA,7.212,NA,7.19,NA,7.139,NA,7.012,NA,6.907,NA,6.863,NA,6.793,NA,6.724,NA,6.61,NA,6.505,NA,6.496,NA,6.486,NA,6.495,NA,6.558,NA,6.568,NA,6.657,NA,6.725,NA,6.745,NA,6.799,NA,6.993,NA,6.992,NA,7.112,NA,7.365,NA,7.585,NA,7.642,NA,7.985,NA,8.013,NA,8.129,NA,8.442,NA,8.562,NA,8.708,NA,8.699,NA,8.783,NA,8.959,NA,9.116,NA,9.33,NA,9.566,NA,9.851,NA,10.219,NA,10.238,NA,10.37,NA,10.471,NA,10.47,NA,10.77,NA,10.992,NA,11.083,NA,11.041,NA,11.255,NA,11.442,NA,11.597,NA,11.723,NA,11.77,NA,11.927,NA,12.305,NA,12.314,NA,12.469,NA,12.619,NA,12.734,NA,12.771,NA,12.818,NA,13.065,NA,13.263,NA,13.271,NA,13.45,NA,13.642,NA,13.756,NA,13.571,NA,13.701,NA,NA,14.045,14.045,14.1425,14.1425,14.2303333333333,14.2303333333333,14.28075,14.28075,14.3156,14.3156,14.3603333333333,14.3603333333333,14.39,14.39,14.43,14.43,14.48,14.48,14.5226,14.5226,14.561,14.561,14.6005833333333,14.6005833333333,14.6456153846154,14.6456153846154,14.6932857142857,14.6932857142857,14.7248666666667,14.7248666666667,15.252,15.252,15.275,15.275,15.3316666666667,15.3316666666667,15.359,15.359,15.397,15.397,15.4053333333333,15.4053333333333,15.4114285714286,15.4114285714286,15.42925,15.42925,15.4341111111111,15.4341111111111,15.4275,15.4275,15.4339090909091,15.4339090909091,15.435,15.435,15.4452307692308,15.4452307692308,15.4657142857143,15.4657142857143,15.791,15.791,15.7445,15.7445,15.7316666666667,15.7316666666667,15.719,15.719,15.6902,15.6902,15.6775,15.6775,15.7112857142857,15.7112857142857,15.759125,15.759125,15.804,15.804,15.8295,15.8295,15.849,15.849,15.8668333333333,15.8668333333333,15.8791538461538,15.8791538461538,15.8891428571429,15.8891428571429,15.8936666666667,15.8936666666667,15.8859375,NA,15.58,15.58,15.578,15.578,15.5636666666667,15.5636666666667,15.5375,15.5375,15.519,15.519,15.5198333333333,15.5198333333333,15.5072857142857,15.5072857142857,15.50775,15.50775,15.5017777777778,15.5017777777778,15.4768,15.4768,15.454,15.454,15.4349166666667,15.4349166666667,15.4098461538462,15.4098461538462,15.3852142857143,15.3852142857143,15.3565333333333,NA,14.714,14.714,14.6845,14.6845,14.643,14.643,14.58075,14.58075,14.5286,14.5286,14.4875,14.4875,14.4424285714286,14.4424285714286,14.39675,14.39675,14.3431111111111,14.3431111111111,14.2984,14.2984,14.2592727272727,14.2592727272727,14.2130833333333,14.2130833333333,14.1678461538462,14.1678461538462,14.1258571428571,14.1258571428571,14.0734,14.0734,13.063,13.063,12.999,12.999,12.927,12.927,12.878,12.878,12.8372,12.8372,12.7768333333333,12.7768333333333,12.7091428571429,12.7091428571429,12.647625,12.647625,12.5877777777778,12.5877777777778,12.517,12.517,12.4527272727273,12.4527272727273,12.39875,12.39875,12.3380769230769,12.3380769230769,12.2780714285714,12.2780714285714,12.2190666666667,12.2190666666667,11.135,11.135,11.0305,11.0305,10.9506666666667,10.9506666666667,10.876,10.876,10.7772,10.7772,10.7141666666667,10.7141666666667,10.6281428571429,10.6281428571429,10.5295,10.5295,10.4375555555556,10.4375555555556,10.3379,10.3379,10.2356363636364,10.2356363636364,10.1421666666667,10.1421666666667,10.0428461538462,10.0428461538462,9.94378571428572,9.94378571428572,9.84086666666667,9.84086666666667,9.7445625,NA,8.152,8.152,8.113,8.113,8.07366666666667,8.07366666666667,7.99375,7.99375,7.9228,7.9228,7.8565,7.8565,7.79728571428571,7.79728571428571,7.739,7.739,7.68044444444444,7.68044444444444,7.6314,7.6314,7.58663636363636,7.58663636363636,7.53875,7.53875,7.49015384615385,7.49015384615385,7.44535714285714,7.44535714285714,7.40186666666667,7.40186666666667,6.724,6.724,6.667,6.667,6.613,6.613,6.58375,6.58375,6.5642,6.5642,6.55266666666667,6.55266666666667,6.55342857142857,6.55342857142857,6.55525,6.55525,6.56655555555556,6.56655555555556,6.5824,6.5824,6.59718181818182,6.59718181818182,6.614,6.614,6.64315384615385,6.64315384615385,6.66807142857143,6.66807142857143,6.69766666666667,6.69766666666667,7.365,7.365,7.475,7.475,7.53066666666667,7.53066666666667,7.64425,7.64425,7.718,7.718,7.7865,7.7865,7.88014285714286,7.88014285714286,7.965375,7.965375,8.04788888888889,8.04788888888889,8.113,8.113,8.17390909090909,8.17390909090909,8.23933333333333,8.23933333333333,8.30676923076923,8.30676923076923,8.37985714285714,8.37985714285714,8.45893333333333,8.45893333333333,8.5459375,NA,10.219,10.219,10.2285,10.2285,10.2756666666667,10.2756666666667,10.3245,10.3245,10.3536,10.3536,10.423,10.423,10.5042857142857,10.5042857142857,10.576625,10.576625,10.6282222222222,10.6282222222222,10.6909,10.6909,10.7591818181818,10.7591818181818,10.829,10.829,10.8977692307692,10.8977692307692,10.9600714285714,10.9600714285714,11.0245333333333,NA,12.305,12.305,12.3095,12.3095,12.3626666666667,12.3626666666667,12.42675,12.42675,12.4882,12.4882,12.5353333333333,12.5353333333333,12.5757142857143,12.5757142857143,12.636875,12.636875,12.7064444444444,12.7064444444444,12.7629,12.7629,12.8253636363636,12.8253636363636,12.8934166666667,12.8934166666667,12.9597692307692,12.9597692307692,13.0034285714286,13.0034285714286,13.0499333333333,13.0499333333333
"1986",14.889625,15.7848571428571,15.9094666666667,15.0588,13.3795625,11.9759333333333,10.1464666666667,7.9795625,7.41066666666667,9.48393333333333,11.4532666666667,13.2224375,14.036,NA,14.292,NA,14.489,NA,14.533,NA,14.628,NA,14.795,NA,14.901,NA,14.991,NA,14.981,NA,15.159,NA,15.252,NA,15.214,NA,15.322,NA,15.241,NA,15.194,NA,15.206,NA,15.331,NA,15.427,NA,15.546,NA,15.724,NA,15.802,NA,15.845,NA,15.724,NA,15.836,NA,15.949,NA,15.913,NA,15.966,NA,16.008,NA,15.934,NA,15.983,NA,16.02,NA,16.023,NA,16.031,NA,16.084,NA,16.158,NA,16.14,NA,16.018,NA,16.02,NA,15.941,NA,15.791,NA,15.772,NA,15.74,NA,15.672,NA,15.589,NA,15.643,NA,15.636,NA,15.629,NA,15.427,NA,15.302,NA,15.292,NA,15.182,NA,15.13,NA,15.019,NA,15.008,NA,14.872,NA,14.858,NA,14.703,NA,14.681,NA,14.629,NA,14.514,NA,14.275,NA,14.12,NA,13.925,NA,13.81,NA,13.602,NA,13.492,NA,13.424,NA,13.338,NA,13.264,NA,13.215,NA,13.192,NA,13.078,NA,12.977,NA,12.83,NA,12.781,NA,12.75,NA,12.567,NA,12.412,NA,12.26,NA,12.13,NA,12.191,NA,12.158,NA,11.999,NA,11.921,NA,11.965,NA,11.861,NA,11.837,NA,11.797,NA,11.637,NA,11.547,NA,11.357,NA,11.147,NA,11.162,NA,11.031,NA,10.882,NA,10.723,NA,10.571,NA,10.461,NA,10.211,NA,10.01,NA,9.759,NA,9.574,NA,9.323,NA,9.256,NA,9.111,NA,8.976,NA,8.762,NA,8.649,NA,8.51,NA,8.373,NA,8.2,NA,8.042,NA,7.934,NA,7.912,NA,7.908,NA,7.799,NA,7.706,NA,7.722,NA,7.661,NA,7.577,NA,7.498,NA,7.42,NA,7.229,NA,7.21,NA,7.122,NA,7.192,NA,7.187,NA,7.214,NA,7.3,NA,7.328,NA,7.398,NA,7.443,NA,7.537,NA,7.529,NA,7.724,NA,7.773,NA,7.974,NA,8.338,NA,8.659,NA,8.827,NA,9.025,NA,9.12,NA,9.267,NA,9.4,NA,9.528,NA,9.725,NA,9.897,NA,9.986,NA,10.005,NA,10.024,NA,10.141,NA,10.317,NA,10.473,NA,10.506,NA,10.639,NA,10.874,NA,11.03,NA,11.093,NA,11.484,NA,11.741,NA,11.735,NA,11.796,NA,11.832,NA,11.959,NA,12.142,NA,12.227,NA,12.268,NA,12.591,NA,12.649,NA,12.717,NA,12.775,NA,12.822,NA,12.88,NA,12.903,NA,13.03,NA,13.17,NA,13.373,NA,13.523,NA,13.672,NA,13.695,NA,13.766,NA,13.904,NA,14.089,14.036,14.036,14.164,14.164,14.2723333333333,14.2723333333333,14.3375,14.3375,14.3956,14.3956,14.4621666666667,14.4621666666667,14.5248571428571,14.5248571428571,14.583125,14.583125,14.6273333333333,14.6273333333333,14.6805,14.6805,14.7324545454545,14.7324545454545,14.7725833333333,14.7725833333333,14.8148461538462,14.8148461538462,14.8452857142857,14.8452857142857,14.8685333333333,14.8685333333333,14.889625,NA,15.331,15.331,15.379,15.379,15.4346666666667,15.4346666666667,15.507,15.507,15.566,15.566,15.6125,15.6125,15.6284285714286,15.6284285714286,15.654375,15.654375,15.6871111111111,15.6871111111111,15.7097,15.7097,15.733,15.733,15.7559166666667,15.7559166666667,15.7696153846154,15.7696153846154,15.7848571428571,NA,16.02,16.02,16.0215,16.0215,16.0246666666667,16.0246666666667,16.0395,16.0395,16.0632,16.0632,16.076,16.076,16.0677142857143,16.0677142857143,16.06175,16.06175,16.0483333333333,16.0483333333333,16.0226,16.0226,15.9998181818182,15.9998181818182,15.9781666666667,15.9781666666667,15.9546153846154,15.9546153846154,15.9285,15.9285,15.9094666666667,15.9094666666667,15.636,15.636,15.6325,15.6325,15.564,15.564,15.4985,15.4985,15.4572,15.4572,15.4113333333333,15.4113333333333,15.3711428571429,15.3711428571429,15.327125,15.327125,15.2916666666667,15.2916666666667,15.2497,15.2497,15.2140909090909,15.2140909090909,15.1715,15.1715,15.1337692307692,15.1337692307692,15.0977142857143,15.0977142857143,15.0588,15.0588,14.275,14.275,14.1975,14.1975,14.1066666666667,14.1066666666667,14.0325,14.0325,13.9464,13.9464,13.8706666666667,13.8706666666667,13.8068571428571,13.8068571428571,13.74825,13.74825,13.6944444444444,13.6944444444444,13.6465,13.6465,13.6051818181818,13.6051818181818,13.56125,13.56125,13.5163076923077,13.5163076923077,13.4672857142857,13.4672857142857,13.4215333333333,13.4215333333333,13.3795625,NA,12.567,12.567,12.4895,12.4895,12.413,12.413,12.34225,12.34225,12.312,12.312,12.2863333333333,12.2863333333333,12.2452857142857,12.2452857142857,12.20475,12.20475,12.1781111111111,12.1781111111111,12.1464,12.1464,12.1182727272727,12.1182727272727,12.0915,12.0915,12.0565384615385,12.0565384615385,12.0201428571429,12.0201428571429,11.9759333333333,NA,11.147,11.147,11.1545,11.1545,11.1133333333333,11.1133333333333,11.0555,11.0555,10.989,10.989,10.9193333333333,10.9193333333333,10.8538571428571,10.8538571428571,10.7735,10.7735,10.6886666666667,10.6886666666667,10.5957,10.5957,10.5028181818182,10.5028181818182,10.4045,10.4045,10.3161538461538,10.3161538461538,10.2300714285714,10.2300714285714,10.1464666666667,10.1464666666667,8.762,8.762,8.7055,8.7055,8.64033333333333,8.64033333333333,8.5735,8.5735,8.4988,8.4988,8.42266666666667,8.42266666666667,8.35285714285714,8.35285714285714,8.29775,8.29775,8.25444444444445,8.25444444444445,8.2089,8.2089,8.16318181818182,8.16318181818182,8.12641666666667,8.12641666666667,8.09061538461538,8.09061538461538,8.05392857142857,8.05392857142857,8.01686666666667,8.01686666666667,7.9795625,NA,7.229,7.229,7.2195,7.2195,7.187,7.187,7.18825,7.18825,7.188,7.188,7.19233333333333,7.19233333333333,7.20771428571429,7.20771428571429,7.22275,7.22275,7.24222222222222,7.24222222222222,7.2623,7.2623,7.28727272727273,7.28727272727273,7.30741666666667,7.30741666666667,7.33946153846154,7.33946153846154,7.37042857142857,7.37042857142857,7.41066666666667,NA,8.338,8.338,8.4985,8.4985,8.608,8.608,8.71225,8.71225,8.7938,8.7938,8.87266666666667,8.87266666666667,8.948,8.948,9.0205,9.0205,9.09877777777778,9.09877777777778,9.1786,9.1786,9.252,9.252,9.31475,9.31475,9.36930769230769,9.36930769230769,9.42442857142857,9.42442857142857,9.48393333333333,9.48393333333333,10.473,10.473,10.4895,10.4895,10.5393333333333,10.5393333333333,10.623,10.623,10.7044,10.7044,10.7691666666667,10.7691666666667,10.8712857142857,10.8712857142857,10.98,10.98,11.0638888888889,11.0638888888889,11.1371,11.1371,11.2002727272727,11.2002727272727,11.2635,11.2635,11.3310769230769,11.3310769230769,11.3950714285714,11.3950714285714,11.4532666666667,11.4532666666667,12.591,12.591,12.62,12.62,12.6523333333333,12.6523333333333,12.683,12.683,12.7108,12.7108,12.739,12.739,12.7624285714286,12.7624285714286,12.795875,12.795875,12.8374444444444,12.8374444444444,12.891,12.891,12.9484545454545,12.9484545454545,13.00875,13.00875,13.0615384615385,13.0615384615385,13.1118571428571,13.1118571428571,13.1646666666667,13.1646666666667,13.2224375
"1987",14.9698,16.0501428571429,15.8159375,15.2108666666667,13.7429333333333,12.4856666666667,10.3325625,7.49990476190476,7.2787,9.04877419354839,11.2240333333333,NA,NA,14.305,NA,14.417,NA,14.515,NA,14.688,NA,14.692,NA,14.771,NA,14.732,NA,14.797,NA,14.943,NA,15.022,NA,15.299,NA,15.408,NA,15.55,NA,15.621,NA,15.787,NA,15.81,NA,15.898,NA,15.877,NA,15.94,NA,15.934,NA,15.9,NA,15.952,NA,15.977,NA,16.169,NA,16.136,NA,16.293,NA,16.275,NA,16.276,NA,16.265,NA,16.059,NA,15.874,NA,15.936,NA,15.78,NA,15.713,NA,15.778,NA,15.844,NA,15.902,NA,15.886,NA,15.75,NA,15.78,NA,15.778,NA,15.708,NA,15.754,NA,15.804,NA,15.709,NA,15.626,NA,15.506,NA,15.539,NA,15.541,NA,15.573,NA,15.408,NA,15.374,NA,15.414,NA,15.247,NA,15.151,NA,14.991,NA,14.869,NA,14.742,NA,14.629,NA,14.553,NA,14.292,NA,14.241,NA,14.118,NA,13.996,NA,13.932,NA,13.886,NA,13.806,NA,13.735,NA,13.72,NA,13.596,NA,13.406,NA,13.417,NA,13.423,NA,13.342,NA,13.234,NA,13.042,NA,12.995,NA,12.866,NA,12.739,NA,12.677,NA,12.658,NA,12.553,NA,12.482,NA,12.474,NA,12.396,NA,12.288,NA,12.217,NA,12.067,NA,11.956,NA,11.875,NA,11.423,NA,11.329,NA,11.232,NA,11.126,NA,11.021,NA,10.819,NA,10.632,NA,10.525,NA,10.312,NA,10.068,NA,9.89,NA,9.711,NA,9.62,NA,9.469,NA,9.165,NA,8.979,NA,8.67,NA,8.371,NA,8.242,NA,8.165,NA,8.072,NA,7.793,NA,7.557,NA,7.382,NA,7.39,NA,7.319,7.21,7.21,7.265,7.216,7.157,7.145,7.079,7.123,7.041,7.019,7.072,6.967,6.89,6.909,7.008,7.041,7.059,7.087,7.041,7.145,7.106,7.121,7.127,7.174,7.19,7.177,7.117,7.223,7.205,7.233,7.353,7.397,7.459,7.51,7.571,7.648,7.665,7.653,7.694,7.757,7.834,8.039,8.221,8.311,8.508,8.486,8.587,8.635,8.675,8.691,8.851,8.874,8.837,8.984,9.088,8.996,8.997,9.04,9.046,9.141,9.228,9.322,9.441,9.471,9.498,9.468,9.448,9.478,9.587,9.709,9.867,9.988,10.163,10.214,10.256,10.297,10.381,10.404,10.482,10.599,10.679,10.771,10.89,10.973,11.139,11.203,11.302,11.436,11.508,11.448,11.485,11.592,11.635,11.712,11.745,11.847,11.934,12.003,12.073,12.137,12.185,12.228,12.497,12.584,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,14.305,14.305,14.361,14.361,14.4123333333333,14.4123333333333,14.48125,14.48125,14.5234,14.5234,14.5646666666667,14.5646666666667,14.5885714285714,14.5885714285714,14.614625,14.614625,14.6511111111111,14.6511111111111,14.6882,14.6882,14.7437272727273,14.7437272727273,14.7990833333333,14.7990833333333,14.8568461538462,14.8568461538462,14.9114285714286,14.9114285714286,14.9698,14.9698,15.81,15.81,15.854,15.854,15.8616666666667,15.8616666666667,15.88125,15.88125,15.8918,15.8918,15.8931666666667,15.8931666666667,15.9015714285714,15.9015714285714,15.911,15.911,15.9396666666667,15.9396666666667,15.9593,15.9593,15.9896363636364,15.9896363636364,16.0134166666667,16.0134166666667,16.0336153846154,16.0336153846154,16.0501428571429,16.0501428571429,16.059,16.059,15.9665,15.9665,15.9563333333333,15.9563333333333,15.91225,15.91225,15.8724,15.8724,15.8566666666667,15.8566666666667,15.8548571428571,15.8548571428571,15.86075,15.86075,15.8635555555556,15.8635555555556,15.8522,15.8522,15.8456363636364,15.8456363636364,15.84,15.84,15.8298461538462,15.8298461538462,15.8244285714286,15.8244285714286,15.8230666666667,15.8230666666667,15.8159375,NA,15.626,15.626,15.566,15.566,15.557,15.557,15.553,15.553,15.557,15.557,15.5321666666667,15.5321666666667,15.5095714285714,15.5095714285714,15.497625,15.497625,15.4697777777778,15.4697777777778,15.4379,15.4379,15.3972727272727,15.3972727272727,15.35325,15.35325,15.3062307692308,15.3062307692308,15.2578571428571,15.2578571428571,15.2108666666667,NA,14.292,14.292,14.2665,14.2665,14.217,14.217,14.16175,14.16175,14.1158,14.1158,14.0775,14.0775,14.0387142857143,14.0387142857143,14.00075,14.00075,13.9695555555556,13.9695555555556,13.9322,13.9322,13.8843636363636,13.8843636363636,13.8454166666667,13.8454166666667,13.8129230769231,13.8129230769231,13.7792857142857,13.7792857142857,13.7429333333333,13.7429333333333,13.042,13.042,13.0185,13.0185,12.9676666666667,12.9676666666667,12.9105,12.9105,12.8638,12.8638,12.8295,12.8295,12.79,12.79,12.7515,12.7515,12.7206666666667,12.7206666666667,12.6882,12.6882,12.6518181818182,12.6518181818182,12.6155833333333,12.6155833333333,12.5733846153846,12.5733846153846,12.5292857142857,12.5292857142857,12.4856666666667,12.4856666666667,11.423,11.423,11.376,11.376,11.328,11.328,11.2775,11.2775,11.2262,11.2262,11.1583333333333,11.1583333333333,11.0831428571429,11.0831428571429,11.013375,11.013375,10.9354444444444,10.9354444444444,10.8487,10.8487,10.7615454545455,10.7615454545455,10.674,10.674,10.5929230769231,10.5929230769231,10.5126428571429,10.5126428571429,10.4228,10.4228,10.3325625,NA,8.67,8.67,8.5205,8.5205,8.42766666666667,8.42766666666667,8.362,8.362,8.304,8.304,8.21883333333333,8.21883333333333,8.12428571428571,8.12428571428571,8.0315,8.0315,7.96022222222222,7.96022222222222,7.8961,7.83372727272727,7.78175,7.742,7.70442857142857,7.66793333333333,7.63525,7.60252941176471,7.57588888888889,7.54773684210526,7.5213,7.49990476190476,6.967,6.9285,6.922,6.9435,6.963,6.979,6.99442857142857,7.00025,7.01633333333333,7.0253,7.034,7.04175,7.05192307692308,7.06178571428571,7.06946666666667,7.0724375,7.08129411764706,7.08816666666667,7.09578947368421,7.10865,7.12238095238095,7.13768181818182,7.15386956521739,7.17125,7.19032,7.20857692307692,7.22503703703704,7.24178571428571,7.25955172413793,7.2787,8.039,8.13,8.19033333333333,8.26975,8.313,8.35866666666667,8.39814285714286,8.43275,8.46144444444444,8.5004,8.53436363636364,8.55958333333333,8.59223076923077,8.62764285714286,8.6522,8.67375,8.69529411764706,8.71477777777778,8.73721052631579,8.76175,8.78842857142857,8.81809090909091,8.84647826086957,8.873625,8.8974,8.91857692307692,8.9392962962963,8.96242857142857,8.9881724137931,9.01746666666667,9.04877419354839,10.163,10.1885,10.211,10.2325,10.2622,10.2858333333333,10.3138571428571,10.3495,10.3861111111111,10.4246,10.4669090909091,10.5090833333333,10.5575384615385,10.6036428571429,10.6502,10.6993125,10.7468823529412,10.7858333333333,10.8226315789474,10.8611,10.8979523809524,10.9349545454545,10.9701739130435,11.0067083333333,11.0438,11.0806923076923,11.1174444444444,11.1538571428571,11.1894137931034,11.2240333333333,12.497,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405
"1988",NA,15.5833793103448,15.9572258064516,15.1233333333333,13.5608709677419,11.9434333333333,9.80867741935484,7.89158064516129,7.369,9.13503225806452,11.3308333333333,13.6255483870968,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,14.826,14.854,14.973,14.987,15,15.051,15.047,15.049,15.113,15.09,15.085,15.022,15.02,15.115,15.163,15.241,15.278,15.362,15.443,15.56,15.568,15.462,15.479,15.413,15.448,15.313,15.309,15.276,15.304,15.292,15.326,15.332,15.363,15.379,15.476,15.443,15.471,15.546,15.639,15.73,15.831,16.015,15.906,15.836,15.962,16.017,16.111,16.129,16.162,16.179,16.099,16.137,16.169,16.24,16.247,16.244,16.309,16.296,16.276,16.182,16.013,15.983,15.96,15.847,15.871,15.835,15.815,15.758,15.861,15.781,15.743,15.702,15.748,15.737,15.676,15.63,15.522,15.523,15.523,15.562,15.598,15.601,15.534,15.514,15.536,15.49,15.489,15.447,15.341,15.273,15.193,15.179,15.164,15.152,15.107,15.031,15.062,15.037,14.91,14.917,14.829,14.62,14.617,14.584,14.637,14.635,14.578,14.54,14.362,14.318,14.298,14.234,14.159,14.112,14.057,14.02,13.957,13.909,13.827,13.765,13.696,13.657,13.599,13.589,13.513,13.486,13.391,13.289,13.224,13.17,13.125,13.098,13.078,13.034,12.983,12.918,12.871,12.828,12.82,12.608,12.527,12.448,12.451,12.454,12.411,12.384,12.336,12.211,12.177,12.183,12.116,12.048,12.044,12.045,11.961,11.978,11.869,11.803,11.739,11.752,11.693,11.571,11.543,11.635,11.39,11.376,11.267,11.145,11.138,10.98,10.919,10.885,10.769,10.712,10.61,10.49,10.387,10.306,10.267,10.218,10.141,9.982,9.939,9.765,9.738,9.719,9.673,9.568,9.527,9.459,9.376,9.191,9.045,9.095,9.09,8.995,8.925,8.803,8.778,8.717,8.588,8.518,8.478,8.427,8.382,8.413,8.355,8.399,8.27,8.107,8.114,8.017,8.005,7.949,7.922,7.865,7.84,7.731,7.719,7.735,7.719,7.635,7.524,7.5,7.372,7.442,7.442,7.298,7.264,7.302,7.307,7.189,7.217,7.205,7.183,7.18,7.181,7.213,7.144,7.175,7.121,7.048,7.144,7.198,7.208,7.276,7.294,7.394,7.409,7.438,7.449,7.455,7.462,7.5,7.477,7.57,7.653,7.669,7.766,7.873,7.979,8.069,8.185,8.155,8.232,8.305,8.482,8.575,8.649,8.675,8.77,8.81,8.868,8.959,9.171,9.289,9.358,9.34,9.34,9.377,9.421,9.445,9.537,9.561,9.61,9.7,9.797,9.828,9.8,9.879,9.978,10.021,10.162,10.21,10.36,10.373,10.391,10.436,10.555,10.642,10.767,10.895,10.951,11.069,11.175,11.297,11.397,11.512,11.511,11.523,11.574,11.667,11.761,11.913,11.997,12.055,12.096,12.116,12.203,12.326,12.465,12.526,12.699,12.704,12.827,12.905,13.008,13.117,13.181,13.292,13.303,13.374,13.437,13.512,13.629,13.695,13.746,13.749,13.778,13.747,13.819,13.815,13.919,13.976,14.099,14.071,14.103,14.124,14.116,14.115,14.141,14.18,14.211,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,14.826,14.84,14.8843333333333,14.91,14.928,14.9485,14.9625714285714,14.973375,14.9888888888889,14.999,15.0068181818182,15.0080833333333,15.009,15.0165714285714,15.0263333333333,15.03975,15.0537647058824,15.0708888888889,15.0904736842105,15.56,15.564,15.53,15.51725,15.4964,15.4883333333333,15.4632857142857,15.444,15.4253333333333,15.4132,15.4021818181818,15.3958333333333,15.3909230769231,15.3889285714286,15.3882666666667,15.39375,15.3966470588235,15.4007777777778,15.4084210526316,15.41995,15.4347142857143,15.4527272727273,15.4771739130435,15.4950416666667,15.50868,15.5261153846154,15.5442962962963,15.5645357142857,16.129,16.1455,16.1566666666667,16.14225,16.1412,16.1458333333333,16.1592857142857,16.17025,16.1784444444444,16.1915,16.201,16.20725,16.2053076923077,16.1915714285714,16.1776666666667,16.1640625,16.1454117647059,16.1301666666667,16.1146315789474,16.09965,16.083380952381,16.0732727272727,16.0605652173913,16.0473333333333,16.03352,16.0225384615385,16.011962962963,15.9999642857143,15.9872068965517,15.9717,15.9572258064516,15.523,15.5425,15.561,15.571,15.5636,15.5553333333333,15.5525714285714,15.54475,15.5385555555556,15.5294,15.5122727272727,15.4923333333333,15.4693076923077,15.4485714285714,15.4296,15.41225,15.3942941176471,15.3741111111111,15.3576842105263,15.34165,15.3210952380952,15.3027272727273,15.2821304347826,15.2545416666667,15.22904,15.2042307692308,15.1832222222222,15.1636428571429,15.1434482758621,15.1233333333333,14.362,14.34,14.326,14.303,14.2742,14.2471666666667,14.22,14.195,14.1685555555556,14.1426,14.1139090909091,14.0848333333333,14.0549230769231,14.0265,13.998,13.9724375,13.9454117647059,13.9198888888889,13.8920526315789,13.8619,13.8315238095238,13.8014545454545,13.7720434782609,13.7439583333333,13.71732,13.6910384615385,13.6648148148148,13.6381428571429,13.6116896551724,13.5855666666667,13.5608709677419,12.608,12.5675,12.5276666666667,12.5085,12.4976,12.4831666666667,12.469,12.452375,12.4255555555556,12.4007,12.3809090909091,12.3588333333333,12.3349230769231,12.3141428571429,12.2962,12.27525,12.2577647058824,12.2361666666667,12.2133684210526,12.18965,12.1688095238095,12.1471818181818,12.1221304347826,12.098,12.07948,12.0529615384615,12.0278888888889,12.0007142857143,11.9712068965517,11.9434333333333,10.98,10.9495,10.928,10.88825,10.853,10.8125,10.7664285714286,10.719,10.6731111111111,10.6325,10.5948181818182,10.557,10.5127692307692,10.4717857142857,10.4246666666667,10.38175,10.3427647058824,10.3055555555556,10.2667368421053,10.22975,10.1930476190476,10.1559090909091,10.1139565217391,10.0694166666667,10.03044,9.99426923076923,9.95725925925926,9.92039285714286,9.88186206896552,9.84506666666667,9.80867741935484,8.588,8.553,8.528,8.50275,8.4786,8.46766666666667,8.45157142857143,8.445,8.42555555555555,8.3937,8.36827272727273,8.339,8.31330769230769,8.28728571428571,8.26293333333333,8.2380625,8.21464705882353,8.18777777777778,8.1631052631579,8.1417,8.12157142857143,8.09945454545455,8.0744347826087,8.0505,8.02336,8.001,7.9802962962963,7.95592857142857,7.93206896551724,7.91106666666667,7.89158064516129,7.189,7.203,7.20366666666667,7.1985,7.1948,7.1925,7.19542857142857,7.189,7.18744444444444,7.1808,7.16872727272727,7.16666666666667,7.16907692307692,7.17185714285714,7.1788,7.186,7.19823529411765,7.20994444444444,7.22194736842105,7.2333,7.24385714285714,7.25377272727273,7.26447826086957,7.27333333333333,7.2852,7.29934615384615,7.31303703703704,7.32921428571429,7.34796551724138,7.369,8.069,8.127,8.13633333333333,8.16025,8.1892,8.238,8.28614285714286,8.3315,8.36966666666667,8.4097,8.44609090909091,8.48125,8.518,8.56464285714286,8.61293333333333,8.6595,8.69952941176471,8.73511111111111,8.76889473684211,8.8015,8.83214285714286,8.86418181818182,8.89447826086957,8.92429166666667,8.95532,8.98769230769231,9.01881481481482,9.04671428571429,9.07541379310345,9.1055,9.13503225806452,10.162,10.186,10.244,10.27625,10.2992,10.322,10.3552857142857,10.391125,10.4328888888889,10.4791,10.522,10.5675833333333,10.6143076923077,10.6630714285714,10.712,10.762,10.8060588235294,10.8458888888889,10.8842105263158,10.92335,10.9632380952381,11.0064090909091,11.0494782608696,11.091375,11.13156,11.1694230769231,11.2077037037037,11.2476428571429,11.2896206896552,11.3308333333333,12.699,12.7015,12.7433333333333,12.78375,12.8286,12.8766666666667,12.9201428571429,12.966625,13.004,13.041,13.077,13.11325,13.1529230769231,13.1916428571429,13.2286,13.261125,13.2915294117647,13.3168333333333,13.3432631578947,13.36685,13.3931428571429,13.4196363636364,13.4491739130435,13.4750833333333,13.5002,13.5241923076923,13.5461111111111,13.5664285714286,13.5862413793103,13.6060333333333,13.6255483870968
"1989",14.9548064516129,15.4955357142857,15.4232903225806,14.3284,13.0441290322581,12.2445333333333,10.1297096774194,7.88177419354839,7.00833333333333,8.82890322580645,11.1152333333333,13.3868064516129,14.261,14.313,14.402,14.417,14.381,14.359,14.42,14.548,14.701,14.755,14.819,14.886,14.921,14.997,15.011,14.956,15.012,15.08,15.166,15.165,15.265,15.288,15.378,15.369,15.38,15.373,15.43,15.502,15.364,15.319,15.361,15.386,15.427,15.454,15.378,15.482,15.463,15.485,15.515,15.577,15.594,15.473,15.383,15.424,15.465,15.503,15.368,15.314,15.396,15.455,15.469,15.467,15.534,15.571,15.638,15.664,15.655,15.68,15.655,15.557,15.607,15.686,15.72,15.689,15.766,15.646,15.564,15.442,15.388,15.409,15.295,15.367,15.385,15.413,15.338,15.295,15.308,15.4,15.431,15.464,15.397,15.362,15.329,15.283,15.235,15.238,15.302,15.277,15.281,15.248,15.116,14.993,14.933,15.029,15.012,14.968,14.857,14.772,14.724,14.656,14.648,14.591,14.516,14.349,14.37,14.265,14.239,14.064,14.004,13.996,13.959,13.963,13.929,13.898,13.794,13.754,13.679,13.627,13.577,13.57,13.363,13.342,13.369,13.319,13.252,13.25,13.24,13.247,13.189,13.187,13.122,13.094,13.058,13.084,13.051,13.008,12.975,12.922,13.027,12.96,12.923,12.886,12.874,12.856,12.878,12.849,12.853,12.807,12.823,12.766,12.794,12.729,12.687,12.643,12.638,12.641,12.601,12.561,12.541,12.506,12.452,12.422,12.455,12.414,12.341,12.336,12.308,12.235,12.233,12.171,12.118,12.066,11.966,11.957,11.927,11.892,11.804,11.749,11.692,11.635,11.616,11.34,11.277,11.128,11.164,11.068,11.002,10.914,10.86,10.861,10.711,10.633,10.597,10.514,10.3,10.199,10.165,10.104,9.99,9.837,9.662,9.627,9.607,9.497,9.419,9.338,9.304,9.13,9.099,8.953,8.861,8.86,8.83,8.765,8.69,8.548,8.474,8.417,8.319,8.295,8.237,8.195,8.113,8.048,8.02,7.93,7.887,7.906,7.844,7.783,7.605,7.527,7.469,7.407,7.443,7.457,7.459,7.475,7.354,7.351,7.182,7.157,7.148,7.088,7.075,7.082,7.003,6.998,6.991,6.959,6.98,6.95,6.907,6.903,6.922,6.908,6.907,6.894,6.968,6.95,6.964,6.976,6.901,6.918,6.888,6.917,6.979,7.053,7.197,7.229,7.267,7.213,7.263,7.453,7.493,7.588,7.684,7.687,7.776,7.917,8.011,8.077,8.145,8.263,8.448,8.6,8.591,8.664,8.791,8.897,9.098,9.255,9.331,9.424,9.524,9.622,9.688,9.735,9.844,9.925,9.965,10.042,10.086,10.072,10.213,10.294,10.302,10.348,10.395,10.419,10.412,10.461,10.593,10.696,10.697,10.667,10.713,10.794,10.903,10.842,10.972,11.049,11.123,11.262,11.469,11.577,11.737,11.919,12.037,12.117,12.196,12.334,12.417,12.499,12.597,12.705,12.85,12.988,13.01,13.018,13.059,13.083,13.186,13.173,13.255,13.323,13.292,13.32,13.335,13.284,13.337,13.468,13.521,13.555,13.575,13.564,13.655,13.746,13.758,13.771,13.768,13.889,13.88,13.927,14.099,14.261,14.287,14.3253333333333,14.34825,14.3548,14.3555,14.3647142857143,14.387625,14.4224444444444,14.4557,14.4887272727273,14.5218333333333,14.5525384615385,14.5842857142857,14.6127333333333,14.6341875,14.6564117647059,14.6799444444444,14.7055263157895,14.7285,14.7540476190476,14.7783181818182,14.8043913043478,14.8279166666667,14.85,14.8701153846154,14.8908518518519,14.9126785714286,14.9282413793103,14.9412666666667,14.9548064516129,15.386,15.4065,15.4223333333333,15.41125,15.4254,15.4316666666667,15.4392857142857,15.44875,15.463,15.4761,15.4758181818182,15.4680833333333,15.4646923076923,15.4647142857143,15.4672666666667,15.4610625,15.4524117647059,15.4492777777778,15.4495789473684,15.45055,15.4513333333333,15.4550909090909,15.4601304347826,15.4675416666667,15.4754,15.4823076923077,15.4896296296296,15.4955357142857,15.557,15.582,15.6166666666667,15.6425,15.6518,15.6708333333333,15.6672857142857,15.654375,15.6307777777778,15.6065,15.5885454545455,15.5640833333333,15.5489230769231,15.5372142857143,15.5289333333333,15.517,15.5039411764706,15.4930555555556,15.4881578947368,15.4853,15.4842857142857,15.4803181818182,15.4751739130435,15.4690833333333,15.46164,15.4529230769231,15.444962962963,15.4398571428571,15.4342413793103,15.4291333333333,15.4232903225806,15.116,15.0545,15.014,15.01775,15.0166,15.0085,14.9868571428571,14.96,14.9337777777778,14.906,14.8825454545455,14.85825,14.8319230769231,14.7974285714286,14.7689333333333,14.7374375,14.7081176470588,14.6723333333333,14.6371578947368,14.6051,14.5743333333333,14.5465454545455,14.5196956521739,14.4937916666667,14.4658,14.4384230769231,14.4102962962963,14.3823214285714,14.3545517241379,14.3284,13.363,13.3525,13.358,13.34825,13.329,13.3158333333333,13.305,13.29775,13.2856666666667,13.2758,13.2618181818182,13.2478333333333,13.2332307692308,13.2225714285714,13.2111333333333,13.1984375,13.1852941176471,13.1706666666667,13.1631052631579,13.15295,13.142,13.1303636363636,13.1192173913043,13.10825,13.09904,13.0894230769231,13.0806666666667,13.0708928571429,13.0623448275862,13.0524666666667,13.0441290322581,12.729,12.708,12.6863333333333,12.67425,12.6676,12.6565,12.6428571428571,12.630125,12.6163333333333,12.5999,12.5837272727273,12.573,12.5607692307692,12.5450714285714,12.5311333333333,12.5171875,12.5005882352941,12.4857222222222,12.4691578947368,12.4516,12.4332380952381,12.412,12.3922173913043,12.3728333333333,12.3536,12.3324615384615,12.3108518518519,12.28875,12.2662068965517,12.2445333333333,11.34,11.3085,11.2483333333333,11.22725,11.1954,11.1631666666667,11.1275714285714,11.094125,11.0682222222222,11.0325,10.9961818181818,10.9629166666667,10.9283846153846,10.8835,10.8378666666667,10.7958125,10.7551176470588,10.7126111111111,10.6665263157895,10.6163,10.5691904761905,10.5254545454545,10.4807391304348,10.4365,10.39256,10.3506923076923,10.3054814814815,10.2623928571429,10.2172413793103,10.1720333333333,10.1297096774194,8.83,8.7975,8.76166666666667,8.70825,8.6614,8.62066666666667,8.57757142857143,8.54225,8.50833333333333,8.477,8.44390909090909,8.41091666666667,8.38084615384615,8.34864285714286,8.31786666666667,8.292125,8.26576470588235,8.23894444444444,8.20557894736842,8.17165,8.13819047619048,8.10495454545454,8.07617391304348,8.050375,8.02672,8.0055,7.98137037037037,7.95885714285714,7.93206896551724,7.90623333333333,7.88177419354839,7.088,7.0815,7.08166666666667,7.062,7.0492,7.0395,7.028,7.022,7.014,7.0033,6.99418181818182,6.98816666666667,6.982,6.97664285714286,6.97113333333333,6.9709375,6.96970588235294,6.96938888888889,6.96973684210526,6.9663,6.964,6.96054545454545,6.95865217391304,6.9595,6.96324,6.97223076923077,6.98174074074074,6.99192857142857,6.99955172413793,7.00833333333333,7.453,7.473,7.51133333333333,7.5545,7.581,7.6135,7.65685714285714,7.701125,7.74288888888889,7.7831,7.82672727272727,7.8785,7.934,7.98092857142857,8.02646666666667,8.07425,8.12264705882353,8.17683333333333,8.23357894736842,8.28845,8.34252380952381,8.39622727272727,8.44952173913043,8.501125,8.55048,8.60023076923077,8.6492962962963,8.69628571428571,8.74268965517241,8.78746666666667,8.82890322580645,10.213,10.2535,10.2696666666667,10.28925,10.3104,10.3285,10.3404285714286,10.3555,10.3818888888889,10.4133,10.4390909090909,10.4580833333333,10.4776923076923,10.5002857142857,10.5271333333333,10.5468125,10.5718235294118,10.5983333333333,10.6259473684211,10.65775,10.696380952381,10.7364090909091,10.7799130434783,10.827375,10.87576,10.9235,10.9706296296296,11.0193214285714,11.0675172413793,11.1152333333333,12.597,12.651,12.7173333333333,12.785,12.83,12.8613333333333,12.8895714285714,12.91375,12.944,12.9669,12.9930909090909,13.0205833333333,13.0414615384615,13.0613571428571,13.0796,13.092375,13.1067647058824,13.1268333333333,13.1475789473684,13.16795,13.1873333333333,13.2044545454545,13.2240434782609,13.2457916666667,13.26628,13.2856923076923,13.3035555555556,13.3244642857143,13.3436206896552,13.3630666666667,13.3868064516129
"1990",14.7826129032258,15.5782142857143,15.8667419354839,14.6500666666667,13.2258387096774,11.6405666666667,9.24661290322581,6.79748387096774,6.1428,8.48493548387097,11.0752,13.1055483870968,14.319,14.384,14.283,14.321,14.303,14.407,14.497,14.54,14.623,14.663,14.66,14.716,14.685,14.74,14.728,14.671,14.741,14.899,14.959,15.004,14.977,15.018,15.023,14.983,15.021,15.194,15.074,15.083,15.17,15.257,15.318,15.351,15.39,15.383,15.36,15.38,15.277,15.311,15.369,15.404,15.598,15.627,15.527,15.433,15.433,15.445,15.539,15.612,15.64,15.658,15.753,15.678,15.681,15.705,15.79,15.842,15.938,16.022,16.044,16.021,16.058,16.066,16.084,16.06,16.001,15.961,15.992,16.083,16.095,16.167,16.249,16.2,16.173,16.059,15.98,15.859,15.739,15.715,15.627,15.683,15.734,15.771,15.74,15.609,15.564,15.479,15.483,15.526,15.54,15.551,15.533,15.483,15.551,15.524,15.455,15.402,15.393,15.275,15.037,14.897,14.85,14.743,14.664,14.673,14.627,14.566,14.384,14.303,14.247,14.364,14.322,14.268,14.212,14.162,14.051,14.04,13.981,13.85,13.798,13.847,13.621,13.587,13.571,13.563,13.6,13.614,13.609,13.556,13.502,13.432,13.423,13.419,13.31,13.277,13.284,13.284,13.217,13.218,13.167,13.185,13.155,13.04,12.969,12.972,12.922,12.871,12.794,12.776,12.753,12.705,12.605,12.361,12.258,12.257,12.16,12.145,12.107,12.056,12.002,11.952,11.927,11.849,11.773,11.765,11.751,11.75,11.682,11.59,11.497,11.487,11.372,11.336,11.34,11.308,11.229,11.164,11.116,11.088,11.049,10.991,10.855,10.624,10.571,10.49,10.438,10.328,10.305,10.21,10.079,10.043,9.881,9.815,9.711,9.599,9.548,9.284,9.16,9.084,9.04,8.949,8.86,8.813,8.759,8.569,8.451,8.312,8.208,8.095,7.912,7.891,7.864,7.752,7.686,7.536,7.52,7.505,7.368,7.307,7.15,7.164,7.098,7.068,7.018,7.007,6.924,6.891,6.861,6.723,6.649,6.607,6.6,6.511,6.564,6.46,6.41,6.359,6.318,6.274,6.254,6.238,6.21,6.231,6.211,6.198,6.191,6.207,6.116,6.141,6.162,6.127,6.161,6.197,6.117,6.094,6.147,6.103,6.111,6.131,6.089,6.133,6.035,6.031,6.066,6.011,6.039,6.074,6.125,6.141,6.135,6.174,6.252,6.338,6.438,6.626,6.74,6.879,7.063,7.172,7.196,7.242,7.294,7.472,7.608,7.692,7.846,7.943,8.137,8.409,8.551,8.722,8.977,9.102,9.297,9.452,9.549,9.595,9.579,9.665,9.757,9.827,9.854,9.878,9.906,10.003,10.155,10.279,10.317,10.266,10.337,10.396,10.521,10.643,10.696,10.775,10.822,10.831,10.928,10.956,11.018,11.105,11.19,11.209,11.248,11.279,11.503,11.529,11.535,11.557,11.68,11.689,11.763,11.91,12.056,12.063,12.279,12.422,12.47,12.548,12.643,12.653,12.613,12.683,12.756,12.818,12.845,12.915,13.019,13.106,13.158,13.226,13.353,13.28,13.324,13.417,13.525,13.563,13.62,13.62,13.601,13.541,13.48,13.432,13.439,13.437,13.486,14.319,14.3515,14.3286666666667,14.32675,14.322,14.3361666666667,14.3591428571429,14.38175,14.4085555555556,14.434,14.4545454545455,14.4763333333333,14.4923846153846,14.5100714285714,14.5246,14.53375,14.5459411764706,14.5655555555556,14.5862631578947,14.60715,14.6247619047619,14.6426363636364,14.6591739130435,14.6726666666667,14.6866,14.7061153846154,14.7197407407407,14.7327142857143,14.7477931034483,14.7647666666667,14.7826129032258,15.351,15.3705,15.3746666666667,15.371,15.3728,15.3568333333333,15.3502857142857,15.352625,15.3583333333333,15.3823,15.4045454545455,15.41475,15.4161538461538,15.4173571428571,15.4192,15.4266875,15.4375882352941,15.4488333333333,15.4598421052632,15.4745,15.4841904761905,15.4931363636364,15.502347826087,15.5143333333333,15.52744,15.5432307692308,15.560962962963,15.5782142857143,16.021,16.0395,16.0483333333333,16.05725,16.0578,16.0483333333333,16.0358571428571,16.030375,16.0362222222222,16.0421,16.0534545454545,16.06975,16.0797692307692,16.0864285714286,16.0846,16.0780625,16.0651764705882,16.0470555555556,16.0295789473684,16.00945,15.9939047619048,15.9820909090909,15.9729130434783,15.9632083333333,15.94904,15.9342307692308,15.9173703703704,15.9018571428571,15.8888965517241,15.8772666666667,15.8667419354839,15.533,15.508,15.5223333333333,15.52275,15.5092,15.4913333333333,15.4772857142857,15.452,15.4058888888889,15.355,15.3090909090909,15.2619166666667,15.2159230769231,15.1771428571429,15.1404666666667,15.1045625,15.0621764705882,15.02,14.9793157894737,14.94855,14.9187142857143,14.8891363636364,14.8596956521739,14.830625,14.79944,14.7702307692308,14.741,14.7091785714286,14.6777586206897,14.6500666666667,13.621,13.604,13.593,13.5855,13.5884,13.5926666666667,13.595,13.590125,13.5803333333333,13.5655,13.5525454545455,13.5414166666667,13.5236153846154,13.506,13.4912,13.47825,13.4628823529412,13.4492777777778,13.4344210526316,13.42195,13.4092380952381,13.3924545454545,13.3740434782609,13.3572916666667,13.33988,13.3218461538462,13.3022962962963,13.2835,13.2652068965517,13.2465333333333,13.2258387096774,12.361,12.3095,12.292,12.259,12.2362,12.2146666666667,12.192,12.16825,12.1442222222222,12.1225,12.0976363636364,12.0705833333333,12.0470769230769,12.0259285714286,12.0075333333333,11.9871875,11.9638235294118,11.9378888888889,11.9141578947368,11.88705,11.8608095238095,11.8371363636364,11.8141304347826,11.78975,11.76472,11.7397692307692,11.7156296296296,11.6918214285714,11.6676551724138,11.6405666666667,10.624,10.5975,10.5616666666667,10.53075,10.4902,10.4593333333333,10.4237142857143,10.380625,10.3431111111111,10.2969,10.2530909090909,10.2079166666667,10.1610769230769,10.1172857142857,10.0617333333333,10.005375,9.95117647058824,9.90055555555556,9.85047368421053,9.80095,9.75390476190476,9.70868181818182,9.65913043478261,9.60879166666667,9.55692,9.50503846153846,9.45281481481481,9.39778571428571,9.3458275862069,9.29643333333333,9.24661290322581,7.686,7.611,7.58066666666667,7.56175,7.523,7.487,7.43885714285714,7.4045,7.37044444444444,7.3402,7.31090909090909,7.28558333333333,7.25776923076923,7.23157142857143,7.20686666666667,7.176625,7.14558823529412,7.11566666666667,7.08852631578947,7.05965,7.03604761904762,7.00986363636364,6.98378260869565,6.95775,6.93216,6.90684615384615,6.88266666666667,6.85964285714286,6.83724137931034,6.81703333333333,6.79748387096774,6.198,6.1945,6.19866666666667,6.178,6.1706,6.16916666666667,6.16314285714286,6.162875,6.16666666666667,6.1617,6.15554545454545,6.15483333333333,6.15084615384615,6.148,6.14686666666667,6.14325,6.14264705882353,6.13666666666667,6.13110526315789,6.12785,6.12228571428571,6.1185,6.1165652173913,6.11691666666667,6.11788,6.11853846153846,6.12059259259259,6.12528571428571,6.13262068965517,6.1428,6.626,6.683,6.74833333333333,6.827,6.896,6.946,6.98828571428571,7.0265,7.076,7.1292,7.18036363636364,7.23583333333333,7.29023076923077,7.35071428571429,7.42126666666667,7.491875,7.56423529411765,7.64272222222222,7.71952631578947,7.7984,7.87714285714286,7.95313636363636,8.02452173913044,8.08929166666667,8.15232,8.21403846153846,8.27377777777778,8.33021428571429,8.38358620689655,8.43433333333333,8.48493548387097,10.155,10.217,10.2503333333333,10.25425,10.2708,10.2916666666667,10.3244285714286,10.36425,10.4011111111111,10.4385,10.4733636363636,10.5031666666667,10.5358461538462,10.5658571428571,10.596,10.6278125,10.6608823529412,10.6913333333333,10.7206315789474,10.74855,10.7844761904762,10.8183181818182,10.8494782608696,10.8789583333333,10.911,10.9409230769231,10.9713703703704,11.0048928571429,11.0411379310345,11.0752,12.279,12.3505,12.3903333333333,12.42975,12.4724,12.5025,12.5182857142857,12.538875,12.563,12.5885,12.6118181818182,12.6370833333333,12.6664615384615,12.6978571428571,12.7285333333333,12.759625,12.7945294117647,12.8215,12.8479473684211,12.8764,12.9072857142857,12.9370909090909,12.9667826086957,12.994,13.01828,13.0383846153846,13.0547407407407,13.0682142857143,13.081,13.0928666666667,13.1055483870968
"1991",14.3638064516129,15.2493928571429,15.4161290322581,14.8597333333333,13.4731290322581,12.1080333333333,9.51403225806452,7.41535483870968,6.4729,8.54141935483871,10.8846,12.9450967741935,13.634,13.831,13.847,13.858,13.872,13.958,13.976,13.985,14.071,14.141,14.205,14.212,14.348,14.346,14.389,14.404,14.468,14.458,14.561,14.577,14.635,14.642,14.711,14.715,14.789,14.742,14.753,14.762,14.744,14.813,14.831,14.852,14.84,14.86,14.779,14.855,14.849,14.886,14.955,15.018,15.066,15.12,15.169,15.28,15.347,15.372,15.388,15.412,15.417,15.499,15.56,15.467,15.459,15.596,15.575,15.647,15.586,15.6,15.529,15.488,15.509,15.422,15.326,15.352,15.437,15.39,15.51,15.487,15.472,15.454,15.436,15.459,15.501,15.472,15.521,15.48,15.499,15.536,15.448,15.379,15.361,15.27,15.325,15.388,15.371,15.221,15.221,15.282,15.432,15.451,15.482,15.463,15.41,15.363,15.372,15.355,15.278,15.265,15.196,15.116,14.983,14.939,14.891,14.899,14.85,14.787,14.81,14.753,14.635,14.63,14.62,14.606,14.583,14.519,14.478,14.418,14.34,14.249,14.273,14.229,14.068,14.01,13.944,13.945,13.862,13.815,13.801,13.756,13.702,13.677,13.612,13.667,13.62,13.56,13.474,13.495,13.48,13.394,13.35,13.314,13.266,13.192,13.196,13.144,13.122,13.104,13.073,13.038,13.051,12.97,12.965,12.781,12.756,12.755,12.707,12.667,12.623,12.556,12.526,12.425,12.346,12.251,12.271,12.263,12.197,12.116,12.063,12.026,11.959,11.946,11.931,11.877,11.904,11.821,11.674,11.629,11.646,11.495,11.433,11.319,11.278,10.992,10.885,10.79,10.72,10.58,10.306,10.212,10.242,10.173,10.023,10.07,9.852,9.758,9.594,9.491,9.458,9.307,9.216,9.213,9.197,9.049,9.006,8.944,8.891,8.829,8.603,8.513,8.405,8.323,8.224,8.069,7.969,7.98,7.859,7.744,7.788,7.811,7.715,7.722,7.731,7.642,7.629,7.586,7.516,7.464,7.466,7.465,7.404,7.306,7.349,7.33,7.23,7.218,7.185,7.102,7.151,7.02,6.97,6.976,6.889,6.873,6.786,6.766,6.706,6.797,6.796,6.728,6.617,6.516,6.465,6.464,6.445,6.434,6.369,6.35,6.28,6.284,6.259,6.367,6.319,6.384,6.386,6.325,6.297,6.33,6.411,6.416,6.431,6.432,6.511,6.602,6.7,6.85,6.988,7.027,7.16,7.25,7.35,7.499,7.579,7.713,7.811,8.002,8.243,8.448,8.609,8.798,8.924,8.999,9.184,9.174,9.194,9.252,9.257,9.309,9.348,9.318,9.404,9.511,9.576,9.671,9.64,9.696,9.854,9.984,10.048,10.052,10.161,10.236,10.294,10.412,10.53,10.619,10.653,10.718,10.773,10.769,10.779,10.948,10.946,10.985,11.077,11.133,11.202,11.287,11.396,11.512,11.615,11.681,11.667,11.718,11.725,11.764,12.026,12.078,12.104,12.217,12.3,12.331,12.377,12.49,12.517,12.526,12.58,12.606,12.808,12.836,12.907,12.969,12.994,13.13,13.083,13.098,13.14,13.215,13.367,13.346,13.465,13.597,13.658,13.8,13.954,13.885,13.894,13.634,13.7325,13.7706666666667,13.7925,13.8084,13.8333333333333,13.8537142857143,13.870125,13.8924444444444,13.9173,13.9434545454545,13.9658333333333,13.9952307692308,14.0202857142857,14.0448666666667,14.0673125,14.0908823529412,14.1112777777778,14.1349473684211,14.15705,14.1798095238095,14.2008181818182,14.223,14.2435,14.26532,14.2836538461538,14.301037037037,14.3175,14.3322068965517,14.3482333333333,14.3638064516129,14.852,14.846,14.8506666666667,14.83275,14.8372,14.8391666666667,14.8458571428571,14.8595,14.8771111111111,14.896,14.9163636363636,14.9374166666667,14.9637692307692,14.9911428571429,15.0165333333333,15.03975,15.0616470588235,15.0813888888889,15.1033684210526,15.1262,15.1424285714286,15.1568181818182,15.1759130434783,15.1925416666667,15.21072,15.2251538461538,15.239037037037,15.2493928571429,15.488,15.4985,15.473,15.43625,15.4194,15.4223333333333,15.4177142857143,15.42925,15.4356666666667,15.4393,15.4406363636364,15.44025,15.4416923076923,15.4459285714286,15.4476666666667,15.45225,15.4538823529412,15.4563888888889,15.4605789473684,15.45995,15.4560952380952,15.4517727272727,15.4438695652174,15.4389166666667,15.43688,15.4343461538462,15.4264444444444,15.4191071428571,15.4143793103448,15.4149666666667,15.4161290322581,15.482,15.4725,15.4516666666667,15.4295,15.418,15.4075,15.389,15.3735,15.3537777777778,15.33,15.2984545454545,15.2685,15.2394615384615,15.2151428571429,15.1908,15.1655625,15.1446470588235,15.1228888888889,15.0972105263158,15.07385,15.0522380952381,15.0319545454545,15.0124347826087,14.991875,14.97132,14.9500384615385,14.9274444444444,14.9032142857143,14.8814827586207,14.8597333333333,14.068,14.039,14.0073333333333,13.99175,13.9658,13.9406666666667,13.9207142857143,13.900125,13.8781111111111,13.858,13.8356363636364,13.8215833333333,13.8060769230769,13.7885,13.7675333333333,13.7505,13.7345882352941,13.7156666666667,13.6964210526316,13.6773,13.6577142857143,13.6365454545455,13.6173913043478,13.5976666666667,13.57864,13.5603846153846,13.5423333333333,13.5243214285714,13.508,13.4900666666667,13.4731290322581,12.781,12.7685,12.764,12.74975,12.7332,12.7148333333333,12.6921428571429,12.671375,12.644,12.6142,12.5811818181818,12.5553333333333,12.5328461538462,12.5088571428571,12.4826666666667,12.4564375,12.4311176470588,12.4048888888889,12.3807368421053,12.35825,12.3353333333333,12.3157272727273,12.2942173913043,12.268375,12.2428,12.2198461538462,12.193,12.1658571428571,12.1366551724138,12.1080333333333,10.992,10.9385,10.889,10.84675,10.7934,10.7121666666667,10.6407142857143,10.590875,10.5444444444444,10.4923,10.4539090909091,10.40375,10.3540769230769,10.2997857142857,10.2458666666667,10.196625,10.1442941176471,10.0927222222222,10.0464210526316,10.00395,9.95847619047619,9.91518181818182,9.87295652173913,9.83204166666667,9.79192,9.74619230769231,9.70051851851852,9.65425,9.60834482758621,9.5622,9.51403225806452,7.969,7.9745,7.936,7.888,7.868,7.8585,7.838,7.8235,7.81322222222222,7.7961,7.78090909090909,7.76466666666667,7.74553846153846,7.72542857142857,7.70813333333333,7.6929375,7.67594117647059,7.65538888888889,7.63926315789474,7.6238,7.60504761904762,7.58745454545455,7.56995652173913,7.55045833333333,7.53448,7.51469230769231,7.49451851851852,7.476,7.45575862068966,7.43633333333333,7.41535483870968,6.766,6.736,6.75633333333333,6.76625,6.7586,6.735,6.70371428571429,6.673875,6.65055555555556,6.63,6.61218181818182,6.59191666666667,6.57330769230769,6.55235714285714,6.53446666666667,6.51725,6.50841176470588,6.49788888888889,6.4918947368421,6.4866,6.47890476190476,6.47063636363636,6.46452173913043,6.46229166666667,6.46044,6.45930769230769,6.4582962962963,6.46017857142857,6.46506896551724,6.4729,6.85,6.919,6.955,7.00625,7.055,7.10416666666667,7.16057142857143,7.212875,7.26844444444444,7.3227,7.38445454545455,7.456,7.53230769230769,7.60921428571429,7.68846666666667,7.7656875,7.83823529411765,7.913,7.97936842105263,8.0401,8.09780952380952,8.1505,8.20086956521739,8.24866666666667,8.29144,8.33423076923077,8.37781481481482,8.42060714285714,8.46372413793103,8.50293333333333,8.54141935483871,9.854,9.919,9.962,9.9845,10.0198,10.0558333333333,10.0898571428571,10.130125,10.1745555555556,10.219,10.2584545454545,10.29675,10.3333846153846,10.3645,10.3921333333333,10.426875,10.4574117647059,10.4867222222222,10.5177894736842,10.54855,10.5796666666667,10.6118181818182,10.6459130434783,10.682,10.71932,10.7563076923077,10.790037037037,10.8231785714286,10.854275862069,10.8846,12.026,12.052,12.0693333333333,12.10625,12.145,12.176,12.2047142857143,12.240375,12.2711111111111,12.2966,12.3223636363636,12.346,12.3815384615385,12.414,12.4468666666667,12.4795,12.5097647058824,12.5442222222222,12.5725789473684,12.59885,12.624619047619,12.6514545454545,12.6825652173913,12.7102083333333,12.7404,12.7733461538462,12.8061111111111,12.8416071428571,12.8799655172414,12.9134666666667,12.9450967741935
"1992",14.6426774193548,15.4621034482759,15.4811290322581,14.6769,13.2155483870968,12.1467666666667,10.3231290322581,7.92525806451613,7.4737,9.31951612903226,11.3786666666667,13.4073870967742,14.069,14.092,14.141,14.072,14.185,14.254,14.282,14.406,14.419,14.481,14.509,14.51,14.543,14.631,14.56,14.52,14.614,14.658,14.745,14.772,14.83,14.906,14.932,14.946,14.905,15,15.1,15.212,15.182,15.188,15.259,15.419,15.387,15.396,15.396,15.365,15.481,15.446,15.424,15.43,15.358,15.318,15.367,15.382,15.449,15.466,15.567,15.561,15.518,15.532,15.508,15.523,15.574,15.535,15.53,15.494,15.53,15.496,15.532,15.487,15.516,15.44,15.402,15.39,15.399,15.424,15.48,15.527,15.525,15.546,15.576,15.521,15.493,15.476,15.422,15.371,15.406,15.461,15.505,15.512,15.547,15.535,15.56,15.57,15.569,15.554,15.543,15.401,15.41,15.347,15.311,15.222,15.135,15.108,15.013,14.935,14.93,14.884,14.809,14.736,14.747,14.719,14.708,14.689,14.709,14.652,14.677,14.622,14.607,14.595,14.563,14.606,14.571,14.463,14.351,14.303,14.297,14.198,14.121,14.026,13.867,13.801,13.657,13.566,13.53,13.536,13.502,13.521,13.436,13.356,13.24,13.23,13.192,13.186,13.162,13.13,13.089,13.12,13.09,13.069,13.06,13.043,12.978,12.988,12.934,12.915,12.947,12.96,12.89,12.878,12.809,12.665,12.644,12.593,12.59,12.461,12.415,12.379,12.382,12.353,12.334,12.336,12.32,12.275,12.266,12.189,12.16,12.107,12.026,11.989,12.014,11.904,11.886,11.911,11.852,11.797,11.82,11.752,11.732,11.682,11.569,11.38,11.341,11.28,11.242,11.198,11.087,11.052,10.988,10.919,10.825,10.853,10.723,10.648,10.603,10.481,10.333,10.274,10.252,10.133,10.058,9.9,9.906,9.838,9.744,9.562,9.437,9.358,9.304,9.184,9.076,9.038,8.888,8.813,8.707,8.638,8.545,8.505,8.401,8.256,8.185,8.142,7.999,8.015,8.009,7.994,7.915,7.794,7.757,7.73,7.775,7.682,7.674,7.614,7.562,7.536,7.446,7.428,7.4,7.404,7.346,7.286,7.237,7.235,7.319,7.296,7.279,7.234,7.169,7.159,7.212,7.27,7.269,7.252,7.256,7.245,7.28,7.281,7.324,7.361,7.419,7.428,7.483,7.519,7.576,7.641,7.728,7.752,7.85,7.975,8.068,8.137,8.194,8.359,8.387,8.545,8.619,8.732,8.819,8.801,8.885,8.971,9.052,9.097,9.177,9.292,9.281,9.327,9.41,9.422,9.43,9.482,9.473,9.505,9.626,9.743,9.771,9.828,9.794,9.787,9.901,10.019,10.158,10.212,10.376,10.398,10.368,10.431,10.424,10.564,10.653,10.723,10.669,10.756,10.844,10.971,11.051,11.016,11.138,11.361,11.576,11.653,11.81,11.907,11.986,11.98,12.103,12.253,12.273,12.288,12.348,12.424,12.511,12.505,12.715,12.811,12.855,12.998,13.013,13.134,13.189,13.14,13.116,13.212,13.355,13.239,13.298,13.324,13.417,13.479,13.429,13.468,13.57,13.612,13.619,13.672,13.67,13.67,13.666,13.733,13.736,13.792,13.837,13.915,13.945,14.069,14.0805,14.1006666666667,14.0935,14.1118,14.1355,14.1564285714286,14.187625,14.2133333333333,14.2401,14.2645454545455,14.285,14.3048461538462,14.3281428571429,14.3436,14.354625,14.3698823529412,14.3858888888889,14.4047894736842,14.42315,14.4425238095238,14.4635909090909,14.4839565217391,14.5032083333333,14.51928,14.5377692307692,14.5585925925926,14.5819285714286,14.6026206896552,14.6221333333333,14.6426774193548,15.419,15.403,15.4006666666667,15.3995,15.3926,15.4073333333333,15.4128571428571,15.41425,15.416,15.4102,15.4018181818182,15.3989166666667,15.3976153846154,15.4012857142857,15.4056,15.4156875,15.4242352941176,15.4294444444444,15.4348421052632,15.4385,15.4425238095238,15.4485,15.4522608695652,15.4555,15.45704,15.4598461538462,15.4611851851852,15.4637142857143,15.487,15.5015,15.481,15.46125,15.447,15.439,15.4368571428571,15.44225,15.4516666666667,15.459,15.4669090909091,15.476,15.4794615384615,15.4804285714286,15.4801333333333,15.4765,15.4702941176471,15.4667222222222,15.4664210526316,15.46835,15.4704285714286,15.4739090909091,15.4765652173913,15.4800416666667,15.48364,15.4869230769231,15.4894074074074,15.4913214285714,15.4882068965517,15.4856,15.4811290322581,15.311,15.2665,15.2226666666667,15.194,15.1578,15.1206666666667,15.0934285714286,15.06725,15.0385555555556,15.0083,14.9845454545455,14.9624166666667,14.9428461538462,14.9247142857143,14.9103333333333,14.8941875,14.8814117647059,14.867,14.8533157894737,14.8404,14.8271904761905,14.8171363636364,14.8064347826087,14.792125,14.77448,14.7563461538462,14.7393333333333,14.72,14.6993448275862,14.6769,13.867,13.834,13.775,13.72275,13.6842,13.6595,13.637,13.6225,13.6017777777778,13.5772,13.5465454545455,13.5201666666667,13.4949230769231,13.4728571428571,13.4521333333333,13.432,13.4118235294118,13.3956111111111,13.3795263157895,13.364,13.3495238095238,13.3355909090909,13.3200434782609,13.3062083333333,13.29132,13.2768461538462,13.2646296296296,13.25375,13.2412068965517,13.2291,13.2155483870968,12.665,12.6545,12.634,12.623,12.5906,12.5613333333333,12.5352857142857,12.516125,12.498,12.4816,12.4683636363636,12.456,12.4420769230769,12.4295,12.4134666666667,12.397625,12.3805294117647,12.3608333333333,12.3412631578947,12.3249,12.3048571428571,12.2858181818182,12.2695217391304,12.252125,12.23392,12.218,12.2007407407407,12.184,12.1666896551724,12.1467666666667,11.38,11.3605,11.3336666666667,11.31075,11.2882,11.2546666666667,11.2257142857143,11.196,11.1652222222222,11.1312,11.1059090909091,11.074,11.0412307692308,11.0099285714286,10.9746666666667,10.9345625,10.8957058823529,10.8599444444444,10.8216842105263,10.7835,10.7414285714286,10.7034545454545,10.6658260869565,10.6274166666667,10.5848,10.5406538461538,10.4968518518519,10.45425,10.4104482758621,10.3659666666667,10.3231290322581,8.888,8.8505,8.80266666666667,8.7615,8.7182,8.68266666666667,8.64242857142857,8.594125,8.54866666666667,8.508,8.46172727272727,8.4245,8.39253846153846,8.36407142857143,8.33413333333333,8.300375,8.26841176470588,8.2385,8.2141052631579,8.1875,8.16304761904762,8.13809090909091,8.11304347826087,8.089,8.06328,8.03884615384615,8.01518518518519,7.99335714285714,7.97103448275862,7.9482,7.92525806451613,7.235,7.277,7.28333333333333,7.28225,7.2726,7.25533333333333,7.24157142857143,7.237875,7.24144444444444,7.2442,7.24490909090909,7.24583333333333,7.24576923076923,7.24821428571429,7.2504,7.255,7.26123529411765,7.27,7.27831578947368,7.28855,7.29952380952381,7.31209090909091,7.32639130434783,7.343125,7.35948,7.37834615384615,7.40044444444444,7.42428571428571,7.44886206896552,7.4737,8.359,8.373,8.43033333333333,8.4775,8.5284,8.57683333333333,8.60885714285714,8.643375,8.67977777777778,8.717,8.75154545454545,8.787,8.82584615384615,8.85835714285714,8.8896,8.922125,8.95152941176471,8.97811111111111,9.00463157894737,9.02805,9.0507619047619,9.07690909090909,9.10586956521739,9.13358333333333,9.16136,9.18569230769231,9.20796296296296,9.23271428571429,9.2598275862069,9.28976666666667,9.31951612903226,10.376,10.387,10.3806666666667,10.39325,10.3994,10.4268333333333,10.4591428571429,10.492125,10.5117777777778,10.5362,10.5641818181818,10.5980833333333,10.6329230769231,10.6602857142857,10.6921333333333,10.7339375,10.7834705882353,10.8317777777778,10.8832631578947,10.93445,10.9845238095238,11.0297727272727,11.0764347826087,11.1254583333333,11.17136,11.2143076923077,11.2562962962963,11.298,11.3398275862069,11.3786666666667,12.715,12.763,12.7936666666667,12.84475,12.8784,12.921,12.9592857142857,12.981875,12.9967777777778,13.0183,13.0489090909091,13.06475,13.0826923076923,13.0999285714286,13.1210666666667,13.1434375,13.1602352941176,13.1773333333333,13.198,13.2187,13.2377619047619,13.2575,13.2754347826087,13.291875,13.30684,13.3232307692308,13.3385185185185,13.3547142857143,13.3713448275862,13.3894666666667,13.4073870967742
"1993",14.896064516129,15.6856428571429,15.8131612903226,15.0772,13.3682258064516,11.8709,9.47635483870968,7.335,6.39666666666667,8.78612903225806,11.3187333333333,13.3189677419355,14.035,14.141,14.25,14.255,14.266,14.22,14.348,14.434,14.493,14.507,14.523,14.593,14.623,14.765,14.899,14.985,15.109,15.138,15.154,15.206,15.175,15.324,15.31,15.394,15.447,15.515,15.551,15.601,15.548,15.507,15.462,15.449,15.475,15.555,15.51,15.52,15.525,15.65,15.707,15.778,15.933,15.796,15.726,15.744,15.634,15.652,15.637,15.763,15.82,15.798,15.819,15.799,15.885,15.874,15.749,15.553,15.525,15.611,15.711,15.754,15.825,15.839,15.764,15.882,15.888,15.878,15.914,15.929,15.906,15.985,15.965,16.048,16.031,15.865,15.835,15.86,15.784,15.635,15.656,15.734,15.732,15.776,15.775,15.719,15.754,15.699,15.67,15.74,15.736,15.63,15.598,15.527,15.466,15.398,15.38,15.381,15.396,15.348,15.257,15.286,15.319,15.296,15.273,15.248,15.19,15.182,15.168,15.079,15.015,14.957,15.032,14.88,14.802,14.837,14.758,14.717,14.509,14.391,14.341,14.285,14.172,14.134,14.028,14.036,13.955,13.902,13.862,13.872,13.797,13.674,13.657,13.604,13.599,13.571,13.469,13.37,13.307,13.21,13.188,13.061,13.044,12.957,12.929,12.887,12.9,12.812,12.75,12.758,12.681,12.665,12.564,12.431,12.429,12.363,12.375,12.342,12.297,12.278,12.254,12.248,12.145,12.095,12.097,12.024,11.984,11.907,11.821,11.842,11.826,11.709,11.668,11.637,11.58,11.575,11.514,11.45,11.346,11.318,11.304,11.199,11.069,10.845,10.809,10.751,10.67,10.571,10.416,10.176,10.098,10.003,9.909,9.735,9.619,9.583,9.488,9.449,9.326,9.293,9.172,9.062,9.047,9.068,8.944,8.849,8.827,8.76,8.679,8.594,8.5,8.498,8.518,8.508,8.306,8.204,8.134,8.128,8.119,8.07,7.96,7.912,7.852,7.757,7.633,7.56,7.443,7.41,7.326,7.247,7.208,7.194,7.12,7.079,7.009,6.934,6.856,6.814,6.853,6.714,6.633,6.528,6.469,6.464,6.449,6.348,6.321,6.304,6.265,6.205,6.163,6.162,6.175,6.218,6.206,6.22,6.201,6.161,6.189,6.189,6.212,6.295,6.352,6.365,6.391,6.341,6.401,6.457,6.52,6.64,6.778,6.9,6.91,6.99,7.021,7.251,7.312,7.292,7.401,7.65,7.862,8.057,8.188,8.336,8.376,8.535,8.713,8.883,8.935,8.908,8.873,8.886,8.939,8.999,9.046,9.147,9.233,9.358,9.522,9.596,9.62,9.684,9.776,9.849,9.985,10.158,10.29,10.424,10.553,10.639,10.7,10.794,10.874,10.988,11.031,11.032,11.082,11.14,11.286,11.326,11.422,11.361,11.413,11.435,11.511,11.61,11.55,11.594,11.653,11.746,11.889,11.917,11.994,12.04,12.108,12.16,12.288,12.345,12.431,12.475,12.633,12.69,12.772,12.97,13.033,13.147,13.225,13.246,13.188,13.281,13.354,13.414,13.453,13.59,13.645,13.783,13.678,13.68,13.623,13.631,13.786,13.867,13.903,13.886,13.927,13.977,13.967,14.035,14.088,14.142,14.17025,14.1894,14.1945,14.2164285714286,14.243625,14.2713333333333,14.2949,14.3156363636364,14.33875,14.3606153846154,14.3895,14.4234666666667,14.4585625,14.4968235294118,14.5324444444444,14.5651578947368,14.5972,14.6247142857143,14.6565,14.6849130434783,14.7144583333333,14.74376,14.7734230769231,14.8022222222222,14.83075,14.8554827586207,14.8772,14.896064516129,15.449,15.462,15.493,15.49725,15.5018,15.5056666666667,15.5262857142857,15.548875,15.5743333333333,15.6102,15.6270909090909,15.6353333333333,15.6436923076923,15.643,15.6436,15.6431875,15.6502352941176,15.6596666666667,15.6669473684211,15.67455,15.6804761904762,15.6897727272727,15.6977826086957,15.6999166666667,15.69404,15.6875384615385,15.6847037037037,15.6856428571429,15.754,15.7895,15.806,15.7955,15.8128,15.8253333333333,15.8328571428571,15.843,15.8525555555556,15.8579,15.8694545454545,15.8774166666667,15.8905384615385,15.9005714285714,15.8982,15.89425,15.8922352941176,15.8862222222222,15.873,15.86215,15.8560476190476,15.8504090909091,15.8471739130435,15.8441666666667,15.83916,15.8358846153846,15.8308148148148,15.8250714285714,15.8221379310345,15.8192666666667,15.8131612903226,15.598,15.5625,15.5303333333333,15.49725,15.4738,15.4583333333333,15.4494285714286,15.43675,15.4167777777778,15.4037,15.396,15.3876666666667,15.3788461538462,15.3695,15.3575333333333,15.3465625,15.3360588235294,15.3217777777778,15.3056315789474,15.2882,15.276,15.258,15.2381739130435,15.2214583333333,15.20292,15.1842307692308,15.1592222222222,15.1317857142857,15.1045172413793,15.0772,14.172,14.153,14.1113333333333,14.0925,14.065,14.0378333333333,14.0127142857143,13.995125,13.9731111111111,13.9432,13.9171818181818,13.8910833333333,13.8686153846154,13.8473571428571,13.8221333333333,13.793875,13.7652352941176,13.7343888888889,13.7056315789474,13.6734,13.6434285714286,13.6122272727273,13.5825217391304,13.5535416666667,13.5274,13.4998846153846,13.4721111111111,13.4466071428571,13.4202068965517,13.3950333333333,13.3682258064516,12.431,12.43,12.4076666666667,12.3995,12.388,12.3728333333333,12.3592857142857,12.346125,12.3352222222222,12.3162,12.2960909090909,12.2795,12.2598461538462,12.2401428571429,12.2179333333333,12.193125,12.1724705882353,12.1532222222222,12.1298421052632,12.10675,12.084380952381,12.0614545454545,12.0403043478261,12.018375,11.99564,11.9706538461538,11.9464814814815,11.9235357142857,11.8985517241379,11.8709,10.845,10.827,10.8016666666667,10.76875,10.7292,10.677,10.6054285714286,10.542,10.4821111111111,10.4248,10.3620909090909,10.3001666666667,10.245,10.1909285714286,10.1414666666667,10.0905,10.0435882352941,9.99516666666667,9.94605263157895,9.9011,9.86142857142857,9.81972727272727,9.77752173913044,9.73791666666667,9.6988,9.65957692307692,9.62011111111111,9.58010714285714,9.54279310344828,9.50863333333333,9.47635483870968,8.306,8.255,8.21466666666667,8.193,8.1782,8.16016666666667,8.13157142857143,8.104125,8.07611111111111,8.0442,8.00681818181818,7.96958333333333,7.92907692307692,7.892,7.85426666666667,7.8163125,7.78052941176471,7.74794444444444,7.7148947368421,7.6831,7.651,7.61840909090909,7.58526086956522,7.553125,7.52512,7.49392307692308,7.46203703703704,7.42867857142857,7.39558620689655,7.36453333333333,7.335,6.348,6.3345,6.32433333333333,6.3095,6.2886,6.26766666666667,6.25257142857143,6.242875,6.24011111111111,6.2367,6.23518181818182,6.23233333333333,6.22684615384615,6.22414285714286,6.2218,6.2211875,6.22552941176471,6.23255555555556,6.23952631578947,6.2471,6.25157142857143,6.25836363636364,6.267,6.27754166666667,6.29204,6.31073076923077,6.33255555555556,6.35317857142857,6.37513793103448,6.39666666666667,7.251,7.2815,7.285,7.314,7.3812,7.46133333333333,7.54642857142857,7.626625,7.70544444444444,7.7725,7.84181818181818,7.91441666666667,7.98892307692308,8.0565,8.11326666666667,8.16075,8.20341176470588,8.24427777777778,8.284,8.3221,8.36138095238095,8.401,8.44260869565217,8.48758333333333,8.53192,8.57376923076923,8.61488888888889,8.65635714285714,8.69748275862069,8.7404,8.78612903225806,10.29,10.357,10.4223333333333,10.4765,10.5212,10.5666666666667,10.6105714285714,10.65775,10.6992222222222,10.7325,10.7642727272727,10.7955833333333,10.8333076923077,10.8685,10.9054,10.933875,10.9620588235294,10.9883333333333,11.0158421052632,11.04555,11.0695714285714,11.0934090909091,11.1177391304348,11.1439166666667,11.17372,11.2023076923077,11.2316296296296,11.2605,11.289724137931,11.3187333333333,12.288,12.3165,12.3546666666667,12.38475,12.4344,12.477,12.5191428571429,12.5755,12.6263333333333,12.6784,12.7280909090909,12.77125,12.8033076923077,12.8374285714286,12.8718666666667,12.90575,12.9379411764706,12.9741666666667,13.0094736842105,13.04815,13.0781428571429,13.1055,13.128,13.1489583333333,13.17444,13.2010769230769,13.2270740740741,13.2506071428571,13.2739310344828,13.2973666666667,13.3189677419355
"1994",14.7297741935484,15.5618928571429,15.5536129032258,14.8880333333333,13.6243870967742,12.0164,9.92516129032258,7.63929032258064,7.1376,8.91529032258065,11.1232,13.2718709677419,14.095,14.11,14.042,14.168,14.231,14.295,14.381,14.322,14.397,14.476,14.515,14.58,14.595,14.617,14.685,14.757,14.807,14.895,14.865,14.894,14.948,14.933,15.021,15.054,15.089,15.141,15.255,15.299,15.359,15.4,15.397,15.409,15.42,15.438,15.429,15.479,15.515,15.474,15.521,15.46,15.525,15.539,15.541,15.549,15.579,15.492,15.507,15.549,15.581,15.624,15.701,15.77,15.738,15.686,15.682,15.613,15.592,15.641,15.679,15.675,15.765,15.729,15.735,15.711,15.658,15.634,15.601,15.491,15.502,15.55,15.521,15.559,15.589,15.607,15.562,15.498,15.475,15.45,15.368,15.399,15.399,15.502,15.543,15.494,15.523,15.553,15.555,15.551,15.485,15.478,15.47,15.357,15.307,15.241,15.146,15.142,15.095,15.076,15.088,15.116,15.052,14.997,15.004,14.962,14.89,14.839,14.78,14.792,14.754,14.776,14.773,14.65,14.634,14.632,14.618,14.635,14.578,14.519,14.418,14.3,14.126,14.187,14.147,14.099,14.105,14.123,14.028,13.941,13.91,13.906,13.871,13.842,13.804,13.782,13.707,13.668,13.655,13.61,13.517,13.502,13.461,13.384,13.296,13.188,13.157,13.127,13.11,13.112,13.039,12.985,12.967,12.779,12.696,12.599,12.575,12.543,12.52,12.487,12.383,12.301,12.295,12.304,12.239,12.133,12.137,12.066,11.968,11.911,11.896,11.826,11.777,11.743,11.68,11.704,11.626,11.507,11.442,11.426,11.356,11.341,11.232,11.091,11,10.94,10.905,10.869,10.844,10.737,10.719,10.578,10.498,10.441,10.402,10.304,10.157,10.013,9.955,9.821,9.761,9.658,9.534,9.379,9.273,9.268,9.218,9.104,9.08,9.007,8.937,8.824,8.734,8.629,8.505,8.377,8.37,8.344,8.229,8.209,8.089,7.956,7.912,7.816,7.724,7.709,7.627,7.545,7.588,7.533,7.428,7.381,7.446,7.367,7.272,7.339,7.334,7.273,7.282,7.197,7.24,7.242,7.258,7.161,7.065,7.072,7.023,7.027,6.946,6.934,6.956,6.995,6.973,6.992,6.938,6.97,7.019,6.945,6.975,7.027,7.145,7.096,7.118,7.139,7.19,7.182,7.185,7.192,7.243,7.303,7.362,7.376,7.427,7.617,7.761,7.894,7.954,7.983,8.005,8.15,8.117,8.168,8.11,8.176,8.27,8.364,8.445,8.458,8.542,8.652,8.781,8.924,9.053,9.079,9.231,9.354,9.412,9.564,9.694,9.776,9.851,9.953,10.01,10.07,10.154,10.18,10.241,10.293,10.342,10.422,10.545,10.576,10.665,10.685,10.671,10.817,10.845,10.944,10.971,11.016,11.022,11.042,11.114,11.17,11.27,11.348,11.431,11.513,11.487,11.592,11.744,11.862,11.938,12.023,12.034,12.073,12.284,12.363,12.478,12.639,12.574,12.632,12.649,12.816,12.907,13.004,13.061,13.055,13.033,13.069,13.158,13.301,13.365,13.509,13.55,13.577,13.624,13.673,13.706,13.782,13.765,13.83,13.919,13.899,14.024,14.074,14.108,14.095,14.1025,14.0823333333333,14.10375,14.1292,14.1568333333333,14.1888571428571,14.2055,14.2267777777778,14.2517,14.2756363636364,14.301,14.3236153846154,14.3445714285714,14.3672666666667,14.391625,14.4160588235294,14.4426666666667,14.4648947368421,14.48635,14.5083333333333,14.5276363636364,14.5490869565217,14.570125,14.59088,14.6120384615385,14.6358518518519,14.6595357142857,14.6836551724138,14.7075333333333,14.7297741935484,15.409,15.4145,15.4223333333333,15.424,15.435,15.4483333333333,15.452,15.460625,15.4605555555556,15.467,15.4735454545455,15.4791666666667,15.4845384615385,15.4912857142857,15.4913333333333,15.4923125,15.4956470588235,15.5003888888889,15.5068947368421,15.5166,15.5286666666667,15.5381818181818,15.5446086956522,15.5503333333333,15.55284,15.5543461538462,15.5575555555556,15.5618928571429,15.675,15.72,15.723,15.726,15.723,15.7121666666667,15.701,15.6885,15.6665555555556,15.6501,15.641,15.631,15.6254615384615,15.6228571428571,15.6218,15.6180625,15.611,15.6034444444444,15.5953684210526,15.584,15.5751904761905,15.5671818181818,15.564347826087,15.5634583333333,15.56068,15.5592307692308,15.559,15.5588571428571,15.5585862068966,15.5561333333333,15.5536129032258,15.47,15.4135,15.378,15.34375,15.3042,15.2771666666667,15.2511428571429,15.22925,15.2135555555556,15.2038,15.19,15.1739166666667,15.1608461538462,15.1466428571429,15.1295333333333,15.111375,15.0918823529412,15.0752222222222,15.0583157894737,15.0442,15.0312857142857,15.0139545454545,14.9974347826087,14.9822083333333,14.96764,14.9548461538462,14.9408888888889,14.9258214285714,14.9083103448276,14.8880333333333,14.126,14.1565,14.1533333333333,14.13975,14.1328,14.1311666666667,14.1164285714286,14.0945,14.074,14.0572,14.0402727272727,14.02375,14.0068461538462,13.9907857142857,13.9718666666667,13.952875,13.9353529411765,13.9172777777778,13.8962105263158,13.8765,13.8567142857143,13.8352272727273,13.8117826086957,13.7857916666667,13.76064,13.7362692307692,13.7130740740741,13.6916071428571,13.6691034482759,13.6463,13.6243870967742,12.779,12.7375,12.6913333333333,12.66225,12.6384,12.6186666666667,12.5998571428571,12.57275,12.5425555555556,12.5178,12.4983636363636,12.47675,12.4503076923077,12.4279285714286,12.4038,12.3765625,12.3491764705882,12.324,12.2977894736842,12.27175,12.2465714285714,12.2208181818182,12.198347826087,12.1745,12.1478,12.1206538461538,12.0949259259259,12.0685357142857,12.0434482758621,12.0164,11.091,11.0455,11.0103333333333,10.984,10.961,10.9415,10.9122857142857,10.888125,10.8536666666667,10.8181,10.7838181818182,10.752,10.7175384615385,10.6775,10.6332,10.5908125,10.5455294117647,10.5019444444444,10.4575263157895,10.41135,10.3621904761905,10.3126818181818,10.2672608695652,10.2235416666667,10.17876,10.1365,10.0946666666667,10.0533214285714,10.0109310344828,9.96836666666667,9.92516129032258,8.505,8.441,8.41733333333333,8.399,8.365,8.339,8.30328571428571,8.259875,8.22122222222222,8.1807,8.13918181818182,8.10333333333333,8.06669230769231,8.02942857142857,8,7.9708125,7.93888235294118,7.90788888888889,7.88357894736842,7.85775,7.82985714285714,7.80754545454545,7.78695652173913,7.76554166666667,7.7462,7.72507692307692,7.70711111111111,7.6905,7.67558620689655,7.65843333333333,7.63929032258064,7.072,7.0475,7.04066666666667,7.017,7.0004,6.993,6.99328571428571,6.99075,6.99088888888889,6.9856,6.98418181818182,6.98708333333333,6.98384615384615,6.98321428571429,6.98613333333333,6.9960625,7.00194117647059,7.00838888888889,7.01526315789474,7.024,7.03152380952381,7.0385,7.04517391304348,7.05341666666667,7.0634,7.07488461538462,7.08603703703704,7.09821428571429,7.11610344827586,7.1376,7.894,7.924,7.94366666666667,7.959,7.9972,8.01716666666667,8.03871428571429,8.047625,8.06188888888889,8.0827,8.10827272727273,8.13633333333333,8.16107692307692,8.18828571428571,8.2192,8.2543125,8.29370588235294,8.33588888888889,8.375,8.4178,8.46238095238095,8.50554545454546,8.55156521739131,8.59916666666667,8.64624,8.69257692307692,8.73925925925926,8.78464285714286,8.82896551724138,8.87313333333333,8.91529032258065,10.241,10.267,10.292,10.3245,10.3686,10.4031666666667,10.4405714285714,10.471125,10.4933333333333,10.5257,10.5547272727273,10.5871666666667,10.6166923076923,10.6452142857143,10.6703333333333,10.6935625,10.7182941176471,10.7433888888889,10.7711052631579,10.79995,10.83,10.8610454545455,10.8882608695652,10.9175833333333,10.95064,10.9856923076923,11.020962962963,11.05675,11.0904482758621,11.1232,12.284,12.3235,12.375,12.441,12.4676,12.495,12.517,12.554375,12.5935555555556,12.6346,12.6733636363636,12.7051666666667,12.7303846153846,12.7545714285714,12.7814666666667,12.8139375,12.8463529411765,12.8831666666667,12.9182631578947,12.9512,12.9832380952381,13.0145909090909,13.044652173913,13.075375,13.10296,13.1309230769231,13.1601111111111,13.1865,13.2153793103448,13.244,13.2718709677419
"1995",14.5863870967742,15.2256785714286,15.2601612903226,14.4486,12.972064516129,11.4404333333333,8.98709677419355,6.74435483870968,6.08013333333333,7.82893548387097,10.7608666666667,12.9208387096774,14.145,14.258,14.335,14.288,14.304,14.325,14.364,14.344,14.31,14.263,14.336,14.479,14.518,14.619,14.56,14.588,14.69,14.668,14.737,14.764,14.793,14.801,14.826,14.758,14.802,14.76,14.794,14.867,14.96,14.956,14.966,15.054,15.086,15.094,15.139,15.259,15.212,15.213,15.251,15.238,15.19,15.197,15.281,15.194,15.173,15.173,15.181,15.266,15.228,15.267,15.245,15.264,15.21,15.227,15.352,15.358,15.296,15.301,15.37,15.344,15.318,15.271,15.326,15.296,15.359,15.3,15.333,15.352,15.239,15.203,15.138,15.182,15.12,15.124,15.191,15.243,15.206,15.167,15.251,15.288,15.3,15.271,15.256,15.217,15.193,15.261,15.289,15.304,15.339,15.384,15.219,15.118,15.108,14.977,14.906,14.937,14.923,14.871,14.71,14.686,14.593,14.596,14.536,14.458,14.483,14.34,14.325,14.337,14.35,14.261,14.231,14.161,14.06,14.006,13.984,13.951,13.925,13.882,13.814,13.71,13.556,13.539,13.54,13.515,13.449,13.437,13.419,13.404,13.36,13.379,13.388,13.35,13.321,13.245,13.212,13.107,13.068,12.951,12.859,12.775,12.662,12.559,12.495,12.436,12.348,12.335,12.349,12.298,12.295,12.268,12.215,12.096,12.048,11.995,11.987,11.969,11.882,11.844,11.84,11.753,11.768,11.657,11.656,11.583,11.551,11.523,11.509,11.399,11.311,11.314,11.253,11.147,11.055,11.08,10.983,11.016,10.967,10.895,10.798,10.704,10.63,10.423,10.346,10.294,10.256,10.137,9.894,9.754,9.672,9.655,9.477,9.389,9.273,9.197,9.131,9.029,8.958,8.88,8.723,8.645,8.564,8.496,8.461,8.39,8.314,8.158,8.049,7.988,7.939,7.813,7.709,7.586,7.513,7.378,7.393,7.298,7.255,7.196,7.105,7.008,6.946,6.898,6.859,6.791,6.748,6.721,6.699,6.651,6.675,6.624,6.642,6.614,6.575,6.551,6.398,6.369,6.402,6.357,6.295,6.306,6.284,6.264,6.26,6.189,6.15,6.076,6.012,6.013,6.035,6.016,6.059,6.02,6.106,6.116,6.104,6.068,6.053,6.054,6.068,6.039,6.037,6.087,6.132,6.116,6.099,6.106,6.107,6.075,6.11,6.121,6.122,6.075,6.039,6.163,6.188,6.2,6.173,6.256,6.309,6.375,6.413,6.488,6.523,6.605,6.772,7.011,7.322,7.65,7.875,8.031,8.263,8.435,8.514,8.706,8.962,9.116,9.13,9.211,9.315,9.438,9.659,9.818,9.857,9.919,10.003,10.104,10.142,10.127,10.027,10.081,10.107,10.21,10.337,10.31,10.358,10.425,10.51,10.493,10.625,10.806,10.76,10.889,10.935,10.951,11.025,11.012,11.149,11.258,11.37,11.505,11.646,11.832,11.853,11.976,12.195,12.305,12.37,12.445,12.494,12.501,12.475,12.462,12.531,12.656,12.617,12.558,12.648,12.707,12.84,13.003,12.923,12.93,12.995,13.133,13.182,13.22,13.289,13.305,13.344,13.363,13.422,13.583,13.641,13.707,13.702,14.145,14.2015,14.246,14.2565,14.266,14.2758333333333,14.2884285714286,14.295375,14.297,14.2936,14.2974545454545,14.3125833333333,14.3283846153846,14.3491428571429,14.3632,14.37725,14.3956470588235,14.4107777777778,14.4279473684211,14.44475,14.4613333333333,14.4767727272727,14.4919565217391,14.5030416666667,14.515,14.5244230769231,14.5344074074074,14.5462857142857,14.5605517241379,14.5737333333333,14.5863870967742,15.054,15.07,15.078,15.09325,15.1264,15.1406666666667,15.151,15.1635,15.1717777777778,15.1736,15.1757272727273,15.1845,15.1852307692308,15.1843571428571,15.1836,15.1834375,15.1882941176471,15.1905,15.1945263157895,15.19705,15.2002380952381,15.2006818181818,15.2018260869565,15.2080833333333,15.21408,15.2172307692308,15.2203333333333,15.2256785714286,15.344,15.331,15.311,15.31475,15.311,15.319,15.3162857142857,15.318375,15.3221111111111,15.3138,15.3037272727273,15.2899166666667,15.2816153846154,15.2700714285714,15.2603333333333,15.256,15.2552352941176,15.2525,15.248,15.24815,15.2500476190476,15.2523181818182,15.2531304347826,15.25325,15.2518,15.2495384615385,15.249962962963,15.2513571428571,15.2531724137931,15.2560333333333,15.2601612903226,15.219,15.1685,15.1483333333333,15.1055,15.0656,15.0441666666667,15.0268571428571,15.007375,14.9743333333333,14.9455,14.9134545454545,14.887,14.86,14.8312857142857,14.8080666666667,14.7788125,14.7521176470588,14.7290555555556,14.7091052631579,14.6867,14.665,14.6420909090909,14.6167826086957,14.5913333333333,14.56704,14.5433461538462,14.5204444444444,14.4976428571429,14.4740689655172,14.4486,13.556,13.5475,13.545,13.5375,13.5198,13.506,13.4935714285714,13.482375,13.4687777777778,13.4598,13.4532727272727,13.4446666666667,13.4351538461538,13.4215714285714,13.4076,13.3888125,13.3699411764706,13.3466666666667,13.321,13.2937,13.263619047619,13.2315909090909,13.1995652173913,13.16775,13.13496,13.1041923076923,13.0762222222222,13.0484285714286,13.0224482758621,12.9973,12.972064516129,12.096,12.072,12.0463333333333,12.0315,12.019,11.9961666666667,11.9744285714286,11.957625,11.9348888888889,11.9182,11.8944545454545,11.8745833333333,11.8521538461538,11.8306428571429,11.8101333333333,11.7913125,11.7682352941176,11.7428333333333,11.7202631578947,11.6969,11.6707142857143,11.6427272727273,11.6182608695652,11.5917916666667,11.56876,11.5456153846154,11.5215185185185,11.4956785714286,11.4683793103448,11.4404333333333,10.423,10.3845,10.3543333333333,10.32975,10.2912,10.225,10.1577142857143,10.097,10.0478888888889,9.9908,9.93609090909091,9.88083333333333,9.82823076923077,9.77842857142857,9.72846666666667,9.6803125,9.63323529411765,9.58266666666667,9.53331578947368,9.48485,9.4377619047619,9.39336363636364,9.34973913043478,9.30658333333333,9.26064,9.21403846153846,9.16862962962963,9.12471428571429,9.07948275862069,9.0338,8.98709677419355,7.513,7.4455,7.428,7.3955,7.3674,7.33883333333333,7.30542857142857,7.26825,7.23244444444444,7.199,7.16809090909091,7.13666666666667,7.10676923076923,7.07921428571429,7.05386666666667,7.0286875,7.00788235294118,6.98655555555556,6.96842105263158,6.9507,6.93280952380952,6.91545454545455,6.89295652173913,6.871125,6.85236,6.83330769230769,6.81337037037037,6.79525,6.77762068965517,6.7605,6.74435483870968,6.189,6.1695,6.13833333333333,6.10675,6.088,6.07916666666667,6.07014285714286,6.06875,6.06333333333333,6.0676,6.072,6.07466666666667,6.07415384615385,6.07264285714286,6.0714,6.0711875,6.06929411764706,6.0675,6.06852631578947,6.0717,6.07380952380952,6.07495454545455,6.07630434782609,6.07758333333333,6.07748,6.07873076923077,6.0802962962963,6.08178571428571,6.08155172413793,6.08013333333333,6.163,6.1755,6.18366666666667,6.181,6.196,6.21483333333333,6.23771428571429,6.259625,6.285,6.3088,6.33572727272727,6.37208333333333,6.42123076923077,6.48557142857143,6.5632,6.6451875,6.72670588235294,6.81205555555556,6.89747368421053,6.9783,7.06057142857143,7.147,7.23260869565217,7.31166666666667,7.38764,7.46176923076923,7.53496296296296,7.61082142857143,7.68693103448276,7.75926666666667,7.82893548387097,10.003,10.0535,10.083,10.094,10.0806,10.0806666666667,10.0844285714286,10.100125,10.1264444444444,10.1448,10.1641818181818,10.1859166666667,10.2108461538462,10.231,10.2572666666667,10.2915625,10.3191176470588,10.3507777777778,10.3815263157895,10.41,10.4392857142857,10.4653181818182,10.4950434782609,10.5268333333333,10.56056,10.5968846153846,10.6357407407407,10.6784642857143,10.7189655172414,10.7608666666667,12.195,12.25,12.29,12.32875,12.3618,12.385,12.3978571428571,12.405875,12.4197777777778,12.4434,12.4591818181818,12.4674166666667,12.4813076923077,12.4974285714286,12.5202666666667,12.5504375,12.5723529411765,12.5922222222222,12.6134210526316,12.6394,12.6652380952381,12.6904545454545,12.7164782608696,12.741,12.76512,12.7881153846154,12.8115925925926,12.8391428571429,12.8667931034483,12.8948,12.9208387096774
"1996",14.1808709677419,15.1548275862069,15.1228064516129,14.2158666666667,13.0945483870968,12.0838333333333,10.1642580645161,8.18045161290323,7.58253333333333,9.16096774193548,10.4017,12.8612580645161,13.804,13.818,13.786,13.791,13.839,13.877,14.007,13.976,13.941,13.915,13.95,13.951,14.095,14.025,14.037,14.15,14.22,14.237,14.318,14.338,14.256,14.373,14.423,14.467,14.598,14.405,14.527,14.625,14.532,14.653,14.673,14.706,14.798,14.803,14.818,14.873,14.974,15.058,15.164,15.191,15.224,15.174,15.119,15.088,15.162,15.235,15.087,15.157,15.272,15.319,15.455,15.484,15.398,15.406,15.386,15.301,15.234,15.2,15.218,15.23,15.232,15.277,15.245,15.284,15.326,15.334,15.337,15.259,15.273,15.214,15.202,15.214,15.169,15.188,15.118,15.07,15.021,14.997,15.007,15.047,15.086,14.998,14.966,14.895,14.925,14.916,14.976,15.006,15.016,14.979,14.827,14.7,14.63,14.534,14.476,14.404,14.373,14.343,14.35,14.359,14.324,14.299,14.268,14.245,14.213,14.16,14.128,14.126,14.109,14.071,14.106,14.102,14.097,14.093,13.991,13.969,13.916,13.885,13.759,13.619,13.547,13.541,13.539,13.516,13.49,13.43,13.312,13.329,13.307,13.281,13.165,13.1,13.079,13.051,13.017,13.045,13.039,13.06,13.021,13.05,13.009,12.938,12.934,12.881,12.841,12.783,12.758,12.814,12.76,12.668,12.626,12.494,12.486,12.439,12.419,12.39,12.391,12.344,12.311,12.26,12.239,12.236,12.203,12.199,12.179,12.145,12.115,12.068,12.025,12,11.997,11.989,11.932,11.843,11.82,11.795,11.727,11.688,11.63,11.58,11.571,11.269,11.24,11.178,11.154,11.06,10.986,10.891,10.886,10.842,10.751,10.649,10.476,10.375,10.264,10.217,10.178,10.172,10.016,9.996,9.854,9.7,9.63,9.544,9.487,9.385,9.325,9.284,9.19,9.101,9.03,8.962,8.925,8.844,8.792,8.723,8.661,8.708,8.642,8.621,8.544,8.491,8.415,8.378,8.348,8.247,8.196,8.163,8.172,8.031,8.041,7.995,7.945,7.918,7.878,7.822,7.752,7.636,7.628,7.614,7.489,7.496,7.479,7.356,7.307,7.243,7.245,7.198,7.218,7.242,7.194,7.165,7.147,7.207,7.276,7.393,7.418,7.484,7.53,7.531,7.618,7.691,7.778,7.863,7.839,7.871,7.901,7.954,8.099,8.211,8.194,8.172,8.131,8.279,8.318,8.303,8.355,8.464,8.653,8.746,8.861,8.88,8.937,8.957,9.018,9.134,9.107,9.182,9.287,9.277,9.315,9.415,9.446,9.434,9.448,9.576,9.624,9.646,9.641,9.691,9.743,9.689,9.745,9.819,9.812,9.845,9.795,9.846,9.842,9.895,9.995,9.972,9.978,10.021,9.98,10.084,10.182,10.319,10.32,10.182,10.284,10.403,10.486,10.537,10.693,10.721,10.827,10.853,10.896,11.092,11.109,11.242,11.391,11.449,11.605,11.735,11.751,11.991,12.125,12.177,12.228,12.342,12.373,12.356,12.483,12.644,12.766,12.878,12.832,12.944,13.006,13.106,13.161,13.194,13.316,13.3,13.429,13.597,13.63,13.613,13.561,13.546,13.653,13.704,13.653,13.804,13.811,13.8026666666667,13.79975,13.8076,13.8191666666667,13.846,13.86225,13.871,13.8754,13.8821818181818,13.8879166666667,13.9038461538462,13.9125,13.9208,13.935125,13.9518823529412,13.9677222222222,13.9861578947368,14.00375,14.0157619047619,14.032,14.049,14.0664166666667,14.08768,14.0998846153846,14.1157037037037,14.1338928571429,14.1476206896552,14.1644666666667,14.1808709677419,14.706,14.752,14.769,14.78125,14.7996,14.8286666666667,14.8614285714286,14.89925,14.9316666666667,14.9609,14.9802727272727,14.9918333333333,14.9992307692308,15.0108571428571,15.0258,15.029625,15.0371176470588,15.0501666666667,15.0643157894737,15.08385,15.1029047619048,15.1163181818182,15.1289130434783,15.139625,15.14608,15.1494615384615,15.1513333333333,15.1537142857143,15.23,15.231,15.2463333333333,15.246,15.2536,15.2656666666667,15.2754285714286,15.283125,15.2804444444444,15.2797,15.2737272727273,15.26775,15.2636153846154,15.2568571428571,15.2522666666667,15.243875,15.2336470588235,15.2218333333333,15.21,15.19985,15.1925714285714,15.1877272727273,15.1794782608696,15.1705833333333,15.15956,15.1505384615385,15.1418518518519,15.1359285714286,15.1314482758621,15.1276,15.1228064516129,14.827,14.7635,14.719,14.67275,14.6334,14.5951666666667,14.5634285714286,14.535875,14.5152222222222,14.4996,14.4836363636364,14.46825,14.4528461538462,14.438,14.423,14.4065625,14.3901764705882,14.3755,14.3614736842105,14.34695,14.3354761904762,14.3248636363636,14.3149565217391,14.3057083333333,14.29312,14.2806538461538,14.2671481481481,14.2535,14.2364482758621,14.2158666666667,13.547,13.544,13.5423333333333,13.53575,13.5266,13.5105,13.4821428571429,13.463,13.4456666666667,13.4292,13.4051818181818,13.37975,13.3566153846154,13.3347857142857,13.3136,13.2968125,13.2816470588235,13.2693333333333,13.2562631578947,13.24595,13.2346666666667,13.2211818181818,13.2086956521739,13.1950416666667,13.18088,13.1655769230769,13.1504814814815,13.1384642857143,13.1254137931034,13.1101666666667,13.0945483870968,12.494,12.49,12.473,12.4595,12.4456,12.4365,12.4232857142857,12.40925,12.3926666666667,12.3773,12.3644545454545,12.351,12.3393076923077,12.3278571428571,12.3156666666667,12.303125,12.2892941176471,12.2746111111111,12.2601578947368,12.247,12.2347142857143,12.2209545454545,12.2045217391304,12.1885,12.17276,12.1556153846154,12.1382962962963,12.1201428571429,12.1015172413793,12.0838333333333,11.269,11.2545,11.229,11.21025,11.1802,11.1478333333333,11.1111428571429,11.083,11.0562222222222,11.0257,10.9914545454545,10.9485,10.9043846153846,10.8586428571429,10.8158666666667,10.776,10.7404705882353,10.7002222222222,10.6631578947368,10.6227,10.5787619047619,10.5356363636364,10.4925217391304,10.450625,10.408,10.3663461538462,10.3262592592593,10.2856785714286,10.2448275862069,10.2043333333333,10.1642580645161,8.925,8.8845,8.85366666666667,8.821,8.789,8.7755,8.75642857142857,8.7395,8.71777777777778,8.6951,8.66963636363636,8.64533333333333,8.62246153846154,8.59564285714286,8.569,8.543625,8.52176470588235,8.4945,8.47063157894737,8.44685,8.42295238095238,8.4,8.37730434782609,8.35416666666667,8.33008,8.30338461538462,8.27837037037037,8.25464285714286,8.22824137931035,8.20383333333333,8.18045161290323,7.356,7.3315,7.302,7.28775,7.2698,7.26116666666667,7.25842857142857,7.250375,7.24088888888889,7.2315,7.22927272727273,7.23316666666667,7.24546153846154,7.25778571428571,7.27286666666667,7.2889375,7.30317647058824,7.32066666666667,7.34015789473684,7.36205,7.38590476190476,7.4065,7.42669565217391,7.44645833333333,7.46676,7.49107692307692,7.51774074074074,7.54189285714286,7.56362068965517,7.58253333333333,8.279,8.2985,8.3,8.31375,8.3438,8.39533333333333,8.44542857142857,8.497375,8.53988888888889,8.5796,8.61390909090909,8.64758333333333,8.685,8.71514285714286,8.74626666666667,8.7800625,8.80929411764706,8.83738888888889,8.86778947368421,8.8967,8.92228571428571,8.94618181818182,8.9735652173913,9.00066666666667,9.02648,9.05011538461538,9.07385185185185,9.09775,9.11813793103448,9.13903333333333,9.16096774193548,9.812,9.8285,9.81733333333333,9.8245,9.828,9.83916666666667,9.86142857142857,9.87525,9.88666666666667,9.9001,9.90736363636364,9.92208333333333,9.94207692307692,9.969,9.9924,10.00425,10.0207058823529,10.0419444444444,10.0653157894737,10.0889,10.1176666666667,10.1450909090909,10.1747391304348,10.203,10.23072,10.2638461538462,10.2951481481481,10.3289642857143,10.3655862068966,10.4017,11.605,11.67,11.697,11.7705,11.8414,11.8973333333333,11.9445714285714,11.99425,12.0363333333333,12.0683,12.106,12.1508333333333,12.1981538461538,12.2467142857143,12.2857333333333,12.326875,12.3668235294118,12.4078888888889,12.4475263157895,12.48485,12.5244285714286,12.5596818181818,12.5974782608696,12.639125,12.67876,12.7146923076923,12.746037037037,12.7746071428571,12.8048965517241,12.8348666666667,12.8612580645161
"1997",14.4174838709677,15.4367142857143,15.4675161290323,14.5630333333333,13.1771612903226,11.7383666666667,9.41083870967742,7.28503225806452,6.68633333333333,8.33654838709677,10.6841666666667,13.0761935483871,13.657,13.801,13.837,13.864,14.016,14.139,14.188,14.321,14.258,14.238,14.257,14.323,14.417,14.336,14.334,14.347,14.42,14.565,14.592,14.666,14.637,14.686,14.752,14.719,14.756,14.789,14.7,14.707,14.81,14.872,14.938,15.013,15.051,15.194,15.287,15.303,15.369,15.394,15.418,15.377,15.452,15.461,15.418,15.499,15.509,15.574,15.649,15.65,15.635,15.5,15.481,15.538,15.533,15.466,15.496,15.447,15.41,15.469,15.635,15.578,15.617,15.406,15.353,15.333,15.379,15.372,15.361,15.323,15.342,15.386,15.408,15.519,15.488,15.505,15.504,15.567,15.597,15.6,15.684,15.66,15.556,15.645,15.623,15.63,15.554,15.324,15.24,15.282,15.333,15.324,15.206,15.216,15.174,15.077,15.062,15.093,15.154,15.072,14.92,14.786,14.734,14.606,14.617,14.527,14.5,14.43,14.334,14.301,14.271,14.245,14.243,14.207,14.186,14.145,14.18,14.145,14.157,14.152,14.118,14.033,13.906,13.877,13.829,13.862,13.791,13.794,13.688,13.556,13.497,13.522,13.458,13.387,13.315,13.282,13.193,13.154,13.055,12.965,13.022,12.88,12.762,12.772,12.787,12.753,12.721,12.711,12.675,12.611,12.607,12.578,12.482,12.29,12.285,12.283,12.219,12.23,12.206,12.213,12.248,12.2,12.167,12.042,12.01,11.974,11.968,11.873,11.811,11.691,11.664,11.583,11.513,11.459,11.397,11.352,11.34,11.276,11.148,11.054,10.968,10.878,10.809,10.667,10.577,10.544,10.484,10.383,10.322,10.221,10.132,10.081,9.948,9.722,9.735,9.652,9.512,9.37,9.322,9.319,9.233,9.101,9.088,9.037,8.949,8.751,8.696,8.553,8.542,8.53,8.543,8.39,8.252,8.08,7.979,7.913,7.863,7.755,7.78,7.701,7.577,7.533,7.486,7.367,7.399,7.345,7.296,7.343,7.315,7.275,7.239,7.204,7.242,7.147,7.185,7.224,7.151,7.012,6.906,6.822,6.806,6.774,6.741,6.722,6.734,6.671,6.628,6.602,6.632,6.684,6.661,6.707,6.69,6.663,6.701,6.702,6.658,6.686,6.686,6.678,6.654,6.644,6.645,6.623,6.612,6.661,6.617,6.624,6.671,6.737,6.72,6.759,6.797,6.894,6.883,7.066,7.108,7.223,7.339,7.425,7.367,7.422,7.531,7.739,7.814,7.805,7.95,8.109,8.322,8.263,8.312,8.433,8.516,8.562,8.648,8.788,8.921,8.891,9.048,9.126,9.244,9.334,9.407,9.472,9.57,9.678,9.788,9.797,9.907,9.936,10.013,10.13,10.108,10.158,10.292,10.358,10.425,10.455,10.504,10.687,10.576,10.578,10.572,10.713,10.77,10.824,10.89,10.977,11.015,11.155,11.288,11.473,11.618,11.747,11.827,11.944,12.249,12.34,12.287,12.343,12.44,12.515,12.526,12.728,12.745,12.72,12.786,12.712,12.786,12.899,12.979,13.035,13.097,13.168,13.25,13.343,13.328,13.4,13.443,13.579,13.659,13.695,13.723,13.812,13.83,14.002,13.943,13.657,13.729,13.765,13.78975,13.835,13.8856666666667,13.9288571428571,13.977875,14.009,14.0319,14.0523636363636,14.0749166666667,14.1012307692308,14.118,14.1324,14.1458125,14.1619411764706,14.1843333333333,14.2057894736842,14.2288,14.2482380952381,14.2681363636364,14.2891739130435,14.3070833333333,14.32504,14.3428846153846,14.3561111111111,14.3686428571429,14.3838620689655,14.4001333333333,14.4174838709677,15.013,15.032,15.086,15.13625,15.1696,15.2028333333333,15.2301428571429,15.253625,15.2673333333333,15.2858,15.3017272727273,15.3114166666667,15.3258461538462,15.3389285714286,15.3546,15.373,15.3892941176471,15.4029444444444,15.4080526315789,15.4117,15.4177142857143,15.4229545454545,15.4248260869565,15.4277916666667,15.42856,15.4278461538462,15.4293703703704,15.4367142857143,15.578,15.5975,15.5336666666667,15.4885,15.4574,15.4443333333333,15.434,15.424875,15.4135555555556,15.4064,15.4045454545455,15.4048333333333,15.4136153846154,15.4189285714286,15.4246666666667,15.429625,15.4377058823529,15.4465555555556,15.4546315789474,15.4661,15.4753333333333,15.479,15.4862173913043,15.4919166666667,15.49744,15.4996153846154,15.4931111111111,15.4840714285714,15.4771034482759,15.4723,15.4675161290323,15.206,15.211,15.1986666666667,15.16825,15.147,15.138,15.1402857142857,15.13175,15.1082222222222,15.076,15.0449090909091,15.0083333333333,14.9782307692308,14.946,14.9162666666667,14.885875,14.8534117647059,14.8227222222222,14.7936842105263,14.76625,14.7413333333333,14.7170454545455,14.6939565217391,14.6710833333333,14.65144,14.6319615384615,14.6143703703704,14.5978571428571,14.5813103448276,14.5630333333333,13.906,13.8915,13.8706666666667,13.8685,13.853,13.8431666666667,13.821,13.787875,13.7555555555556,13.7322,13.7072727272727,13.6805833333333,13.6524615384615,13.626,13.5971333333333,13.5694375,13.5391764705882,13.5072777777778,13.4817368421053,13.45165,13.4188095238095,13.3894090909091,13.3632173913043,13.3377916666667,13.31312,13.2899615384615,13.2671851851852,13.24375,13.2217931034483,13.2003333333333,13.1771612903226,12.29,12.2875,12.286,12.26925,12.2614,12.2521666666667,12.2465714285714,12.24675,12.2415555555556,12.2341,12.2166363636364,12.1994166666667,12.1820769230769,12.1667857142857,12.1472,12.1261875,12.1005882352941,12.0763333333333,12.0503684210526,12.0235,11.996619047619,11.9693636363636,11.9425217391304,11.9174166666667,11.89176,11.8631538461538,11.8331851851852,11.8022857142857,11.7704137931034,11.7383666666667,10.667,10.622,10.596,10.568,10.531,10.4961666666667,10.4568571428571,10.41625,10.379,10.3359,10.2800909090909,10.2346666666667,10.1898461538462,10.1414285714286,10.09,10.042,9.99947058823529,9.95688888888889,9.91184210526316,9.87065,9.83095238095238,9.79086363636364,9.74565217391304,9.70191666666667,9.65596,9.61311538461538,9.573,9.53621428571429,9.49668965517241,9.4552,9.41083870967742,7.979,7.946,7.91833333333333,7.8775,7.858,7.83183333333333,7.79542857142857,7.762625,7.73188888888889,7.6954,7.66845454545455,7.6415,7.61492307692308,7.5955,7.5768,7.5579375,7.53917647058824,7.52055555555556,7.50589473684211,7.48795,7.47352380952381,7.46218181818182,7.44865217391304,7.43045833333333,7.40948,7.38688461538462,7.36537037037037,7.34425,7.32344827586207,7.3034,7.28503225806452,6.671,6.6495,6.63366666666667,6.63325,6.6434,6.64633333333333,6.655,6.659375,6.65977777777778,6.6639,6.66736363636364,6.66658333333333,6.66807692307692,6.66935714285714,6.66993333333333,6.6689375,6.66747058823529,6.66622222222222,6.66394736842105,6.66135,6.66133333333333,6.65931818181818,6.65778260869565,6.65833333333333,6.66148,6.66373076923077,6.66725925925926,6.67189285714286,6.67955172413793,6.68633333333333,7.066,7.087,7.13233333333333,7.184,7.2322,7.25466666666667,7.27857142857143,7.310125,7.35777777777778,7.4034,7.43990909090909,7.48241666666667,7.53061538461538,7.58714285714286,7.6322,7.6746875,7.71929411764706,7.76355555555556,7.80557894736842,7.8477,7.89247619047619,7.93922727272727,7.98060869565217,8.02508333333333,8.06912,8.11430769230769,8.15948148148148,8.20403571428571,8.24775862068966,8.29183333333333,8.33654838709677,9.788,9.7925,9.83066666666667,9.857,9.8882,9.9285,9.95414285714286,9.979625,10.0143333333333,10.0487,10.0829090909091,10.1139166666667,10.1439230769231,10.1827142857143,10.2089333333333,10.232,10.252,10.2776111111111,10.3035263157895,10.32955,10.3562380952381,10.3844545454545,10.4118695652174,10.4428333333333,10.47664,10.5149615384615,10.5558148148148,10.5983571428571,10.640724137931,10.6841666666667,12.249,12.2945,12.292,12.30475,12.3318,12.3623333333333,12.3857142857143,12.4285,12.4636666666667,12.4893,12.5162727272727,12.5325833333333,12.5520769230769,12.5768571428571,12.6036666666667,12.630625,12.6580588235294,12.6863888888889,12.7160526315789,12.7474,12.7750476190476,12.8034545454545,12.8312608695652,12.8624166666667,12.89428,12.9250769230769,12.9546296296296,12.98525,13.0143793103448,13.0473,13.0761935483871
"1998",14.7205161290323,15.7458214285714,15.5980967741935,14.8919333333333,13.5898387096774,11.7057,9.41516129032258,7.50887096774194,6.53603333333333,8.45187096774194,10.4406,12.7586451612903,14.025,14.097,14.262,14.277,14.217,14.263,14.304,14.321,14.46,14.465,14.467,14.483,14.568,14.672,14.709,14.688,14.732,14.801,14.81,14.93,14.897,14.936,14.96,14.987,15.107,15.185,15.183,15.251,15.375,15.425,15.479,15.512,15.58,15.664,15.663,15.658,15.661,15.642,15.62,15.572,15.581,15.57,15.592,15.676,15.697,15.629,15.648,15.704,15.846,15.841,15.904,15.94,15.925,15.985,15.982,16.07,16.032,15.904,15.785,15.786,15.738,15.741,15.711,15.702,15.74,15.753,15.785,15.835,15.791,15.755,15.704,15.681,15.639,15.681,15.565,15.562,15.602,15.577,15.621,15.438,15.405,15.355,15.363,15.356,15.423,15.45,15.445,15.506,15.381,15.45,15.37,15.434,15.436,15.465,15.376,15.34,15.268,15.269,15.29,15.175,15.029,14.979,14.962,14.942,14.869,14.824,14.862,14.826,14.746,14.685,14.619,14.594,14.535,14.477,14.477,14.416,14.415,14.395,14.381,14.302,14.157,14.168,14.184,14.142,14.091,14.064,14.051,14.096,14.01,13.991,13.967,13.902,13.853,13.795,13.753,13.582,13.509,13.454,13.361,13.369,13.299,13.284,13.271,13.186,13.133,13.058,13.003,12.943,12.903,12.881,12.825,12.638,12.603,12.535,12.463,12.443,12.347,12.257,12.195,12.232,12.138,12.081,12.037,11.935,11.877,11.803,11.752,11.661,11.59,11.545,11.437,11.346,11.271,11.153,11.066,10.994,10.945,10.848,10.73,10.662,10.587,10.365,10.36,10.293,10.25,10.188,10.101,10.041,9.99,9.929,9.82,9.699,9.688,9.655,9.634,9.523,9.414,9.318,9.275,9.215,9.144,9.037,8.972,8.889,8.812,8.727,8.72,8.71,8.621,8.577,8.493,8.41,8.309,8.201,8.243,8.198,8.146,8.056,8.002,7.94,7.869,7.793,7.744,7.76,7.68,7.571,7.427,7.469,7.467,7.377,7.318,7.292,7.186,7.16,7.188,7.103,7.064,7.031,6.956,6.856,6.796,6.796,6.777,6.705,6.705,6.639,6.634,6.58,6.514,6.496,6.482,6.469,6.482,6.403,6.439,6.469,6.429,6.407,6.352,6.293,6.316,6.39,6.434,6.561,6.573,6.549,6.512,6.573,6.55,6.605,6.69,6.858,6.972,7.248,7.405,7.571,7.67,7.756,7.825,7.893,7.912,8.008,8.065,8.071,8.182,8.178,8.24,8.266,8.406,8.547,8.683,8.649,8.733,8.89,8.943,9.077,9.19,9.2,9.115,9.185,9.193,9.27,9.279,9.358,9.523,9.678,9.76,9.782,9.774,9.776,9.871,9.905,9.945,10.035,10.127,10.257,10.319,10.377,10.462,10.497,10.525,10.607,10.705,10.715,10.772,10.794,10.857,10.975,11.043,11.088,11.198,11.256,11.289,11.306,11.543,11.674,11.699,11.752,11.844,11.955,12.239,12.199,12.232,12.258,12.285,12.386,12.465,12.559,12.596,12.688,12.84,13.041,13.076,13.164,13.23,13.315,13.405,13.53,13.543,13.575,13.535,13.641,13.685,13.784,13.78,14.025,14.061,14.128,14.16525,14.1756,14.1901666666667,14.2064285714286,14.22075,14.2473333333333,14.2691,14.2870909090909,14.3034166666667,14.3237692307692,14.3486428571429,14.3726666666667,14.392375,14.4123529411765,14.4339444444444,14.4537368421053,14.47755,14.4975238095238,14.5174545454545,14.5366956521739,14.5554583333333,14.57752,14.6008846153846,14.6224444444444,14.6448928571429,14.6700689655172,14.6952333333333,14.7205161290323,15.512,15.546,15.5853333333333,15.60475,15.6154,15.623,15.6257142857143,15.625,15.6191111111111,15.6153,15.6111818181818,15.6095833333333,15.6146923076923,15.6205714285714,15.6211333333333,15.6228125,15.6275882352941,15.6397222222222,15.6503157894737,15.663,15.6761904761905,15.6875,15.7004347826087,15.7121666666667,15.72648,15.7382307692308,15.7443703703704,15.7458214285714,15.786,15.762,15.755,15.744,15.7356,15.7363333333333,15.7387142857143,15.7445,15.7545555555556,15.7582,15.7579090909091,15.7534166666667,15.7478461538462,15.7400714285714,15.7361333333333,15.7254375,15.7158235294118,15.7095,15.7025263157895,15.69845,15.6860476190476,15.6732727272727,15.6594347826087,15.6470833333333,15.63544,15.6272692307692,15.6207037037037,15.6144285714286,15.6106896551724,15.6030333333333,15.5980967741935,15.37,15.402,15.4133333333333,15.42625,15.4162,15.4035,15.3841428571429,15.36975,15.3608888888889,15.3423,15.3138181818182,15.2859166666667,15.261,15.2382142857143,15.2136,15.18925,15.17,15.1508888888889,15.1295789473684,15.10735,15.0840952380952,15.0618181818182,15.0389130434783,15.0155,14.99396,14.9717307692308,14.9511111111111,14.93125,14.912275862069,14.8919333333333,14.157,14.1625,14.1696666666667,14.16275,14.1484,14.1343333333333,14.1224285714286,14.119125,14.107,14.0954,14.0837272727273,14.0685833333333,14.052,14.0336428571429,14.0149333333333,13.987875,13.9597058823529,13.9316111111111,13.9015789473684,13.87495,13.8475238095238,13.8219090909091,13.7979565217391,13.7724583333333,13.74688,13.7203846153846,13.6938148148148,13.667,13.6406551724138,13.6153333333333,13.5898387096774,12.638,12.6205,12.592,12.55975,12.5364,12.5048333333333,12.4694285714286,12.435125,12.4125555555556,12.3851,12.3574545454545,12.33075,12.3003076923077,12.2700714285714,12.2389333333333,12.2085,12.1762941176471,12.1437222222222,12.1122105263158,12.07845,12.0435714285714,12.0084545454545,11.9712608695652,11.9335416666667,11.89596,11.8593846153846,11.8219259259259,11.7829285714286,11.744275862069,11.7057,10.365,10.3625,10.3393333333333,10.317,10.2912,10.2595,10.2282857142857,10.1985,10.1685555555556,10.1337,10.0941818181818,10.0603333333333,10.0291538461538,10.0009285714286,9.96906666666667,9.934375,9.89811764705882,9.8635,9.82936842105263,9.7951,9.759,9.72322727272727,9.68695652173913,9.6505,9.61356,9.57919230769231,9.547,9.51392857142857,9.48162068965517,9.44866666666667,9.41516129032258,8.309,8.255,8.251,8.23775,8.2194,8.19216666666667,8.165,8.136875,8.10711111111111,8.0757,8.04554545454545,8.02175,7.99546153846154,7.96514285714286,7.92926666666667,7.9005,7.875,7.84733333333333,7.81947368421053,7.7931,7.76419047619048,7.73672727272727,7.71286956521739,7.68745833333333,7.66252,7.63823076923077,7.61296296296296,7.58592857142857,7.55868965517241,7.53326666666667,7.50887096774194,6.705,6.705,6.683,6.67075,6.6526,6.6295,6.61042857142857,6.594375,6.58044444444444,6.5706,6.55536363636364,6.54566666666667,6.53976923076923,6.53185714285714,6.52353333333333,6.5128125,6.49988235294118,6.48966666666667,6.48442105263158,6.4819,6.48566666666667,6.48963636363636,6.49221739130435,6.49304166666667,6.49624,6.49830769230769,6.50225925925926,6.50896428571429,6.521,6.53603333333333,7.248,7.3265,7.408,7.4735,7.53,7.57916666666667,7.624,7.66,7.69866666666667,7.7353,7.76581818181818,7.8005,7.82953846153846,7.85885714285714,7.886,7.9185,7.95547058823529,7.99588888888889,8.03026315789474,8.0654,8.10466666666667,8.14277272727273,8.18339130434783,8.22533333333333,8.26432,8.29703846153846,8.32992592592593,8.36075,8.39210344827586,8.42166666666667,8.45187096774194,9.523,9.6005,9.65366666666667,9.68575,9.7034,9.7155,9.73771428571429,9.758625,9.77933333333333,9.8049,9.83418181818182,9.86941666666667,9.904,9.93778571428571,9.97273333333333,10.0055,10.0360588235294,10.0677777777778,10.1013157894737,10.132,10.1624761904762,10.1911818181818,10.2201304347826,10.2515833333333,10.28324,10.3141923076923,10.3469259259259,10.3793928571429,10.4107586206897,10.4406,11.543,11.6085,11.6386666666667,11.667,11.7024,11.7445,11.8151428571429,11.863125,11.9041111111111,11.9395,11.9709090909091,12.0055,12.0408461538462,12.0778571428571,12.1124,12.148375,12.1890588235294,12.2363888888889,12.2805789473684,12.32475,12.3678571428571,12.4109090909091,12.4541304347826,12.4989583333333,12.54072,12.5805,12.6158518518519,12.6524642857143,12.6880689655172,12.7246,12.7586451612903
"1999",14.3593870967742,15.3089285714286,15.3976774193548,15.0839,13.7509677419355,11.7791666666667,9.48829032258065,7.22558064516129,6.11686666666667,8.6028064516129,10.7964666666667,12.6411935483871,13.823,13.886,13.884,13.913,13.89,14.044,14.089,14.239,14.312,14.24,14.265,14.332,14.347,14.407,14.473,14.434,14.402,14.388,14.459,14.432,14.37,14.386,14.503,14.602,14.622,14.599,14.596,14.67,14.745,14.837,14.952,14.947,14.951,15.034,14.986,14.978,15.1,15.178,15.203,15.279,15.297,15.315,15.336,15.377,15.395,15.414,15.365,15.373,15.419,15.473,15.49,15.481,15.456,15.463,15.44,15.468,15.507,15.523,15.402,15.26,15.171,15.182,15.217,15.327,15.234,15.178,15.257,15.33,15.343,15.384,15.381,15.425,15.301,15.303,15.38,15.392,15.355,15.452,15.419,15.485,15.472,15.515,15.538,15.561,15.555,15.541,15.544,15.599,15.627,15.6,15.486,15.44,15.461,15.423,15.494,15.46,15.435,15.367,15.376,15.261,15.269,15.275,15.392,15.3,15.263,15.185,15.163,15.111,14.947,14.753,14.72,14.746,14.704,14.767,14.714,14.686,14.603,14.631,14.572,14.513,14.35,14.321,14.342,14.306,14.26,14.159,14.141,14.111,14.119,14.12,14.084,14.006,13.9,13.872,13.806,13.74,13.65,13.638,13.556,13.542,13.464,13.399,13.371,13.307,13.291,13.289,13.331,13.298,13.254,13.195,13.058,12.857,12.823,12.78,12.752,12.728,12.688,12.56,12.466,12.345,12.346,12.344,12.254,12.188,12.064,11.969,11.818,11.722,11.642,11.511,11.451,11.203,11.028,10.922,10.842,10.812,10.722,10.737,10.635,10.601,10.565,10.33,10.308,10.248,10.148,10.053,10.031,9.976,9.936,9.888,9.846,9.809,9.786,9.658,9.68,9.622,9.62,9.43,9.427,9.368,9.374,9.343,9.171,9.097,9.035,8.953,8.908,8.788,8.618,8.633,8.56,8.493,8.389,8.325,8.299,8.255,8.05,8.028,7.957,7.878,7.848,7.693,7.582,7.503,7.383,7.341,7.289,7.209,7.166,7.109,6.995,6.861,6.752,6.647,6.538,6.443,6.449,6.454,6.482,6.365,6.298,6.204,6.201,6.192,6.062,6.03,6,5.893,5.917,5.864,5.844,5.828,5.755,5.737,5.676,5.791,5.905,5.873,5.805,5.781,5.828,5.891,6.038,6.11,6.16,6.375,6.535,6.63,6.72,6.761,6.79,6.826,6.889,7.083,7.129,7.177,7.258,7.487,7.62,7.687,7.797,7.871,8.057,8.198,8.351,8.397,8.52,8.643,8.718,8.805,8.821,8.945,9.074,9.168,9.312,9.347,9.46,9.503,9.522,9.643,9.676,9.722,9.793,9.903,10.102,10.233,10.198,10.193,10.222,10.243,10.253,10.336,10.48,10.439,10.476,10.647,10.94,10.921,10.846,10.899,10.921,11.012,11.006,11.083,11.082,11.117,11.136,11.202,11.168,11.237,11.345,11.352,11.347,11.458,11.705,11.745,11.757,11.785,11.859,12.091,12.154,12.177,12.232,12.282,12.506,12.587,12.426,12.44,12.506,12.632,12.746,12.744,12.81,12.783,13.021,13.059,13.177,13.215,13.434,13.436,13.385,13.302,13.257,13.273,13.351,13.823,13.8545,13.8643333333333,13.8765,13.8792,13.9066666666667,13.9327142857143,13.971,14.0088888888889,14.032,14.0531818181818,14.0764166666667,14.0972307692308,14.1193571428571,14.1429333333333,14.161125,14.1752941176471,14.1871111111111,14.2014210526316,14.21295,14.2204285714286,14.2279545454545,14.2399130434783,14.255,14.26968,14.2823461538462,14.293962962963,14.3073928571429,14.3224827586207,14.3396333333333,14.3593870967742,14.947,14.949,14.9773333333333,14.9795,14.9792,14.9993333333333,15.0248571428571,15.047125,15.0728888888889,15.0953,15.1152727272727,15.1336666666667,15.1523846153846,15.1697142857143,15.186,15.1971875,15.2075294117647,15.2192777777778,15.2326315789474,15.2455,15.2567142857143,15.2657727272727,15.274347826087,15.28125,15.28872,15.2971153846154,15.3054814814815,15.3089285714286,15.26,15.2155,15.2043333333333,15.2075,15.2314,15.2318333333333,15.2241428571429,15.22825,15.2395555555556,15.2499,15.2620909090909,15.272,15.2837692307692,15.285,15.2862,15.2920625,15.2979411764706,15.3011111111111,15.3090526315789,15.31455,15.3226666666667,15.3294545454545,15.3375217391304,15.345875,15.35448,15.3621923076923,15.3688148148148,15.3750714285714,15.3827931034483,15.3909333333333,15.3976774193548,15.486,15.463,15.4623333333333,15.4525,15.4608,15.4606666666667,15.457,15.44575,15.438,15.4203,15.4065454545455,15.3955833333333,15.3953076923077,15.3885,15.3801333333333,15.3679375,15.3558823529412,15.3422777777778,15.3214736842105,15.29305,15.2657619047619,15.2421363636364,15.2187391304348,15.1999166666667,15.18048,15.1614615384615,15.1407777777778,15.1225714285714,15.1035862068966,15.0839,14.35,14.3355,14.3376666666667,14.32975,14.3158,14.2896666666667,14.2684285714286,14.24875,14.2343333333333,14.2229,14.2102727272727,14.19325,14.1706923076923,14.1493571428571,14.1264666666667,14.1023125,14.0757058823529,14.0513888888889,14.0253157894737,14.00115,13.9755714285714,13.9493636363636,13.9242173913043,13.8985,13.8742,13.8516923076923,13.8324074074074,13.8133214285714,13.7940344827586,13.7740666666667,13.7509677419355,12.857,12.84,12.82,12.803,12.788,12.7713333333333,12.7411428571429,12.70675,12.6665555555556,12.6345,12.6080909090909,12.5785833333333,12.5485384615385,12.5139285714286,12.4776,12.436375,12.3943529411765,12.3525555555556,12.3082631578947,12.2654,12.2148095238095,12.1608636363636,12.107,12.0542916666667,12.0046,11.9552692307692,11.9101481481481,11.8646071428571,11.8210344827586,11.7791666666667,10.33,10.319,10.2953333333333,10.2585,10.2174,10.1863333333333,10.1562857142857,10.12875,10.102,10.0764,10.0520909090909,10.0299166666667,10.0013076923077,9.97835714285714,9.9546,9.9336875,9.90405882352941,9.87755555555556,9.85073684210526,9.8269,9.80385714285714,9.77509090909091,9.74560869565217,9.716,9.68548,9.65557692307692,9.62344444444444,9.58753571428571,9.55462068965517,9.52146666666667,9.48829032258065,8.389,8.357,8.33766666666667,8.317,8.2636,8.22433333333333,8.18614285714286,8.147625,8.11433333333333,8.0722,8.02763636363636,7.98391666666667,7.93769230769231,7.89507142857143,7.85466666666667,7.8143125,7.77617647058824,7.73911111111111,7.69994736842105,7.658,7.61485714285714,7.57086363636364,7.52595652173913,7.48083333333333,7.43956,7.40165384615385,7.36759259259259,7.33178571428571,7.29613793103448,7.25973333333333,7.22558064516129,6.192,6.127,6.09466666666667,6.071,6.0354,6.01566666666667,5.994,5.97525,5.95888888888889,5.9385,5.92018181818182,5.89983333333333,5.89146153846154,5.89242857142857,5.89113333333333,5.88575,5.87958823529412,5.87672222222222,5.87747368421053,5.8855,5.89619047619048,5.90818181818182,5.92847826086957,5.95375,5.9808,6.00923076923077,6.03707407407407,6.06396428571429,6.09024137931034,6.11686666666667,7.083,7.106,7.12966666666667,7.16175,7.2268,7.29233333333333,7.34871428571429,7.40475,7.45655555555556,7.5166,7.57854545454545,7.64291666666667,7.70092307692308,7.75942857142857,7.81833333333333,7.8745625,7.92929411764706,7.97883333333333,8.02968421052632,8.0819,8.13361904761905,8.18718181818182,8.23760869565217,8.28854166666667,8.33712,8.38269230769231,8.42937037037037,8.47389285714286,8.51693103448276,8.55946666666667,8.6028064516129,10.102,10.1675,10.1776666666667,10.1815,10.1896,10.1985,10.2062857142857,10.2225,10.2511111111111,10.2699,10.2886363636364,10.3185,10.3663076923077,10.4059285714286,10.4352666666667,10.46425,10.4911176470588,10.5200555555556,10.5456315789474,10.5725,10.5967619047619,10.6204090909091,10.6428260869565,10.666125,10.6862,10.7073846153846,10.731,10.7531785714286,10.7736551724138,10.7964666666667,11.705,11.725,11.7356666666667,11.748,11.7702,11.8236666666667,11.8708571428571,11.909125,11.945,11.9787,12.0266363636364,12.0733333333333,12.1004615384615,12.1247142857143,12.1501333333333,12.18025,12.2135294117647,12.243,12.2728421052632,12.29835,12.3327619047619,12.3657727272727,12.4010434782609,12.4349583333333,12.47492,12.5118846153846,12.5442222222222,12.5712857142857,12.5949310344828,12.6175333333333,12.6411935483871
"2000",14.2203548387097,15.1414827586207,15.2248387096774,14.5581666666667,13.1526774193548,11.6652333333333,9.513,7.16832258064516,6.24606666666667,8.37941935483871,10.3211,12.6372580645161,13.442,13.539,13.63,13.657,13.678,13.806,13.761,13.892,13.797,13.938,14.139,14.041,13.97,13.908,13.981,14.109,14.211,14.315,14.344,14.454,14.475,14.456,14.583,14.625,14.728,14.778,14.882,14.868,14.906,14.98,14.938,14.991,14.959,14.946,15.094,15.122,15.114,15.195,15.168,15.195,15.138,15.112,15.097,15.009,14.991,15.01,14.991,15,15.06,15.132,15.156,15.194,15.244,15.234,15.343,15.252,15.235,15.346,15.394,15.446,15.428,15.498,15.425,15.397,15.444,15.339,15.278,15.325,15.308,15.299,15.342,15.365,15.199,15.13,15.133,15.155,15.113,15.087,15.096,15.028,15.025,15.034,15.146,15.046,15.082,15.079,15.146,15.218,15.219,15.14,15.122,15.078,15.046,14.995,15.039,15.018,14.815,14.798,14.871,14.867,14.698,14.549,14.626,14.551,14.477,14.44,14.274,14.246,14.246,14.317,14.36,14.29,14.409,14.388,14.339,14.205,14.263,14.176,14.096,14.146,13.943,13.891,13.809,13.737,13.74,13.616,13.642,13.586,13.462,13.389,13.269,13.301,13.291,13.278,13.119,13.051,13.083,13.048,12.959,12.886,12.859,12.785,12.724,12.814,12.83,12.805,12.665,12.618,12.553,12.495,12.485,12.316,12.271,12.205,12.151,12.108,12.058,12.05,11.984,11.996,11.885,11.923,11.84,11.815,11.755,11.71,11.706,11.66,11.598,11.573,11.483,11.399,11.4,11.344,11.29,11.247,11.18,11.137,11.028,10.946,10.899,10.703,10.678,10.6,10.519,10.449,10.375,10.352,10.271,10.252,10.087,10.029,9.933,9.77,9.696,9.565,9.454,9.476,9.335,9.264,9.156,9.017,8.957,8.871,8.796,8.824,8.777,8.637,8.465,8.277,8.176,8.142,8.004,7.935,7.891,7.759,7.756,7.686,7.721,7.68,7.671,7.539,7.499,7.45,7.437,7.3,7.195,7.152,7.085,7.088,6.96,6.864,6.872,6.777,6.675,6.722,6.625,6.616,6.554,6.495,6.544,6.352,6.314,6.229,6.16,6.182,6.199,6.272,6.178,6.106,6.011,6.004,5.963,5.943,5.971,6.025,6.005,6.065,6.049,6.178,6.229,6.195,6.254,6.347,6.462,6.483,6.518,6.487,6.467,6.513,6.569,6.626,6.692,6.802,6.99,7.055,7.158,7.296,7.452,7.589,7.764,7.865,7.965,8.097,8.303,8.273,8.38,8.458,8.499,8.569,8.768,8.735,8.763,8.811,8.942,8.967,9.042,9.131,9.216,9.302,9.366,9.332,9.37,9.502,9.607,9.637,9.777,9.829,9.821,9.742,9.751,9.819,10.006,9.939,9.956,9.992,10.056,10.124,10.189,10.247,10.25,10.325,10.371,10.482,10.571,10.669,10.815,10.894,10.942,11.008,11.092,11.154,11.181,11.387,11.663,11.684,11.787,11.809,11.86,12.101,12.177,12.329,12.389,12.431,12.513,12.536,12.599,12.585,12.633,12.689,12.808,12.898,12.883,12.92,12.906,12.863,12.987,13.06,13.053,13.067,13.16,13.244,13.32,13.34,13.461,13.442,13.4905,13.537,13.567,13.5892,13.6253333333333,13.6447142857143,13.675625,13.6891111111111,13.714,13.7526363636364,13.7766666666667,13.7915384615385,13.7998571428571,13.8119333333333,13.8305,13.8528823529412,13.8785555555556,13.9030526315789,13.9306,13.9565238095238,13.9792272727273,14.0054782608696,14.0312916666667,14.05916,14.0868076923077,14.1162592592593,14.1431071428571,14.1694137931034,14.1964333333333,14.2203548387097,14.991,14.975,14.9653333333333,14.9975,15.0224,15.0376666666667,15.0601428571429,15.073625,15.0871111111111,15.0922,15.094,15.09425,15.0876923076923,15.0807857142857,15.0760666666667,15.07075,15.0665882352941,15.0662222222222,15.0696842105263,15.074,15.0797142857143,15.0871818181818,15.0935652173913,15.1039583333333,15.10988,15.1146923076923,15.1232592592593,15.1329285714286,15.446,15.437,15.4573333333333,15.44925,15.4388,15.4396666666667,15.4252857142857,15.406875,15.3977777777778,15.3888,15.3806363636364,15.3774166666667,15.3764615384615,15.3637857142857,15.3482,15.33475,15.3241764705882,15.3124444444444,15.3005789473684,15.29035,15.2778571428571,15.2663636363636,15.2562608695652,15.2516666666667,15.24344,15.2372307692308,15.2313703703704,15.2283214285714,15.2279655172414,15.2276666666667,15.2248387096774,15.122,15.1,15.082,15.06025,15.056,15.0496666666667,15.0161428571429,14.988875,14.9757777777778,14.9649,14.9406363636364,14.908,14.8863076923077,14.8623571428571,14.8366666666667,14.811875,14.7802352941176,14.7505555555556,14.724,14.70365,14.6872857142857,14.6692272727273,14.6579130434783,14.6466666666667,14.63436,14.6178461538462,14.6047037037037,14.5893928571429,14.5723793103448,14.5581666666667,13.943,13.917,13.881,13.845,13.824,13.7893333333333,13.7682857142857,13.7455,13.714,13.6815,13.644,13.6154166666667,13.5904615384615,13.5681428571429,13.5382,13.50775,13.4827647058824,13.4586111111111,13.4323157894737,13.405,13.379,13.352,13.3246956521739,13.3034166666667,13.28448,13.2660384615385,13.2437777777778,13.2214285714286,13.1983793103448,13.1749333333333,13.1526774193548,12.316,12.2935,12.264,12.23575,12.2102,12.1848333333333,12.1655714285714,12.142875,12.1265555555556,12.1024,12.0860909090909,12.0655833333333,12.0463076923077,12.0255,12.0044666666667,11.9858125,11.9666470588235,11.9461666666667,11.9265263157895,11.90435,11.8802857142857,11.8584545454545,11.8360869565217,11.8133333333333,11.79068,11.7671923076923,11.7438518518519,11.7182857142857,11.6916551724138,11.6652333333333,10.703,10.6905,10.6603333333333,10.625,10.5898,10.554,10.5251428571429,10.493375,10.4665555555556,10.4286,10.3922727272727,10.354,10.3090769230769,10.2652857142857,10.2186,10.1708125,10.1299411764706,10.0857777777778,10.0425263157895,9.9982,9.95147619047619,9.90627272727273,9.86126086956522,9.816875,9.77716,9.73869230769231,9.69788888888889,9.65385714285714,9.60637931034483,9.5587,9.513,8.004,7.9695,7.94333333333333,7.89725,7.869,7.8385,7.82171428571429,7.804,7.78922222222222,7.7642,7.74009090909091,7.71591666666667,7.69446153846154,7.66628571428571,7.63486666666667,7.6046875,7.57411764705882,7.54711111111111,7.51621052631579,7.4836,7.45447619047619,7.42368181818182,7.39113043478261,7.36325,7.33372,7.30611538461539,7.27825925925926,7.25028571428571,7.22593103448276,7.1968,7.16832258064516,6.229,6.1945,6.19033333333333,6.1925,6.2084,6.20333333333333,6.18942857142857,6.167125,6.149,6.1304,6.11336363636364,6.1015,6.09561538461538,6.08914285714286,6.08753333333333,6.085125,6.09058823529412,6.09827777777778,6.10336842105263,6.1109,6.12214285714286,6.13759090909091,6.15260869565217,6.16783333333333,6.1806,6.19161538461538,6.20351851851852,6.21657142857143,6.23068965517241,6.24606666666667,6.802,6.896,6.949,7.00125,7.0602,7.1255,7.19171428571429,7.26325,7.33011111111111,7.3936,7.45754545454545,7.528,7.58530769230769,7.64207142857143,7.69646666666667,7.746625,7.795,7.84905555555556,7.89568421052632,7.93905,7.98057142857143,8.02427272727273,8.06526086956522,8.10595833333333,8.14696,8.18807692307692,8.22933333333333,8.26992857142857,8.30655172413793,8.342,8.37941935483871,9.607,9.622,9.67366666666667,9.7125,9.7342,9.7355,9.73771428571429,9.747875,9.77655555555556,9.7928,9.80763636363636,9.823,9.84092307692308,9.86114285714286,9.883,9.90575,9.926,9.94816666666667,9.97042105263158,9.996,10.023380952381,10.0527272727273,10.0858695652174,10.1195416666667,10.15244,10.1853461538462,10.2189259259259,10.2523214285714,10.2843448275862,10.3211,11.663,11.6735,11.7113333333333,11.73575,11.7606,11.8173333333333,11.8687142857143,11.92625,11.9776666666667,12.023,12.0675454545455,12.1065833333333,12.1444615384615,12.1759285714286,12.2064,12.2365625,12.2701764705882,12.3050555555556,12.3354736842105,12.3647,12.3904761904762,12.4119545454545,12.4369565217391,12.4629166666667,12.48652,12.5088461538462,12.532962962963,12.5583571428571,12.5846206896552,12.6098,12.6372580645161
"2001",14.2026129032258,15.2111428571429,15.5163225806452,14.8568333333333,13.5096129032258,11.4559333333333,9.07035483870968,7.4608064516129,6.73216666666667,8.29829032258064,10.6578333333333,12.4907419354839,13.479,13.385,13.418,13.51,13.566,13.722,13.846,13.882,14.028,14.063,14.088,14.133,14.055,14.095,14.088,14.191,14.249,14.318,14.424,14.449,14.539,14.575,14.609,14.715,14.585,14.65,14.625,14.673,14.718,14.764,14.839,14.908,14.894,14.816,14.874,14.867,14.975,14.926,14.999,14.985,15.09,15.215,15.197,15.121,15.173,15.293,15.34,15.381,15.315,15.403,15.337,15.342,15.352,15.355,15.476,15.497,15.532,15.62,15.629,15.637,15.64,15.705,15.742,15.637,15.57,15.538,15.554,15.593,15.604,15.581,15.573,15.557,15.689,15.667,15.702,15.645,15.652,15.604,15.472,15.39,15.383,15.441,15.443,15.467,15.415,15.318,15.271,15.182,15.185,15.149,15.105,15.167,15.161,15.089,15.113,15.101,15.084,15.056,15.093,15.1,15.236,15.109,15.096,14.976,14.87,14.809,14.78,14.806,14.769,14.745,14.711,14.711,14.71,14.599,14.574,14.515,14.496,14.458,14.364,14.302,14.287,14.299,14.235,14.178,14.109,14.043,14.007,14.032,13.967,13.959,13.892,13.828,13.744,13.706,13.652,13.536,13.509,13.425,13.358,13.219,13.098,13.04,13.019,12.98,12.946,12.991,12.906,12.839,12.723,12.641,12.63,12.456,12.409,12.384,12.35,12.291,12.255,12.186,12.121,12.073,11.981,11.95,11.848,11.719,11.555,11.468,11.359,11.381,11.295,11.224,11.168,11.002,10.883,10.795,10.75,10.657,10.61,10.455,10.401,10.355,10.297,10.064,10.032,9.96,9.927,9.775,9.672,9.642,9.578,9.537,9.481,9.446,9.344,9.254,9.189,9.136,9.027,9.022,8.947,8.908,8.776,8.695,8.682,8.648,8.544,8.427,8.415,8.327,8.306,8.2,8.133,8.087,8.079,8.022,7.934,7.941,7.98,7.891,7.836,7.819,7.747,7.694,7.716,7.692,7.566,7.535,7.463,7.451,7.404,7.453,7.344,7.272,7.223,7.186,7.101,7.035,7.07,6.994,6.981,7.023,6.957,6.987,6.889,6.789,6.807,6.787,6.779,6.782,6.746,6.73,6.718,6.724,6.691,6.667,6.632,6.641,6.684,6.657,6.608,6.62,6.589,6.567,6.629,6.64,6.705,6.683,6.746,6.684,6.773,6.806,6.964,7.033,7.084,7.261,7.371,7.477,7.551,7.576,7.67,7.786,7.856,7.942,7.959,7.981,8.005,8.097,8.149,8.214,8.243,8.331,8.449,8.541,8.555,8.566,8.529,8.569,8.642,8.852,8.912,9.007,9.154,9.274,9.324,9.404,9.733,9.762,9.804,9.893,10.076,10.03,10.131,10.178,10.196,10.336,10.41,10.549,10.616,10.732,10.861,10.9,10.959,11.043,11.068,11.109,11.091,11.09,11.096,11.08,11.133,11.179,11.169,11.121,11.151,11.239,11.414,11.468,11.558,11.564,11.607,11.705,11.71,11.747,11.887,11.925,12.115,12.203,12.25,12.309,12.374,12.467,12.59,12.639,12.785,12.851,12.92,13.01,13.098,13.189,13.339,13.325,13.374,13.409,13.416,13.444,13.521,13.479,13.432,13.4273333333333,13.448,13.4716,13.5133333333333,13.5608571428571,13.601,13.6484444444444,13.6899,13.7260909090909,13.76,13.7826923076923,13.805,13.8238666666667,13.8468125,13.8704705882353,13.8953333333333,13.9231578947368,13.94945,13.9775238095238,14.0046818181818,14.0309565217391,14.0594583333333,14.08048,14.1023846153846,14.1217407407407,14.1414285714286,14.1613103448276,14.1814,14.2026129032258,14.908,14.901,14.8726666666667,14.873,14.8718,14.889,14.8942857142857,14.907375,14.916,14.9334,14.959,14.9788333333333,14.9897692307692,15.0028571428571,15.0222,15.0420625,15.062,15.0760555555556,15.0932631578947,15.10545,15.1167142857143,15.1274090909091,15.1373043478261,15.1514166666667,15.16524,15.1793461538462,15.1956666666667,15.2111428571429,15.637,15.6385,15.6606666666667,15.681,15.6722,15.6551666666667,15.6384285714286,15.627875,15.624,15.622,15.6182727272727,15.6145,15.6100769230769,15.6157142857143,15.6191333333333,15.6243125,15.6255294117647,15.627,15.6257894736842,15.6181,15.6072380952381,15.5970454545455,15.5902608695652,15.584125,15.57944,15.5731153846154,15.5636666666667,15.5532142857143,15.5404137931034,15.5285666666667,15.5163225806452,15.105,15.136,15.1443333333333,15.1305,15.127,15.1226666666667,15.1171428571429,15.1095,15.1076666666667,15.1069,15.1186363636364,15.1178333333333,15.1161538461538,15.1061428571429,15.0904,15.0728125,15.0555882352941,15.0417222222222,15.0273684210526,15.01325,14.9988571428571,14.9857727272727,14.9737826086957,14.9581666666667,14.9428,14.9263461538462,14.9104074074074,14.89425,14.8759655172414,14.8568333333333,14.287,14.293,14.2736666666667,14.24975,14.2216,14.1918333333333,14.1654285714286,14.14875,14.1285555555556,14.1116,14.0916363636364,14.0696666666667,14.0446153846154,14.0204285714286,13.9958666666667,13.967125,13.9401764705882,13.9115555555556,13.8824210526316,13.84925,13.8134761904762,13.7783181818182,13.7453043478261,13.7134166666667,13.68272,13.6561153846154,13.6283333333333,13.6001428571429,13.5698965517241,13.5389333333333,13.5096129032258,12.456,12.4325,12.4163333333333,12.39975,12.378,12.3575,12.333,12.3065,12.2805555555556,12.2506,12.2232727272727,12.192,12.1556153846154,12.1127142857143,12.0697333333333,12.0253125,11.9874117647059,11.9489444444444,11.9107894736842,11.87365,11.8321428571429,11.789,11.7457826086957,11.7042916666667,11.6624,11.6219230769231,11.5787037037037,11.5366428571429,11.4958965517241,11.4559333333333,10.064,10.048,10.0186666666667,9.99575,9.9516,9.905,9.86742857142857,9.83125,9.79855555555556,9.7668,9.73763636363636,9.70483333333333,9.67015384615385,9.63578571428571,9.60246666666667,9.5665,9.53447058823529,9.50183333333333,9.47057894736842,9.43585,9.40057142857143,9.36790909090909,9.33660869565217,9.30358333333333,9.26852,9.23569230769231,9.20203703703704,9.17003571428571,9.13658620689655,9.10313333333333,9.07035483870968,8.079,8.0505,8.01166666666667,7.994,7.9912,7.9745,7.95471428571429,7.93775,7.91655555555556,7.8943,7.87809090909091,7.86258333333333,7.83976923076923,7.818,7.79433333333333,7.772875,7.75117647058824,7.73461111111111,7.71405263157895,7.69195,7.66961904761905,7.64763636363636,7.62386956521739,7.59933333333333,7.57816,7.55569230769231,7.53440740740741,7.51614285714286,7.49686206896552,7.47986666666667,7.4608064516129,6.789,6.798,6.79433333333333,6.7905,6.7888,6.78166666666667,6.77428571428571,6.76725,6.76244444444444,6.7553,6.74727272727273,6.73766666666667,6.73023076923077,6.72692857142857,6.72226666666667,6.715125,6.70952941176471,6.70283333333333,6.69568421052632,6.69235,6.68985714285714,6.69054545454545,6.69021739130435,6.69254166666667,6.6922,6.69530769230769,6.69940740740741,6.70885714285714,6.72003448275862,6.73216666666667,7.261,7.316,7.36966666666667,7.415,7.4472,7.48433333333333,7.52742857142857,7.5685,7.61,7.6449,7.67545454545455,7.70291666666667,7.73323076923077,7.76292857142857,7.793,7.821125,7.85111764705882,7.88433333333333,7.91889473684211,7.9507,7.98,8.00495454545455,8.02947826086957,8.055,8.08688,8.11861538461539,8.15151851851852,8.18732142857143,8.22479310344828,8.26143333333333,8.29829032258064,9.733,9.7475,9.76633333333333,9.798,9.8536,9.883,9.91842857142857,9.950875,9.97811111111111,10.0139,10.0499090909091,10.0915,10.1318461538462,10.1747142857143,10.2204666666667,10.2629375,10.3038823529412,10.3449444444444,10.383,10.4193,10.4512857142857,10.4803181818182,10.5070869565217,10.5309583333333,10.55504,10.5790384615385,10.6008888888889,10.6194642857143,10.6377931034483,10.6578333333333,11.414,11.441,11.48,11.501,11.5222,11.5526666666667,11.5751428571429,11.596625,11.6288888888889,11.6585,11.7,11.7419166666667,11.781,11.8187142857143,11.8557333333333,11.8939375,11.9348823529412,11.974,12.0166842105263,12.0584,12.0994285714286,12.1408181818182,12.1824347826087,12.224375,12.26896,12.3095769230769,12.349,12.3868571428571,12.4223448275862,12.4564,12.4907419354839
"2002",14.2726129032258,15.3423571428571,15.3489032258065,14.2994333333333,12.9706129032258,11.5834,9.27416129032258,6.599,5.82713333333333,8.16190322580645,10.3418666666667,12.6084516129032,13.59,13.628,13.598,13.623,13.683,13.645,13.875,13.846,13.91,13.925,13.885,13.98,14.163,14.236,14.222,14.313,14.366,14.372,14.429,14.561,14.657,14.674,14.624,14.64,14.668,14.744,14.803,14.923,14.878,14.951,15.039,15.187,15.226,15.186,15.204,15.185,15.133,15.16,15.207,15.255,15.209,15.31,15.228,15.303,15.364,15.384,15.413,15.475,15.526,15.534,15.488,15.549,15.586,15.483,15.396,15.39,15.396,15.387,15.422,15.397,15.444,15.441,15.404,15.359,15.427,15.421,15.555,15.624,15.536,15.611,15.511,15.572,15.611,15.576,15.489,15.402,15.396,15.346,15.312,15.282,15.211,15.265,15.224,15.183,15.114,15.173,15.126,14.991,14.931,14.882,14.885,14.72,14.694,14.649,14.609,14.609,14.585,14.543,14.481,14.428,14.321,14.336,14.379,14.381,14.36,14.369,14.329,14.265,14.184,14.223,14.183,14.15,14.097,14.054,14.075,13.945,13.867,13.768,13.79,13.704,13.527,13.508,13.481,13.482,13.384,13.341,13.346,13.321,13.265,13.227,13.197,13.214,13.119,13.084,13.076,13.049,12.974,12.947,12.876,12.755,12.724,12.677,12.668,12.658,12.55,12.505,12.5,12.465,12.417,12.402,12.35,12.239,12.152,12.108,12.077,12,12.012,11.982,11.924,11.894,11.838,11.822,11.77,11.738,11.696,11.636,11.585,11.534,11.489,11.439,11.378,11.365,11.356,11.331,11.259,11.176,11.056,11.064,10.955,10.86,10.767,10.575,10.556,10.556,10.511,10.436,10.315,10.204,10.086,10.066,9.986,9.733,9.647,9.61,9.525,9.398,9.322,9.205,9.081,8.986,8.881,8.799,8.675,8.461,8.428,8.446,8.246,8.086,8.006,7.992,7.911,7.77,7.588,7.495,7.444,7.472,7.331,7.251,7.148,7.064,6.868,6.809,6.76,6.704,6.642,6.6,6.631,6.54,6.434,6.389,6.317,6.275,6.241,6.209,6.209,6.141,6.157,6.071,5.997,6.002,5.948,5.966,5.866,5.828,5.827,5.759,5.698,5.638,5.67,5.691,5.687,5.68,5.641,5.639,5.638,5.628,5.644,5.661,5.663,5.627,5.625,5.698,5.796,5.87,5.965,5.996,6.007,6.012,6.084,6.158,6.253,6.332,6.399,6.543,6.656,6.869,7.085,7.218,7.303,7.467,7.547,7.647,7.722,7.853,7.967,8.025,8.1,8.164,8.196,8.26,8.358,8.452,8.583,8.644,8.777,8.89,8.919,8.976,9.062,9.079,9.132,9.179,9.177,9.169,9.299,9.424,9.511,9.573,9.576,9.611,9.587,9.629,9.743,9.852,9.874,9.967,10.048,10.096,10.19,10.364,10.587,10.594,10.585,10.593,10.687,10.805,10.883,11.004,11.06,11.213,11.377,11.476,11.499,11.549,11.728,11.785,11.874,11.909,11.978,11.981,11.966,11.972,12.118,12.188,12.239,12.32,12.38,12.487,12.572,12.666,12.715,12.922,12.925,12.837,12.878,12.909,12.998,13.091,13.112,13.206,13.376,13.366,13.377,13.483,13.504,13.59,13.609,13.6053333333333,13.60975,13.6244,13.6278333333333,13.6631428571429,13.686,13.7108888888889,13.7323,13.7461818181818,13.7656666666667,13.7962307692308,13.8276428571429,13.8539333333333,13.882625,13.9110588235294,13.9366666666667,13.9625789473684,13.9925,14.0241428571429,14.0536818181818,14.0784782608696,14.101875,14.12452,14.1483461538462,14.1725925925926,14.1993928571429,14.2227931034483,14.2470666666667,14.2726129032258,15.187,15.2065,15.1996666666667,15.20075,15.1976,15.1868333333333,15.183,15.186,15.1936666666667,15.1952,15.2056363636364,15.2075,15.2148461538462,15.2255,15.2360666666667,15.247125,15.2605294117647,15.2752777777778,15.2888947368421,15.29885,15.3107619047619,15.3232727272727,15.3302173913043,15.3329583333333,15.33524,15.3375769230769,15.3394074074074,15.3423571428571,15.397,15.4205,15.4273333333333,15.4215,15.409,15.412,15.4132857142857,15.431,15.4524444444444,15.4608,15.4744545454545,15.4775,15.4847692307692,15.4937857142857,15.4992666666667,15.498625,15.4929411764706,15.4875555555556,15.4801052631579,15.4717,15.4626666666667,15.4512272727273,15.4431304347826,15.434,15.42396,15.4120384615385,15.4031851851852,15.3932857142857,15.3794137931034,15.3644666666667,15.3489032258065,14.885,14.8025,14.7663333333333,14.737,14.7114,14.6943333333333,14.6787142857143,14.66175,14.6416666666667,14.6203,14.5930909090909,14.5716666666667,14.5568461538462,14.5442857142857,14.532,14.5218125,14.5104705882353,14.4968333333333,14.4803684210526,14.4675,14.4539523809524,14.4401363636364,14.4252173913043,14.40975,14.39636,14.379,14.360037037037,14.3388928571429,14.3199655172414,14.2994333333333,13.527,13.5175,13.5053333333333,13.4995,13.4764,13.4538333333333,13.4384285714286,13.42375,13.4061111111111,13.3882,13.3708181818182,13.35775,13.3393846153846,13.3211428571429,13.3048,13.2888125,13.2702941176471,13.2523333333333,13.2325263157895,13.20865,13.1855714285714,13.1624545454545,13.1409565217391,13.1208333333333,13.098,13.0751923076923,13.0538888888889,13.0328571428571,13.0116206896552,12.9913,12.9706129032258,12.239,12.1955,12.1663333333333,12.144,12.1152,12.098,12.0814285714286,12.06175,12.0431111111111,12.0226,12.0043636363636,11.9848333333333,11.9658461538462,11.9465714285714,11.9258666666667,11.9045625,11.8827647058824,11.8608888888889,11.8386842105263,11.81565,11.7941904761905,11.7742727272727,11.755,11.7343333333333,11.712,11.6867692307692,11.6637037037037,11.6383928571429,11.6115517241379,11.5834,10.575,10.5655,10.5623333333333,10.5495,10.5268,10.4915,10.4504285714286,10.404875,10.3672222222222,10.3291,10.2749090909091,10.2225833333333,10.1754615384615,10.129,10.0802666666667,10.032875,9.98417647058823,9.934,9.8841052631579,9.83395,9.78466666666667,9.73422727272727,9.67886956521739,9.62675,9.57952,9.52823076923077,9.47481481481482,9.42235714285714,9.37303448275862,9.3243,9.27416129032258,7.588,7.5415,7.509,7.49975,7.466,7.43016666666667,7.38985714285714,7.349125,7.29566666666667,7.247,7.20272727272727,7.16116666666667,7.12123076923077,7.084,7.0538,7.0216875,6.98711764705882,6.95388888888889,6.92036842105263,6.8881,6.85728571428571,6.82781818181818,6.80091304347826,6.77341666666667,6.74876,6.72269230769231,6.69581481481482,6.67103571428571,6.64610344827586,6.62343333333333,6.599,5.828,5.8275,5.80466666666667,5.778,5.75,5.73666666666667,5.73014285714286,5.72475,5.71977777777778,5.7119,5.70527272727273,5.69966666666667,5.69415384615385,5.69057142857143,5.6886,5.687,5.68347058823529,5.68022222222222,5.68115789473684,5.6869,5.69561904761905,5.70786363636364,5.72039130434783,5.73233333333333,5.74352,5.75661538461538,5.77148148148148,5.78867857142857,5.80741379310345,5.82713333333333,6.543,6.5995,6.68933333333333,6.78825,6.8742,6.94566666666667,7.02014285714286,7.086,7.14833333333333,7.2057,7.26454545454545,7.32308333333333,7.37707692307692,7.42871428571429,7.47773333333333,7.522625,7.566,7.61,7.65431578947368,7.70075,7.74566666666667,7.79254545454545,7.84026086956522,7.88520833333333,7.92884,7.97242307692308,8.01340740740741,8.05335714285714,8.0921724137931,8.12833333333333,8.16190322580645,9.299,9.3615,9.41133333333333,9.45175,9.4766,9.499,9.51157142857143,9.52625,9.55033333333333,9.5805,9.60718181818182,9.63716666666667,9.66876923076923,9.69928571428571,9.732,9.7715,9.81947058823529,9.8625,9.90052631578947,9.93515,9.97095238095238,10.0088636363636,10.0468695652174,10.08675,10.12568,10.1675,10.2122962962963,10.2574285714286,10.3002413793103,10.3418666666667,11.728,11.7565,11.7956666666667,11.824,11.8548,11.8758333333333,11.8887142857143,11.899125,11.9234444444444,11.9499,11.9761818181818,12.0048333333333,12.0336923076923,12.0660714285714,12.0998,12.1351875,12.1692941176471,12.2111111111111,12.2486842105263,12.2781,12.3066666666667,12.3340454545455,12.3629130434783,12.39325,12.422,12.4521538461538,12.4863703703704,12.5177857142857,12.5474137931034,12.5786,12.6084516129032
"2003",14.3908387096774,15.1931428571429,15.4849032258065,14.5120666666667,13.016064516129,11.6040333333333,9.21477419354839,6.93587096774194,6.1161,7.84829032258065,10.1253333333333,12.5883548387097,13.647,13.698,13.876,13.925,14.036,14.075,14.092,14.12,14.094,14.126,14.219,14.278,14.285,14.395,14.424,14.518,14.584,14.638,14.684,14.796,14.739,14.555,14.481,14.528,14.585,14.583,14.791,14.891,14.771,14.811,14.871,14.946,14.954,14.889,14.876,14.905,14.834,14.942,14.975,14.996,15.003,15.057,15.078,15.142,15.139,15.212,15.306,15.345,15.354,15.359,15.386,15.461,15.443,15.438,15.439,15.41,15.506,15.495,15.518,15.555,15.61,15.616,15.524,15.472,15.44,15.443,15.438,15.381,15.326,15.347,15.32,15.278,15.331,15.4,15.433,15.485,15.561,15.56,15.629,15.627,15.599,15.511,15.603,15.587,15.604,15.578,15.499,15.474,15.426,15.375,15.232,15.081,15.019,15.045,14.965,15.021,14.868,14.889,14.817,14.784,14.726,14.695,14.635,14.523,14.531,14.565,14.475,14.345,14.332,14.276,14.232,14.235,14.292,14.15,14.122,13.969,13.994,13.919,13.827,13.798,13.71,13.549,13.551,13.481,13.412,13.358,13.306,13.265,13.165,13.143,13.056,13.09,13.087,13.086,13.007,12.955,12.965,12.952,12.933,12.874,12.854,12.839,12.783,12.786,12.689,12.681,12.689,12.603,12.566,12.58,12.483,12.386,12.409,12.382,12.354,12.228,12.187,12.087,12.024,12.029,11.993,11.977,11.942,11.802,11.755,11.665,11.625,11.505,11.462,11.387,11.351,11.279,11.12,11.064,11.044,11.048,10.903,10.839,10.854,10.796,10.624,10.45,10.344,10.268,10.233,10.18,10.1,10.02,9.947,9.856,9.824,9.763,9.643,9.434,9.443,9.366,9.237,9.11,9.007,8.951,8.862,8.751,8.646,8.53,8.408,8.298,8.305,8.294,8.234,8.148,8.059,7.947,7.788,7.722,7.555,7.601,7.538,7.51,7.299,7.202,7.17,7.109,7.1,7.103,6.968,6.953,6.848,6.817,6.758,6.818,6.7,6.633,6.638,6.615,6.559,6.547,6.54,6.583,6.511,6.495,6.476,6.461,6.395,6.283,6.321,6.252,6.241,6.165,6.113,6.093,6.11,6.103,6.065,6.04,6.055,6.103,6.023,6.032,6.037,5.969,5.975,6.095,6.16,6.093,5.998,6.033,6.051,6.149,6.133,6.125,6.169,6.201,6.296,6.441,6.484,6.572,6.643,6.764,6.829,6.911,6.985,6.958,7.003,7.076,7.144,7.36,7.582,7.688,7.813,7.937,8.111,8.275,8.431,8.575,8.672,8.822,8.923,8.919,8.945,9.009,9.044,9.075,9.113,9.193,9.367,9.473,9.438,9.481,9.435,9.441,9.5,9.602,9.607,9.685,9.748,9.81,9.903,9.986,10.063,10.173,10.274,10.335,10.35,10.388,10.397,10.45,10.5,10.585,10.702,10.833,10.918,11.004,11.141,11.171,11.327,11.402,11.581,11.736,11.73,11.749,11.896,11.987,12.063,12.129,12.26,12.397,12.436,12.503,12.625,12.752,12.881,12.918,12.97,12.88,13.034,13.14,13.23,13.306,13.289,13.308,13.272,13.352,13.379,13.32,13.387,13.647,13.6725,13.7403333333333,13.7865,13.8364,13.8761666666667,13.907,13.933625,13.9514444444444,13.9689,13.9916363636364,14.0155,14.0362307692308,14.0618571428571,14.086,14.113,14.1407058823529,14.1683333333333,14.1954736842105,14.2255,14.2499523809524,14.2638181818182,14.2732608695652,14.283875,14.29592,14.3069615384615,14.3248888888889,14.3451071428571,14.3597931034483,14.3748333333333,14.3908387096774,14.946,14.95,14.9296666666667,14.91625,14.914,14.9006666666667,14.9065714285714,14.915125,14.9241111111111,14.932,14.9433636363636,14.9545833333333,14.969,14.9811428571429,14.9965333333333,15.015875,15.0352352941176,15.0529444444444,15.0690526315789,15.0849,15.1028095238095,15.1182727272727,15.1321739130435,15.1449583333333,15.15556,15.1690384615385,15.1811111111111,15.1931428571429,15.555,15.5825,15.5936666666667,15.57625,15.5554,15.5361666666667,15.5228571428571,15.51225,15.4976666666667,15.4805,15.4683636363636,15.456,15.4423076923077,15.4343571428571,15.4320666666667,15.432125,15.4352352941176,15.4422222222222,15.4484210526316,15.45745,15.4655238095238,15.4715909090909,15.4733043478261,15.4787083333333,15.48304,15.4876923076923,15.491037037037,15.4913214285714,15.490724137931,15.4885666666667,15.4849032258065,15.232,15.1565,15.1106666666667,15.09425,15.0684,15.0605,15.033,15.015,14.993,14.9721,14.9497272727273,14.9285,14.9059230769231,14.8785714285714,14.8554,14.83725,14.8159411764706,14.7897777777778,14.7656842105263,14.7412,14.7169523809524,14.6950454545455,14.6775217391304,14.6555416666667,14.6342,14.6086153846154,14.5858518518519,14.5620357142857,14.5366896551724,14.5120666666667,13.71,13.6295,13.6033333333333,13.57275,13.5406,13.5101666666667,13.481,13.454,13.4218888888889,13.394,13.3632727272727,13.3405,13.321,13.3042142857143,13.2844,13.2638125,13.2462352941176,13.2298888888889,13.2142631578947,13.19725,13.1809047619048,13.1653636363636,13.1487391304348,13.133625,13.11584,13.0991153846154,13.0839259259259,13.06675,13.0494827586207,13.0338333333333,13.016064516129,12.386,12.3975,12.3923333333333,12.38275,12.3518,12.3243333333333,12.2904285714286,12.257125,12.2317777777778,12.2079,12.1869090909091,12.1665,12.1384615384615,12.1110714285714,12.0813333333333,12.0528125,12.0205882352941,11.9895555555556,11.9578421052632,11.9275,11.896619047619,11.8613181818182,11.826652173913,11.7940416666667,11.7642,11.7310769230769,11.698037037037,11.6678928571429,11.6378275862069,11.6040333333333,10.45,10.397,10.354,10.32375,10.295,10.2625,10.2278571428571,10.19275,10.1553333333333,10.1222,10.0895454545455,10.0523333333333,10.0047692307692,9.96464285714286,9.92473333333333,9.88175,9.83635294117647,9.79027777777778,9.74610526315789,9.7019,9.65661904761905,9.61068181818182,9.56369565217391,9.51554166666667,9.46684,9.42215384615385,9.38037037037037,9.33942857142857,9.29834482758621,9.25703333333333,9.21477419354839,7.788,7.755,7.68833333333333,7.6665,7.6408,7.619,7.57328571428571,7.526875,7.48722222222222,7.4494,7.41763636363636,7.39141666666667,7.35884615384615,7.32985714285714,7.29773333333333,7.2676875,7.23770588235294,7.21438888888889,7.18731578947368,7.1596,7.1347619047619,7.11113636363636,7.08713043478261,7.064625,7.04364,7.02592307692308,7.00685185185185,6.98857142857143,6.97089655172414,6.9539,6.93587096774194,6.283,6.302,6.28533333333333,6.27425,6.2524,6.22916666666667,6.20971428571429,6.19725,6.18677777777778,6.1746,6.16236363636364,6.15341666666667,6.14953846153846,6.1405,6.13326666666667,6.12725,6.11794117647059,6.11,6.10921052631579,6.11175,6.11085714285714,6.10572727272727,6.1025652173913,6.10041666666667,6.10236,6.10353846153846,6.10433333333333,6.10664285714286,6.10989655172414,6.1161,6.441,6.4625,6.499,6.535,6.5808,6.62216666666667,6.66342857142857,6.703625,6.73188888888889,6.759,6.78781818181818,6.8175,6.85923076923077,6.91085714285714,6.96266666666667,7.0158125,7.07,7.12783333333333,7.18821052631579,7.25035,7.31342857142857,7.37518181818182,7.43808695652174,7.49995833333333,7.55672,7.61011538461538,7.66192592592593,7.71128571428571,7.75831034482759,7.80346666666667,7.84829032258065,9.367,9.42,9.426,9.43975,9.4388,9.43916666666667,9.44785714285714,9.467125,9.48266666666667,9.5029,9.52518181818182,9.54891666666667,9.57615384615385,9.60542857142857,9.63593333333333,9.6695,9.70505882352941,9.74005555555556,9.77215789473684,9.80295,9.8312380952381,9.85936363636364,9.88721739130435,9.91629166666667,9.94772,9.98176923076923,10.0164444444444,10.0517142857143,10.089275862069,10.1253333333333,11.327,11.3645,11.4366666666667,11.5115,11.5552,11.5875,11.6315714285714,11.676,11.719,11.76,11.8054545454545,11.85475,11.8994615384615,11.9425714285714,11.9880666666667,12.0358125,12.0855294117647,12.1317777777778,12.1758947368421,12.2111,12.2502857142857,12.2907272727273,12.3315652173913,12.3721666666667,12.40884,12.4434230769231,12.4741111111111,12.5054642857143,12.5355862068966,12.5617333333333,12.5883548387097
"2004",14.0264193548387,14.9143793103448,14.9925806451613,13.9873333333333,12.5584193548387,11.4470666666667,9.43135483870968,6.85483870967742,5.9845,7.92529032258065,10.3432666666667,12.5535806451613,13.502,13.538,13.502,13.59,13.617,13.594,13.631,13.749,13.794,13.842,13.917,13.991,14.075,14.148,14.056,14.203,14.077,14.139,14.203,14.28,14.233,14.237,14.32,14.321,14.217,14.321,14.366,14.342,14.337,14.28,14.397,14.36,14.389,14.497,14.515,14.53,14.564,14.691,14.692,14.787,14.827,14.862,14.947,15.021,15.024,15.034,15.029,15.037,15.028,15.088,15.082,15.147,15.165,15.15,15.169,15.144,15.169,15.185,15.187,15.104,15.068,15.052,15.004,15.04,15.117,15.157,15.161,15.269,15.3,15.191,15.085,14.854,14.89,14.908,14.944,15.013,14.943,14.941,14.955,14.954,14.844,14.824,14.882,14.958,15.048,15.016,14.83,14.793,14.784,14.841,14.742,14.735,14.68,14.682,14.669,14.595,14.504,14.461,14.421,14.325,14.119,13.948,13.883,13.9,13.861,13.821,13.768,13.715,13.778,13.767,13.682,13.649,13.556,13.554,13.577,13.5,13.52,13.443,13.43,13.335,13.203,13.113,13.129,13.128,13.019,12.97,12.901,12.781,12.796,12.706,12.709,12.632,12.563,12.529,12.48,12.476,12.43,12.437,12.394,12.334,12.352,12.292,12.261,12.242,12.215,12.198,12.283,12.209,12.229,12.194,12.106,11.965,11.96,11.923,11.914,11.862,11.851,11.814,11.807,11.769,11.723,11.683,11.688,11.616,11.576,11.558,11.534,11.444,11.363,11.352,11.304,11.234,11.243,11.127,10.974,10.942,10.911,10.849,10.807,10.805,10.814,10.633,10.542,10.402,10.349,10.277,10.288,10.218,10.132,10.039,9.963,9.867,9.799,9.713,9.529,9.518,9.492,9.328,9.185,9.168,9.061,9.028,8.935,8.881,8.82,8.76,8.653,8.466,8.431,8.364,8.311,8.22,8.125,7.954,7.864,7.795,7.74,7.609,7.472,7.388,7.261,7.213,7.15,7.057,6.985,6.865,6.878,6.683,6.68,6.607,6.58,6.492,6.425,6.344,6.302,6.284,6.224,6.215,6.181,6.058,6.033,6.021,6.015,5.93,5.967,5.926,5.946,5.963,5.94,5.902,5.927,5.906,5.83,5.809,5.807,5.84,5.855,5.853,5.803,5.803,5.77,5.771,5.821,6.034,5.97,6,6.112,6.183,6.247,6.32,6.397,6.442,6.461,6.621,6.713,6.839,6.821,6.899,7.039,7.204,7.289,7.357,7.464,7.607,7.74,7.846,7.894,7.92,7.982,8.11,8.219,8.21,8.169,8.242,8.329,8.432,8.617,8.685,8.742,8.798,8.88,8.987,8.984,9.045,9.16,9.289,9.407,9.54,9.734,9.806,9.809,9.923,9.91,10.052,10.144,10.232,10.224,10.299,10.346,10.419,10.43,10.471,10.501,10.607,10.674,10.683,10.704,10.839,10.97,11.046,11.146,11.243,11.325,11.365,11.629,11.791,11.872,12.06,12.046,12.112,12.132,12.219,12.328,12.32,12.466,12.434,12.524,12.57,12.72,12.629,12.687,12.693,12.705,12.767,12.834,12.965,12.958,12.974,12.827,12.814,12.973,13.046,12.989,13.058,13.019,13.502,13.52,13.514,13.533,13.5498,13.5571666666667,13.5677142857143,13.590375,13.613,13.6359,13.6614545454545,13.6889166666667,13.7186153846154,13.7492857142857,13.7697333333333,13.7968125,13.8132941176471,13.8313888888889,13.8509473684211,13.8724,13.8895714285714,13.9053636363636,13.9233913043478,13.9399583333333,13.95104,13.9652692307692,13.9801111111111,13.9930357142857,14.0048965517241,14.0140666666667,14.0264193548387,14.36,14.3745,14.4153333333333,14.44025,14.4582,14.4758333333333,14.5065714285714,14.52975,14.5583333333333,14.5852,14.6103636363636,14.6384166666667,14.6678461538462,14.6932857142857,14.716,14.7355625,14.7532941176471,14.7685555555556,14.7853684210526,14.8002,14.8167142857143,14.8325454545455,14.846347826087,14.8597916666667,14.87116,14.8826153846154,14.8938148148148,14.9042857142857,15.104,15.086,15.0746666666667,15.057,15.0536,15.0641666666667,15.0774285714286,15.087875,15.108,15.1272,15.133,15.129,15.1078461538462,15.0922857142857,15.08,15.0715,15.0680588235294,15.0611111111111,15.0547894736842,15.0498,15.0452380952381,15.0360909090909,15.0268695652174,15.0208333333333,15.01832,15.0194615384615,15.0193333333333,15.0125714285714,15.005,14.9976333333333,14.9925806451613,14.742,14.7385,14.719,14.70975,14.7016,14.6838333333333,14.6581428571429,14.6335,14.6098888888889,14.5814,14.5393636363636,14.4900833333333,14.4433846153846,14.4045714285714,14.3683333333333,14.334125,14.3008235294118,14.2682777777778,14.2424736842105,14.2187,14.1931428571429,14.1684090909091,14.1417826086957,14.1172916666667,14.09568,14.0727692307692,14.0522962962963,14.0305357142857,14.0098275862069,13.9873333333333,13.203,13.158,13.1483333333333,13.14325,13.1184,13.0936666666667,13.0661428571429,13.0305,13.0044444444444,12.9746,12.9504545454545,12.9239166666667,12.8961538461538,12.8699285714286,12.8439333333333,12.8209375,12.7979411764706,12.7778888888889,12.7576842105263,12.7365,12.7181904761905,12.6988181818182,12.6797826086957,12.6615416666667,12.64368,12.6265384615385,12.6138148148148,12.5993571428571,12.5865862068966,12.5735,12.5584193548387,11.965,11.9625,11.9493333333333,11.9405,11.9248,11.9125,11.8984285714286,11.887,11.8738888888889,11.8588,11.8428181818182,11.8299166666667,11.8134615384615,11.7965,11.7806,11.7651875,11.7462941176471,11.725,11.7053684210526,11.6853,11.6638095238095,11.6446818181818,11.6221739130435,11.5951666666667,11.56904,11.5437307692308,11.518,11.4926071428571,11.4688965517241,11.4470666666667,10.633,10.5875,10.5256666666667,10.4815,10.4406,10.4151666666667,10.387,10.355125,10.32,10.2843,10.2463636363636,10.2090833333333,10.1709230769231,10.1250714285714,10.0846,10.0475625,10.0052352941176,9.95966666666667,9.918,9.87515,9.83480952380952,9.79390909090909,9.75421739130435,9.71529166666667,9.67708,9.63769230769231,9.5942962962963,9.55275,9.51175862068965,9.47173333333333,9.43135483870968,8.125,8.0395,7.981,7.9345,7.8956,7.84783333333333,7.79414285714286,7.743375,7.68977777777778,7.6421,7.59736363636364,7.55233333333333,7.50869230769231,7.46271428571429,7.42373333333333,7.3774375,7.33641176470588,7.29588888888889,7.25821052631579,7.2199,7.18204761904762,7.14395454545455,7.10734782608696,7.07304166666667,7.03908,7.00738461538462,6.97677777777778,6.94396428571429,6.91255172413793,6.88283333333333,6.85483870967742,5.93,5.9485,5.941,5.94225,5.9464,5.94533333333333,5.93914285714286,5.937625,5.93411111111111,5.9237,5.91327272727273,5.90441666666667,5.89946153846154,5.89628571428571,5.8934,5.88775,5.88276470588235,5.8765,5.87094736842105,5.86845,5.87633333333333,5.88059090909091,5.88578260869565,5.89520833333333,5.90672,5.91980769230769,5.93462962962963,5.95114285714286,5.96806896551724,5.9845,6.621,6.667,6.72433333333333,6.7485,6.7786,6.822,6.87657142857143,6.928125,6.97577777777778,7.0246,7.07754545454545,7.13275,7.18761538461538,7.23807142857143,7.28353333333333,7.3271875,7.37323529411765,7.42022222222222,7.46178947368421,7.49715,7.53261904761905,7.56881818181818,7.60634782608696,7.64845833333333,7.68992,7.73038461538462,7.76992592592593,7.80957142857143,7.8501724137931,7.88796666666667,7.92529032258065,9.16,9.2245,9.28533333333333,9.349,9.426,9.48933333333333,9.535,9.5835,9.61977777777778,9.663,9.70672727272727,9.7505,9.78692307692308,9.8235,9.85833333333333,9.893375,9.92494117647059,9.95527777777778,9.984,10.01515,10.0465238095238,10.0754545454545,10.1027826086957,10.1334583333333,10.16692,10.2007307692308,10.2357407407407,10.2717142857143,10.3080344827586,10.3432666666667,11.629,11.71,11.764,11.838,11.8796,11.9183333333333,11.9488571428571,11.982625,12.021,12.0509,12.0886363636364,12.1174166666667,12.1486923076923,12.1787857142857,12.2148666666667,12.24075,12.267,12.2906666666667,12.3124736842105,12.3352,12.3589523809524,12.3865,12.411347826087,12.4347916666667,12.45048,12.4644615384615,12.4832962962963,12.5033928571429,12.5201379310345,12.5380666666667,12.5535806451613
"2005",13.6614516129032,14.3728571428571,14.6866129032258,14.0898333333333,12.9110967741935,11.1620333333333,8.64874193548387,6.30112903225806,5.50376666666667,7.35196774193548,10.2163333333333,12.2276129032258,13.16,13.163,13.293,13.313,13.383,13.324,13.452,13.404,13.431,13.503,13.55,13.516,13.656,13.62,13.604,13.74,13.809,13.711,13.705,13.765,13.705,13.764,13.851,13.963,13.981,13.892,13.931,14.064,14.097,14.136,14.019,14.031,14.071,14.145,14.128,14.107,14.076,14.089,14.171,14.259,14.296,14.278,14.302,14.332,14.405,14.456,14.515,14.467,14.415,14.427,14.469,14.454,14.431,14.541,14.592,14.652,14.737,14.815,14.779,14.874,14.926,14.84,14.851,14.9,14.903,14.906,14.935,14.993,14.891,14.95,14.992,14.893,14.761,14.708,14.712,14.73,14.642,14.556,14.475,14.442,14.435,14.434,14.437,14.432,14.41,14.393,14.422,14.509,14.508,14.425,14.398,14.314,14.414,14.396,14.43,14.369,14.342,14.345,14.279,14.194,14.248,14.206,14.142,14.142,14.038,14.009,14.013,14.003,13.965,14.023,14.016,13.954,13.88,13.927,13.908,13.795,13.782,13.737,13.725,13.701,13.581,13.464,13.397,13.314,13.264,13.247,13.211,13.205,13.215,13.227,13.119,13.109,13.108,13.083,13.025,12.945,12.906,12.911,12.87,12.861,12.795,12.688,12.615,12.552,12.548,12.429,12.402,12.365,12.352,12.267,12.169,12.019,11.899,11.785,11.736,11.705,11.637,11.625,11.53,11.53,11.477,11.468,11.456,11.369,11.338,11.261,11.184,11.145,11.12,11.056,10.965,10.913,10.853,10.794,10.702,10.627,10.56,10.397,10.265,10.234,10.211,9.971,9.878,9.823,9.738,9.669,9.508,9.406,9.355,9.265,9.197,9.167,9.168,9.068,9.043,8.857,8.755,8.687,8.544,8.559,8.419,8.022,7.961,7.872,7.783,7.772,7.704,7.538,7.495,7.408,7.303,7.176,7.107,7.042,7.014,7.031,6.92,6.771,6.715,6.662,6.577,6.494,6.433,6.384,6.377,6.373,6.301,6.282,6.168,6.122,6.046,6.039,6.017,6.031,6.004,5.951,5.879,5.87,5.839,5.839,5.765,5.642,5.64,5.654,5.615,5.631,5.655,5.655,5.677,5.593,5.614,5.582,5.627,5.601,5.538,5.51,5.493,5.47,5.438,5.382,5.324,5.322,5.314,5.316,5.317,5.333,5.351,5.382,5.427,5.489,5.512,5.599,5.692,5.836,5.88,5.98,6.03,6.044,6.124,6.187,6.236,6.326,6.434,6.489,6.594,6.693,6.855,6.996,7.075,7.201,7.338,7.509,7.757,8.054,8.264,8.439,8.609,8.701,8.776,8.885,9.006,9.124,9.222,9.247,9.336,9.408,9.51,9.557,9.611,9.707,9.836,9.853,9.916,9.936,9.933,9.958,10.012,9.976,10.05,10.144,10.189,10.182,10.272,10.309,10.431,10.569,10.733,10.757,10.862,11.063,11.015,11.086,11.135,11.144,11.306,11.398,11.356,11.397,11.504,11.538,11.709,11.763,11.729,11.776,11.83,11.968,12.033,12.244,12.412,12.344,12.405,12.482,12.456,12.466,12.527,12.6,12.619,12.625,12.754,12.872,12.946,12.94,12.976,13.016,13.065,13.16,13.1615,13.2053333333333,13.23225,13.2624,13.2726666666667,13.2982857142857,13.3115,13.3247777777778,13.3426,13.3614545454545,13.3743333333333,13.396,13.412,13.4248,13.4445,13.4659411764706,13.4795555555556,13.4914210526316,13.5051,13.514619047619,13.5259545454545,13.5400869565217,13.5577083333333,13.57464,13.5868461538462,13.5995925925926,13.6161785714286,13.6327586206897,13.6495333333333,13.6614516129032,14.031,14.051,14.0823333333333,14.09375,14.0964,14.093,14.0924285714286,14.10225,14.1196666666667,14.1373,14.1500909090909,14.16275,14.1757692307692,14.1921428571429,14.2097333333333,14.2288125,14.2428235294118,14.2523888888889,14.2615789473684,14.27195,14.280619047619,14.2874545454545,14.2984782608696,14.3107083333333,14.32436,14.3402307692308,14.3578148148148,14.3728571428571,14.874,14.9,14.88,14.87275,14.8782,14.8823333333333,14.8857142857143,14.891875,14.9031111111111,14.9019,14.9062727272727,14.9134166666667,14.9118461538462,14.9010714285714,14.8882,14.8771875,14.8685294117647,14.8559444444444,14.8401578947368,14.8219,14.8038095238095,14.7870454545455,14.7716956521739,14.75775,14.74472,14.7318461538462,14.7192962962963,14.7086785714286,14.7017931034483,14.6953333333333,14.6866129032258,14.398,14.356,14.3753333333333,14.3805,14.3904,14.3868333333333,14.3804285714286,14.376,14.3652222222222,14.3481,14.339,14.3279166666667,14.3136153846154,14.3013571428571,14.2838,14.266625,14.2517058823529,14.2378888888889,14.2235263157895,14.2135,14.2040952380952,14.1927272727273,14.1791304347826,14.168625,14.1582,14.1442307692308,14.1308148148148,14.11675,14.1032413793103,14.0898333333333,13.581,13.5225,13.4806666666667,13.439,13.404,13.3778333333333,13.354,13.335375,13.322,13.3125,13.2949090909091,13.2794166666667,13.2662307692308,13.2531428571429,13.2379333333333,13.219625,13.2011764705882,13.1850555555556,13.1684736842105,13.1531,13.1360476190476,13.1156818181818,13.0939130434783,13.0713333333333,13.0504,13.0265,13.0033703703704,12.9805714285714,12.9588965517241,12.9358333333333,12.9110967741935,12.019,11.959,11.901,11.85975,11.8288,11.7968333333333,11.7722857142857,11.742,11.7184444444444,11.6943,11.6737272727273,11.6555833333333,11.6335384615385,11.6124285714286,11.589,11.5636875,11.5390588235294,11.5157777777778,11.4915789473684,11.46525,11.4389523809524,11.4123181818182,11.3854347826087,11.3569583333333,11.32776,11.2982307692308,11.2648518518519,11.2291428571429,11.1948275862069,11.1620333333333,9.971,9.9245,9.89066666666667,9.8525,9.8158,9.7645,9.71328571428571,9.6685,9.62366666666667,9.581,9.54336363636364,9.51208333333333,9.47792307692308,9.44685714285714,9.40753333333333,9.36675,9.32676470588235,9.28327777777778,9.24515789473684,9.20385,9.14757142857143,9.09363636363636,9.04052173913044,8.988125,8.93948,8.89196153846154,8.84181481481481,8.79371428571429,8.74593103448276,8.69783333333333,8.64874193548387,7.107,7.0745,7.05433333333333,7.0485,7.0228,6.98083333333333,6.94285714285714,6.90775,6.871,6.8333,6.79690909090909,6.7625,6.73284615384615,6.70714285714286,6.68006666666667,6.6551875,6.62652941176471,6.5985,6.56942105263158,6.5429,6.51785714285714,6.49572727272727,6.47434782608696,6.45254166666667,6.4296,6.40807692307692,6.387,6.36742857142857,6.34665517241379,6.32316666666667,6.30112903225806,5.654,5.6345,5.63333333333333,5.63875,5.642,5.64783333333333,5.64,5.63675,5.63066666666667,5.6303,5.62763636363636,5.62016666666667,5.61169230769231,5.60321428571429,5.59433333333333,5.5845625,5.57264705882353,5.55883333333333,5.54636842105263,5.53475,5.52433333333333,5.51490909090909,5.507,5.5005,5.49576,5.49311538461538,5.49296296296296,5.49364285714286,5.49727586206897,5.50376666666667,5.836,5.858,5.89866666666667,5.9315,5.954,5.98233333333333,6.01157142857143,6.039625,6.07144444444444,6.1077,6.14236363636364,6.18,6.21946153846154,6.26485714285714,6.3136,6.3611875,6.41058823529412,6.46211111111111,6.51721052631579,6.5792,6.64942857142857,6.72281818181818,6.7974347826087,6.87291666666667,6.94604,7.01642307692308,7.08562962962963,7.15421428571429,7.22213793103448,7.2888,7.35196774193548,9.336,9.372,9.418,9.45275,9.4844,9.5215,9.56642857142857,9.60225,9.63711111111111,9.667,9.69118181818182,9.71341666666667,9.73638461538462,9.7535,9.77326666666667,9.7964375,9.81952941176471,9.83966666666667,9.86242105263158,9.88475,9.91076190476191,9.94068181818182,9.97513043478261,10.0077083333333,10.04188,10.0811538461538,10.1157407407407,10.1503928571429,10.1843448275862,10.2163333333333,11.306,11.352,11.3533333333333,11.36425,11.3922,11.4165,11.4582857142857,11.496375,11.5222222222222,11.5476,11.5732727272727,11.6061666666667,11.639,11.6822142857143,11.7308666666667,11.7691875,11.8065882352941,11.8441111111111,11.8763157894737,11.9058,11.935380952381,11.9655909090909,11.994,12.0202916666667,12.04964,12.0812692307692,12.1132962962963,12.1428214285714,12.1715517241379,12.1997,12.2276129032258
"2006",13.4655806451613,14.3249642857143,14.4209677419355,13.9058666666667,12.5173548387097,10.9195,8.45983870967742,6.49561290322581,5.86243333333333,7.54109677419355,9.65873333333333,11.9546774193548,13.16,13.21,13.267,13.307,13.314,13.265,13.301,13.292,13.336,13.431,13.491,13.535,13.424,13.44,13.474,13.451,13.445,13.307,13.431,13.337,13.317,13.472,13.592,13.521,13.546,13.658,13.719,13.775,13.856,13.801,13.958,14.081,14.118,14.159,14.176,14.28,14.292,14.251,14.228,14.335,14.347,14.381,14.444,14.495,14.437,14.378,14.39,14.486,14.42,14.277,14.286,14.34,14.378,14.342,14.284,14.335,14.347,14.39,14.422,14.434,14.471,14.445,14.473,14.535,14.56,14.52,14.591,14.672,14.756,14.777,14.617,14.521,14.471,14.404,14.374,14.336,14.394,14.397,14.457,14.414,14.346,14.22,14.206,14.212,14.257,14.251,14.249,14.243,14.214,14.233,14.22,14.297,14.211,14.121,14.251,14.25,14.149,14.068,13.947,13.986,13.948,13.92,13.958,13.912,13.952,13.999,14.013,13.913,13.967,13.945,13.853,13.875,13.819,13.7,13.684,13.619,13.527,13.401,13.361,13.31,13.087,13.002,12.923,12.876,12.835,12.841,12.783,12.765,12.713,12.708,12.709,12.706,12.66,12.636,12.571,12.556,12.475,12.442,12.439,12.511,12.424,12.371,12.335,12.295,12.246,12.15,12.059,12,12.012,11.919,11.989,11.868,11.84,11.735,11.627,11.624,11.543,11.497,11.45,11.403,11.332,11.282,11.258,11.212,11.091,11.033,10.972,10.887,10.796,10.76,10.679,10.548,10.48,10.45,10.287,10.22,10.106,10.018,9.913,9.854,9.82,9.63,9.5,9.439,9.391,9.218,9.135,9.16,9.045,8.874,8.811,8.714,8.709,8.667,8.601,8.552,8.488,8.432,8.375,8.248,8.239,8.087,7.972,7.913,7.932,7.759,7.708,7.717,7.606,7.516,7.453,7.364,7.325,7.233,7.159,7.097,7.014,6.974,6.883,6.892,6.78,6.717,6.669,6.609,6.613,6.517,6.541,6.437,6.45,6.407,6.235,6.118,6.138,6.158,6.121,6.122,6.08,6.082,6.077,6,5.971,5.963,5.982,5.937,6.03,5.997,5.903,5.889,5.866,5.873,5.917,5.942,5.887,5.944,5.889,5.79,5.746,5.753,5.797,5.784,5.795,5.843,5.806,5.836,5.787,5.821,5.876,5.87,5.867,5.875,5.868,5.826,5.859,5.984,6.098,6.182,6.301,6.401,6.412,6.442,6.489,6.61,6.673,6.742,6.866,7.104,7.367,7.498,7.731,7.834,7.897,7.982,8.1,8.182,8.23,8.343,8.489,8.688,8.755,8.776,8.836,8.865,8.893,9.004,9.113,9.18,9.216,9.233,9.288,9.34,9.252,9.378,9.421,9.533,9.533,9.5,9.658,9.66,9.717,9.735,9.775,9.775,9.792,9.728,9.745,9.866,9.951,9.923,9.982,10.044,10.047,10.052,10.099,10.226,10.34,10.442,10.673,10.832,10.994,11.159,11.268,11.351,11.582,11.707,11.756,11.796,11.819,11.876,11.928,11.918,12.021,12.098,12.27,12.408,12.465,12.517,12.593,12.675,12.683,12.696,12.812,12.831,12.94,13.073,13.072,13.16,13.185,13.2123333333333,13.236,13.2516,13.2538333333333,13.2605714285714,13.2645,13.2724444444444,13.2883,13.3067272727273,13.32575,13.3333076923077,13.3409285714286,13.3498,13.356125,13.3613529411765,13.3583333333333,13.3621578947368,13.3609,13.3588095238095,13.3639545454545,13.3738695652174,13.38,13.38664,13.3970769230769,13.409,13.4220714285714,13.4370344827586,13.4491666666667,13.4655806451613,14.081,14.0995,14.1193333333333,14.1335,14.1628,14.1843333333333,14.1938571428571,14.198125,14.2133333333333,14.2267,14.2407272727273,14.2576666666667,14.2759230769231,14.2874285714286,14.2934666666667,14.2995,14.3104705882353,14.3165555555556,14.3144736842105,14.31305,14.3143333333333,14.3172272727273,14.3183043478261,14.316875,14.3176,14.3187307692308,14.3213703703704,14.3249642857143,14.434,14.4525,14.45,14.45575,14.4716,14.4863333333333,14.4911428571429,14.503625,14.5223333333333,14.5457,14.5667272727273,14.5709166666667,14.5670769230769,14.5602142857143,14.5498,14.5388125,14.5268823529412,14.5195,14.5130526315789,14.51025,14.5056666666667,14.4984090909091,14.4863043478261,14.474625,14.46412,14.4561538461538,14.4485555555556,14.4414285714286,14.4345862068966,14.4272333333333,14.4209677419355,14.22,14.2585,14.2426666666667,14.21225,14.22,14.225,14.2141428571429,14.195875,14.1682222222222,14.15,14.1316363636364,14.114,14.102,14.0884285714286,14.0793333333333,14.0743125,14.0707058823529,14.0619444444444,14.0569473684211,14.05135,14.0419047619048,14.0343181818182,14.0249565217391,14.0114166666667,13.99832,13.9837307692308,13.9668148148148,13.9466071428571,13.9264137931034,13.9058666666667,13.087,13.0445,13.004,12.972,12.9446,12.9273333333333,12.9067142857143,12.889,12.8694444444444,12.8533,12.8401818181818,12.829,12.816,12.8031428571429,12.7876666666667,12.7731875,12.7556470588235,12.7382222222222,12.7224736842105,12.7119,12.6981904761905,12.6833181818182,12.6681739130435,12.652625,12.63636,12.6176538461538,12.596962962963,12.5756428571429,12.5562068965517,12.5349666666667,12.5173548387097,11.868,11.854,11.8143333333333,11.7675,11.7388,11.7061666666667,11.6762857142857,11.648,11.6207777777778,11.5919,11.5637272727273,11.53825,11.5131538461538,11.483,11.453,11.4229375,11.3914117647059,11.3583333333333,11.3268421052632,11.29445,11.2589047619048,11.2235,11.1898695652174,11.15225,11.11496,11.0761538461538,11.036962962963,10.9968214285714,10.9574137931034,10.9195,9.63,9.565,9.523,9.49,9.4356,9.3855,9.35328571428571,9.31475,9.26577777777778,9.2203,9.17427272727273,9.1355,9.09946153846154,9.06385714285714,9.02973333333333,8.995875,8.96270588235294,8.93005555555555,8.89415789473684,8.8614,8.82452380952381,8.78577272727273,8.74782608695652,8.71383333333333,8.67564,8.63842307692308,8.6042962962963,8.56864285714286,8.53234482758621,8.49636666666667,8.45983870967742,7.325,7.279,7.239,7.2035,7.1656,7.13366666666667,7.09785714285714,7.072125,7.03966666666667,7.0074,6.97663636363636,6.946,6.92038461538462,6.89157142857143,6.8682,6.84125,6.81823529411765,6.79538888888889,6.7658947368421,6.7335,6.70514285714286,6.68027272727273,6.65595652173913,6.63370833333333,6.61156,6.59119230769231,6.57214814814815,6.55171428571429,6.53168965517241,6.51273333333333,6.49561290322581,5.937,5.9835,5.988,5.96675,5.9512,5.937,5.92785714285714,5.9265,5.92822222222222,5.9241,5.92590909090909,5.92283333333333,5.91261538461538,5.90071428571429,5.89086666666667,5.885,5.87905882352941,5.87438888888889,5.87273684210526,5.8694,5.86780952380952,5.86413636363636,5.86226086956522,5.86283333333333,5.86312,5.86326923076923,5.8637037037037,5.86385714285714,5.86255172413793,5.86243333333333,5.984,6.041,6.088,6.14125,6.1932,6.22966666666667,6.26,6.288625,6.32433333333333,6.3592,6.394,6.43333333333333,6.48492307692308,6.54792857142857,6.61126666666667,6.68125,6.74905882352941,6.81283333333333,6.87436842105263,6.93565,6.995,7.05113636363636,7.10730434782609,7.164875,7.2258,7.28461538461538,7.33985185185185,7.39328571428571,7.44403448275862,7.49233333333333,7.54109677419355,9.113,9.1465,9.16966666666667,9.1855,9.206,9.22833333333333,9.23171428571429,9.25,9.269,9.2954,9.317,9.33225,9.35730769230769,9.37892857142857,9.40146666666667,9.4223125,9.44305882352941,9.4615,9.47889473684211,9.49135,9.50342857142857,9.51990909090909,9.53865217391304,9.55466666666667,9.57176,9.58992307692308,9.60685185185185,9.62275,9.6391724137931,9.65873333333333,10.34,10.391,10.485,10.57175,10.6562,10.74,10.8154285714286,10.882375,10.9601111111111,11.0348,11.1003636363636,11.1583333333333,11.2091538461538,11.2567857142857,11.3015333333333,11.3400625,11.3801176470588,11.42,11.4647368421053,11.5119,11.5572857142857,11.6009090909091,11.6440434782609,11.687,11.72684,11.7641153846154,11.8029259259259,11.8396428571429,11.8775862068966,11.9174333333333,11.9546774193548
"2007",13.7030322580645,14.51325,14.5420967741935,13.8452,12.7796774193548,11.2200666666667,7.94283870967742,5.34232258064516,4.26726666666667,6.03970967741935,9.76016666666667,12.0339677419355,13.11,13.207,13.182,13.252,13.361,13.403,13.51,13.459,13.435,13.217,13.227,13.29,13.367,13.444,13.523,13.67,13.712,13.776,13.89,13.914,13.951,14.014,14.089,14.175,14.226,14.189,14.26,14.215,14.218,14.276,14.232,14.222,14.371,14.328,14.306,14.254,14.252,14.351,14.351,14.375,14.442,14.477,14.476,14.563,14.538,14.631,14.495,14.563,14.552,14.601,14.74,14.627,14.679,14.712,14.76,14.717,14.65,14.676,14.662,14.682,14.672,14.742,14.714,14.66,14.653,14.642,14.644,14.796,14.842,14.808,14.733,14.632,14.609,14.485,14.502,14.596,14.561,14.446,14.364,14.406,14.493,14.407,14.399,14.368,14.414,14.387,14.281,14.326,14.277,14.264,14.267,14.277,14.186,14.225,14.242,14.186,14.123,14.141,14.074,14.028,13.93,13.878,13.909,13.806,13.777,13.722,13.772,13.751,13.755,13.784,13.719,13.663,13.682,13.615,13.542,13.486,13.439,13.471,13.482,13.424,13.367,13.295,13.291,13.271,13.209,13.171,13.139,13.123,13.064,12.949,12.941,12.898,12.868,12.865,12.838,12.749,12.718,12.684,12.724,12.769,12.642,12.565,12.503,12.466,12.415,12.331,12.338,12.327,12.296,12.184,12.17,12.029,12.004,11.92,11.867,11.817,11.759,11.757,11.826,11.702,11.715,11.639,11.607,11.561,11.457,11.43,11.365,11.263,11.131,11.065,10.945,10.863,10.824,10.737,10.626,10.497,10.447,10.391,10.281,10.125,9.952,9.632,9.452,9.21,9.098,9.037,8.897,8.784,8.722,8.674,8.583,8.463,8.327,8.195,8.065,8.001,7.823,7.817,7.751,7.62,7.479,7.445,7.393,7.251,7.126,6.998,6.886,6.785,6.719,6.709,6.657,6.629,6.461,6.341,6.25,6.2,6.065,5.923,5.882,5.823,5.741,5.603,5.59,5.519,5.462,5.387,5.329,5.253,5.178,5.071,5.056,4.997,4.923,4.901,4.872,4.837,4.793,4.8,4.83,4.718,4.695,4.584,4.528,4.475,4.462,4.45,4.423,4.376,4.291,4.275,4.292,4.277,4.254,4.215,4.225,4.218,4.147,4.167,4.153,4.149,4.156,4.191,4.2,4.223,4.231,4.193,4.162,4.213,4.223,4.283,4.279,4.342,4.473,4.614,4.658,4.786,4.813,4.771,4.83,4.953,5.044,5.118,5.205,5.262,5.288,5.338,5.418,5.559,5.675,5.755,5.906,6.115,6.279,6.484,6.728,6.9,7.005,7.21,7.399,7.642,7.88,8.085,8.179,8.332,8.498,8.663,8.731,8.897,8.911,8.986,9.119,9.231,9.401,9.469,9.519,9.66,9.678,9.663,9.714,9.739,9.892,9.966,10.058,10.152,10.278,10.304,10.28,10.291,10.405,10.43,10.491,10.673,10.828,10.878,10.916,10.867,10.991,11.148,11.273,11.333,11.352,11.403,11.511,11.6,11.586,11.646,11.764,11.864,11.903,11.969,12.11,12.216,12.275,12.395,12.498,12.592,12.694,12.807,12.742,12.766,12.867,12.918,12.981,13.012,13.054,13.11,13.1585,13.1663333333333,13.18775,13.2224,13.2525,13.2892857142857,13.3105,13.3243333333333,13.3136,13.3057272727273,13.3044166666667,13.3092307692308,13.3188571428571,13.3324666666667,13.3535625,13.3746470588235,13.3969444444444,13.4228947368421,13.44745,13.4714285714286,13.4960909090909,13.5218695652174,13.5490833333333,13.57616,13.5997307692308,13.6241851851852,13.6452857142857,13.6650344827586,13.6854,13.7030322580645,14.222,14.2965,14.307,14.30675,14.2962,14.2888333333333,14.2977142857143,14.304375,14.3122222222222,14.3252,14.339,14.3504166666667,14.3667692307692,14.379,14.3958,14.402,14.4114705882353,14.4192777777778,14.4288421052632,14.4444,14.4530952380952,14.4633636363636,14.4741739130435,14.4860833333333,14.49532,14.5012692307692,14.5077407407407,14.51325,14.682,14.677,14.6986666666667,14.7025,14.694,14.6871666666667,14.6807142857143,14.676125,14.6894444444444,14.7047,14.7140909090909,14.7156666666667,14.7092307692308,14.7020714285714,14.6876,14.676,14.6712941176471,14.6651666666667,14.6536315789474,14.63915,14.6280476190476,14.6219090909091,14.6125652173913,14.6036666666667,14.59424,14.5873076923077,14.5798888888889,14.5692142857143,14.5608275862069,14.5513666666667,14.5420967741935,14.267,14.272,14.2433333333333,14.23875,14.2394,14.2305,14.2151428571429,14.205875,14.1912222222222,14.1749,14.1526363636364,14.12975,14.1127692307692,14.0908571428571,14.0699333333333,14.0481875,14.0319411764706,14.0163333333333,14.0025789473684,13.99165,13.9786666666667,13.9643181818182,13.9520434782609,13.938,13.92216,13.9053846153846,13.8881111111111,13.8732142857143,13.859724137931,13.8452,13.367,13.331,13.3176666666667,13.306,13.2866,13.2673333333333,13.249,13.23325,13.2144444444444,13.1879,13.1654545454545,13.1431666666667,13.122,13.1036428571429,13.0859333333333,13.064875,13.0444705882353,13.0244444444444,13.0086315789474,12.99665,12.9797619047619,12.9609090909091,12.941,12.9212083333333,12.90096,12.8790384615385,12.859,12.84,12.8212413793103,12.8,12.7796774193548,12.029,12.0165,11.9843333333333,11.955,11.9274,11.8993333333333,11.879,11.872375,11.8534444444444,11.8396,11.8213636363636,11.8035,11.7848461538462,11.7614285714286,11.7393333333333,11.7159375,11.6892941176471,11.6582777777778,11.6270526315789,11.59295,11.5581904761905,11.5248181818182,11.4905652173913,11.4545416666667,11.41624,11.3789615384615,11.3423703703704,11.3044642857143,11.2637931034483,11.2200666666667,9.632,9.542,9.43133333333333,9.348,9.2858,9.221,9.15857142857143,9.104,9.05622222222222,9.0089,8.95927272727273,8.90658333333333,8.85184615384615,8.79564285714286,8.74266666666667,8.6851875,8.63411764705882,8.58505555555556,8.53426315789474,8.4815,8.43214285714286,8.38490909090909,8.33560869565217,8.28520833333333,8.23372,8.18188461538462,8.13014814814815,8.07975,8.03248275862069,7.98663333333333,7.94283870967742,6.461,6.401,6.35066666666667,6.313,6.2634,6.20666666666667,6.16028571428571,6.118125,6.07622222222222,6.0289,5.989,5.94983333333333,5.91230769230769,5.87478571428571,5.8384,5.8018125,5.76511764705882,5.72655555555556,5.69126315789474,5.65655,5.62161904761905,5.58886363636364,5.55769565217391,5.52766666666667,5.49828,5.47142307692308,5.44766666666667,5.42160714285714,5.39655172413793,5.36946666666667,5.34232258064516,4.475,4.4685,4.46233333333333,4.4525,4.4372,4.41283333333333,4.39314285714286,4.3805,4.369,4.3575,4.34454545454545,4.33458333333333,4.32561538461538,4.31285714285714,4.30313333333333,4.29375,4.28523529411765,4.27805555555556,4.27347368421053,4.2698,4.26757142857143,4.26590909090909,4.26273913043478,4.25854166666667,4.25672,4.25542307692308,4.25644444444444,4.25725,4.2601724137931,4.26726666666667,4.614,4.636,4.686,4.71775,4.7284,4.74533333333333,4.775,4.808625,4.843,4.8792,4.914,4.94516666666667,4.97538461538462,5.007,5.0438,5.08325,5.12276470588235,5.16627777777778,5.21621052631579,5.26935,5.32719047619048,5.39086363636364,5.45647826086956,5.521,5.58856,5.65819230769231,5.73166666666667,5.80839285714286,5.88689655172414,5.9633,6.03970967741935,8.498,8.5805,8.63066666666667,8.69725,8.74,8.781,8.82928571428571,8.8795,8.93744444444444,8.9906,9.03863636363636,9.09041666666667,9.13561538461538,9.17328571428571,9.20933333333333,9.2424375,9.28064705882353,9.31872222222222,9.35763157894737,9.39735,9.43928571428571,9.47859090909091,9.5134347826087,9.54583333333333,9.5802,9.61288461538462,9.64540740740741,9.68210714285714,9.72162068965517,9.76016666666667,10.916,10.8915,10.9246666666667,10.9805,11.039,11.088,11.1257142857143,11.160375,11.1993333333333,11.2394,11.2709090909091,11.3021666666667,11.3376923076923,11.3752857142857,11.4104666666667,11.445375,11.4844705882353,11.5251111111111,11.5645789473684,11.6061,11.6485714285714,11.6914545454545,11.7350434782609,11.7797083333333,11.8182,11.8546538461538,11.8921481481481,11.9287857142857,11.9650689655172,11.9999666666667,12.0339677419355
"2008",13.8872580645161,14.9534482758621,15.1789032258065,14.3519333333333,12.974,11.2083333333333,8.67793548387097,5.91306451612903,4.68743333333333,7.34987096774194,10.3428666666667,12.3584838709677,13.206,13.164,13.19,13.275,13.303,13.325,13.411,13.433,13.532,13.586,13.744,13.678,13.747,13.78,13.822,13.849,13.865,13.922,13.997,13.964,14.07,14.189,14.286,14.455,14.468,14.525,14.533,14.593,14.609,14.519,14.465,14.563,14.66,14.664,14.711,14.835,14.849,14.841,14.855,14.9,14.93,14.967,14.976,14.921,14.829,14.735,14.774,14.889,14.881,14.929,14.927,15.06,15.197,15.213,15.233,15.262,15.242,15.354,15.243,15.27,15.222,15.197,15.195,15.233,15.235,15.197,15.262,15.352,15.251,15.268,15.305,15.305,15.204,15.194,15.126,15.141,15.135,15.14,15.167,15.175,15.184,15.165,15.113,15.133,15.135,15.081,15.051,14.988,15.041,15.081,14.989,14.931,14.901,14.794,14.747,14.722,14.814,14.842,14.755,14.773,14.678,14.616,14.498,14.487,14.411,14.268,14.305,14.178,14.107,14.063,13.979,13.995,13.937,13.879,13.807,13.845,13.848,13.811,13.783,13.795,13.649,13.651,13.593,13.586,13.576,13.494,13.491,13.436,13.354,13.319,13.224,13.199,13.154,13.086,13.049,13.048,12.984,12.875,12.775,12.672,12.639,12.612,12.602,12.587,12.503,12.481,12.43,12.316,12.318,12.267,12.224,12.164,12.119,12.111,11.984,11.869,11.825,11.714,11.632,11.578,11.498,11.541,11.478,11.414,11.363,11.268,11.189,11.137,11.072,11.024,10.954,10.894,10.803,10.719,10.663,10.552,10.504,10.393,10.326,10.263,10.199,9.93,9.921,9.821,9.742,9.645,9.649,9.491,9.45,9.396,9.315,9.211,9.122,9.033,8.982,8.766,8.688,8.617,8.511,8.408,8.28,8.165,8.108,7.989,7.894,7.755,7.746,7.675,7.566,7.466,7.347,7.327,7.203,7.096,7.089,6.948,6.69,6.584,6.516,6.539,6.421,6.285,6.259,6.155,6.095,6.025,5.974,5.893,5.851,5.73,5.619,5.624,5.539,5.476,5.419,5.236,5.106,5.019,5.037,5.023,5.012,4.938,4.904,4.828,4.717,4.741,4.686,4.691,4.7,4.664,4.627,4.651,4.603,4.577,4.574,4.598,4.599,4.601,4.615,4.602,4.548,4.565,4.598,4.659,4.658,4.679,4.692,4.729,4.763,4.811,4.884,4.925,5.038,5.254,5.336,5.431,5.505,5.63,5.786,5.948,6.064,6.313,6.409,6.615,6.772,6.91,7.093,7.252,7.459,7.601,7.737,7.905,8.026,8.126,8.352,8.528,8.667,8.762,8.842,8.914,8.994,9.107,9.193,9.315,9.363,9.331,9.399,9.57,9.708,9.794,9.963,10.062,10.089,10.122,10.129,10.09,10.111,10.119,10.215,10.339,10.476,10.468,10.637,10.715,10.667,10.696,10.785,10.912,10.928,11.029,11.043,11.122,11.152,11.252,11.492,11.521,11.586,11.68,11.781,11.811,11.936,12.147,12.224,12.343,12.35,12.424,12.309,12.281,12.377,12.407,12.367,12.357,12.447,12.461,12.436,12.676,12.636,12.698,12.794,12.94,12.847,12.882,12.926,12.929,13.048,13.206,13.185,13.1866666666667,13.20875,13.2276,13.2438333333333,13.2677142857143,13.288375,13.3154444444444,13.3425,13.379,13.4039166666667,13.4303076923077,13.4552857142857,13.4797333333333,13.5028125,13.5241176470588,13.5462222222222,13.5699473684211,13.58965,13.6125238095238,13.6387272727273,13.6668695652174,13.6997083333333,13.73044,13.761,13.7895925925926,13.8182857142857,13.8455517241379,13.868,13.8872580645161,14.563,14.6115,14.629,14.6495,14.6866,14.7136666666667,14.7318571428571,14.74725,14.7642222222222,14.7808,14.7977272727273,14.8125833333333,14.8209230769231,14.8215,14.8157333333333,14.813125,14.8175882352941,14.8211111111111,14.8267894736842,14.8318,14.8426666666667,14.8587727272727,14.8741739130435,14.889125,14.90404,14.9170384615385,14.9332222222222,14.9442857142857,15.27,15.246,15.2296666666667,15.221,15.2234,15.2253333333333,15.2212857142857,15.226375,15.2403333333333,15.2414,15.2438181818182,15.2489166666667,15.2532307692308,15.2497142857143,15.246,15.2385,15.2327647058824,15.2273333333333,15.2227368421053,15.21995,15.2178095238095,15.2162727272727,15.2140434782609,15.2098333333333,15.20676,15.204,15.1994444444444,15.1941428571429,15.1870344827586,15.1821666666667,15.1789032258065,14.989,14.96,14.9403333333333,14.90375,14.8724,14.8473333333333,14.8425714285714,14.8425,14.8327777777778,14.8268,14.8132727272727,14.7968333333333,14.7738461538462,14.7533571428571,14.7305333333333,14.701625,14.6782941176471,14.6505,14.6218947368421,14.59395,14.5646666666667,14.5387727272727,14.5126086956522,14.4862083333333,14.45904,14.4354230769231,14.4136666666667,14.3921428571429,14.3711379310345,14.3519333333333,13.649,13.65,13.631,13.61975,13.611,13.5915,13.5771428571429,13.5595,13.5366666666667,13.5149,13.4884545454545,13.4643333333333,13.4404615384615,13.4151428571429,13.3907333333333,13.3693125,13.3466470588235,13.3204444444444,13.2917368421053,13.26075,13.2311428571429,13.203,13.1768695652174,13.1522916666667,13.12632,13.1015,13.0766296296296,13.0494642857143,13.0242413793103,12.999,12.974,12.164,12.1415,12.1313333333333,12.0945,12.0494,12.012,11.9694285714286,11.92725,11.8884444444444,11.8494,11.8213636363636,11.79275,11.7636153846154,11.735,11.7038666666667,11.6716875,11.6402352941176,11.6086666666667,11.5778947368421,11.5467,11.515619047619,11.4832272727273,11.45,11.4172083333333,11.3826,11.3488076923077,11.3134074074074,11.2781428571429,11.2431379310345,11.2083333333333,9.93,9.9255,9.89066666666667,9.8535,9.8118,9.78466666666667,9.74271428571429,9.706125,9.67166666666667,9.636,9.59736363636364,9.55775,9.51738461538462,9.47914285714286,9.4316,9.385125,9.33994117647059,9.29388888888889,9.24726315789474,9.1989,9.14966666666667,9.10231818181818,9.05391304347826,9.00558333333333,8.95556,8.90903846153846,8.86333333333333,8.817,8.77041379310345,8.72296666666667,8.67793548387097,7.203,7.1495,7.12933333333333,7.084,7.0052,6.935,6.87514285714286,6.833125,6.78733333333333,6.7371,6.69363636363636,6.64875,6.60615384615385,6.56464285714286,6.52526666666667,6.48575,6.44841176470588,6.4085,6.36694736842105,6.3298,6.29214285714286,6.25504545454545,6.21869565217391,6.17775,6.13488,6.09196153846154,6.05288888888889,6.01610714285714,5.98148275862069,5.9467,5.91306451612903,4.828,4.7725,4.762,4.743,4.7326,4.72716666666667,4.71814285714286,4.70675,4.70055555555556,4.6908,4.68045454545455,4.67158333333333,4.66592307692308,4.66114285714286,4.65713333333333,4.6545,4.65141176470588,4.64566666666667,4.64142105263158,4.63925,4.64019047619048,4.641,4.64265217391304,4.64470833333333,4.64808,4.6525,4.65837037037037,4.66642857142857,4.67534482758621,4.68743333333333,5.254,5.295,5.34033333333333,5.3815,5.4312,5.49033333333333,5.55571428571429,5.61925,5.69633333333333,5.7676,5.84463636363636,5.92191666666667,5.99792307692308,6.07614285714286,6.15453333333333,6.2360625,6.31635294117647,6.39527777777778,6.47473684210526,6.5523,6.62723809523809,6.70563636363636,6.78486956521739,6.86329166666667,6.93924,7.01242307692308,7.08285185185185,7.15110714285714,7.21855172413793,7.28436666666667,7.34987096774194,9.363,9.347,9.36433333333333,9.41575,9.4742,9.5275,9.58971428571428,9.64875,9.69766666666667,9.7401,9.77545454545455,9.80166666666667,9.82546153846154,9.84642857142857,9.871,9.90025,9.93411764705882,9.96377777777778,9.99921052631579,10.035,10.0650952380952,10.0937727272727,10.1238260869565,10.1566666666667,10.18752,10.2198846153846,10.2503703703704,10.2815,10.3115172413793,10.3428666666667,11.492,11.5065,11.533,11.56975,11.612,11.6451666666667,11.6867142857143,11.74425,11.7975555555556,11.8521,11.8973636363636,11.94125,11.9695384615385,11.9917857142857,12.0174666666667,12.0418125,12.0609411764706,12.0773888888889,12.0968421052632,12.11505,12.1303333333333,12.1551363636364,12.1760434782609,12.1977916666667,12.22164,12.2492692307692,12.2714074074074,12.2932142857143,12.3150344827586,12.3355,12.3584838709677
"2009",13.9137096774194,14.8115357142857,14.9836129032258,14.4956333333333,13.1867096774194,11.3202666666667,8.46545161290323,6.13574193548387,5.26163333333333,6.92032258064516,9.77173333333333,12.1998709677419,13.189,13.18,13.267,13.286,13.352,13.447,13.478,13.586,13.646,13.73,13.777,13.79,13.857,14.008,14.115,14.123,14.094,14.162,14.268,14.19,14.168,14.251,14.232,14.184,14.166,14.133,14.231,14.291,14.336,14.38,14.408,14.502,14.604,14.531,14.507,14.58,14.662,14.774,14.856,14.879,14.853,14.772,14.762,14.845,14.848,14.882,14.901,14.982,14.969,14.851,14.872,14.882,14.8,14.811,14.809,14.847,14.991,15.039,15.112,15.168,15.195,15.126,15.067,15.123,15.162,15.076,14.955,14.878,14.833,14.894,14.861,14.884,14.959,14.939,14.942,15.015,14.968,14.959,14.962,15.004,15.052,15.073,15.027,15.022,14.981,14.954,14.906,14.881,14.864,14.762,14.73,14.728,14.779,14.818,14.753,14.684,14.732,14.668,14.667,14.638,14.61,14.653,14.561,14.521,14.561,14.517,14.434,14.41,14.402,14.479,14.438,14.435,14.309,14.268,14.279,14.278,14.185,14.123,14.128,14.081,13.956,13.901,13.857,13.863,13.78,13.763,13.693,13.683,13.616,13.576,13.457,13.406,13.379,13.334,13.288,13.17,13.155,13.061,12.992,13,12.942,12.906,12.822,12.732,12.637,12.582,12.575,12.541,12.465,12.376,12.28,12.139,12.02,11.922,11.909,11.884,11.783,11.74,11.676,11.632,11.629,11.657,11.671,11.624,11.554,11.497,11.385,11.293,11.285,11.188,11.169,11.096,11.064,10.882,10.769,10.717,10.633,10.626,10.437,10.334,10.393,10.054,9.929,9.858,9.695,9.643,9.504,9.386,9.292,9.18,9.03,9.001,8.989,8.801,8.701,8.573,8.512,8.416,8.374,8.235,8.123,7.952,7.76,7.694,7.548,7.422,7.337,7.227,7.107,7.067,7.001,7.018,6.994,6.936,6.905,6.839,6.805,6.776,6.719,6.703,6.574,6.51,6.493,6.442,6.377,6.234,6.192,6.143,6.077,6.002,5.869,5.815,5.783,5.714,5.622,5.568,5.584,5.518,5.46,5.47,5.419,5.318,5.347,5.355,5.257,5.26,5.193,5.269,5.175,5.214,5.132,5.165,5.17,5.113,5.047,5.103,5.198,5.213,5.175,5.196,5.211,5.195,5.24,5.276,5.341,5.349,5.32,5.377,5.383,5.444,5.456,5.473,5.549,5.682,5.774,5.769,5.798,5.852,5.846,5.878,5.915,5.962,6.219,6.432,6.526,6.522,6.665,6.838,6.856,6.942,7.073,7.196,7.307,7.385,7.529,7.608,7.665,7.646,7.822,8.02,8.189,8.386,8.543,8.685,8.723,8.758,8.807,8.824,8.882,9.012,9.086,9.07,9.187,9.249,9.318,9.283,9.324,9.465,9.714,9.835,9.919,10.001,10.09,10.141,10.207,10.332,10.465,10.575,10.66,10.774,10.804,10.858,10.86,10.929,11.13,11.256,11.318,11.416,11.631,11.529,11.585,11.56,11.592,11.681,11.695,11.842,11.957,12.121,12.215,12.344,12.433,12.504,12.488,12.527,12.617,12.64,12.639,12.688,12.744,12.87,12.868,13.024,13.103,13.118,13.061,13.189,13.1845,13.212,13.2305,13.2548,13.2868333333333,13.3141428571429,13.348125,13.3812222222222,13.4161,13.4489090909091,13.4773333333333,13.5065384615385,13.5423571428571,13.5805333333333,13.6144375,13.6426470588235,13.6715,13.7028947368421,13.72725,13.7482380952381,13.7710909090909,13.7911304347826,13.8075,13.82184,13.8338076923077,13.8485185185185,13.8643214285714,13.8805862068966,13.8972333333333,13.9137096774194,14.502,14.553,14.5456666666667,14.536,14.5448,14.5643333333333,14.5942857142857,14.627,14.655,14.6748,14.6836363636364,14.6901666666667,14.7020769230769,14.7125,14.7238,14.734875,14.7494117647059,14.7616111111111,14.7663157894737,14.7716,14.7768571428571,14.7779090909091,14.779347826087,14.7805833333333,14.78324,14.7912307692308,14.8004074074074,14.8115357142857,15.168,15.1815,15.163,15.139,15.1358,15.1401666666667,15.131,15.109,15.0833333333333,15.0583,15.0433636363636,15.0281666666667,15.0170769230769,15.0129285714286,15.008,15.003875,15.0045294117647,15.0025,15.0002105263158,14.9983,14.9985714285714,15.001,15.0041304347826,15.0050833333333,15.00576,15.0048076923077,15.0029259259259,14.9994642857143,14.9953793103448,14.991,14.9836129032258,14.73,14.729,14.7456666666667,14.76375,14.7616,14.7486666666667,14.7462857142857,14.7365,14.7287777777778,14.7197,14.7097272727273,14.705,14.6939230769231,14.6815714285714,14.6735333333333,14.66375,14.6502352941176,14.6368888888889,14.6245263157895,14.61725,14.6087142857143,14.6008181818182,14.5881304347826,14.5747916666667,14.56296,14.552,14.5384074074074,14.5235714285714,14.5099310344828,14.4956333333333,13.956,13.9285,13.9046666666667,13.89425,13.8714,13.8533333333333,13.8304285714286,13.812,13.7902222222222,13.7688,13.7404545454545,13.7125833333333,13.6869230769231,13.6617142857143,13.6368,13.607625,13.581,13.5521111111111,13.5226315789474,13.4965,13.4700952380952,13.4444545454545,13.4173913043478,13.3888333333333,13.35876,13.3288846153846,13.300962962963,13.2738214285714,13.2459310344828,13.2169333333333,13.1867096774194,12.139,12.0795,12.027,11.9975,11.9748,11.9428333333333,11.9138571428571,11.884125,11.8561111111111,11.8334,11.8173636363636,11.8051666666667,11.7912307692308,11.7742857142857,11.7558,11.732625,11.7067647058824,11.6833333333333,11.6572631578947,11.63285,11.6072857142857,11.5825909090909,11.5521304347826,11.5195,11.4874,11.4545384615385,11.4238518518519,11.3886071428571,11.3522413793103,11.3202666666667,10.054,9.9915,9.947,9.884,9.8358,9.7805,9.72414285714286,9.670125,9.61566666666667,9.5571,9.50654545454545,9.46341666666667,9.41246153846154,9.36164285714286,9.30906666666667,9.25925,9.20964705882353,9.16322222222222,9.11436842105263,9.0648,9.01180952380952,8.95490909090909,8.90008695652174,8.84375,8.78688,8.73111538461538,8.67540740740741,8.61939285714286,8.56586206896552,8.5137,8.46545161290323,6.994,6.965,6.945,6.9185,6.8958,6.87583333333333,6.85342857142857,6.834625,6.80566666666667,6.7761,6.75036363636364,6.72466666666667,6.69792307692308,6.66478571428571,6.63326666666667,6.602625,6.57170588235294,6.54005555555556,6.50473684210526,6.47025,6.43752380952381,6.40463636363636,6.37060869565217,6.33716666666667,6.30704,6.27669230769231,6.24644444444444,6.21871428571429,6.19113793103448,6.16203333333333,6.13574193548387,5.355,5.306,5.29066666666667,5.26625,5.2668,5.2515,5.24614285714286,5.231875,5.22444444444444,5.219,5.20936363636364,5.19583333333333,5.18869230769231,5.18935714285714,5.19093333333333,5.1899375,5.19029411764706,5.19144444444444,5.19163157894737,5.19405,5.19795238095238,5.20445454545455,5.21073913043478,5.21529166666667,5.22176,5.22796153846154,5.23596296296296,5.24382142857143,5.25172413793103,5.26163333333333,5.682,5.728,5.74166666666667,5.75575,5.775,5.78683333333333,5.79985714285714,5.81425,5.83066666666667,5.8695,5.92063636363636,5.97108333333333,6.01346153846154,6.06,6.11186666666667,6.158375,6.20447058823529,6.25272222222222,6.30236842105263,6.3526,6.4017619047619,6.453,6.50321739130435,6.551625,6.5954,6.64257692307692,6.69359259259259,6.747,6.80351724137931,6.8615,6.92032258064516,8.723,8.7405,8.76266666666667,8.778,8.7988,8.83433333333333,8.87028571428571,8.89525,8.92766666666667,8.9598,8.99236363636364,9.01658333333333,9.04023076923077,9.07057142857143,9.11346666666667,9.1585625,9.20329411764706,9.24761111111111,9.29194736842105,9.3344,9.37595238095238,9.41940909090909,9.46486956521739,9.511125,9.55708,9.60388461538462,9.64833333333333,9.69153571428572,9.7318275862069,9.77173333333333,11.13,11.193,11.2346666666667,11.28,11.3502,11.38,11.4092857142857,11.428125,11.4463333333333,11.4698,11.4902727272727,11.5195833333333,11.5532307692308,11.5937857142857,11.6352,11.6795,11.7238235294118,11.7671666666667,11.8051052631579,11.8412,11.8781428571429,11.9127727272727,11.944347826087,11.9753333333333,12.00608,12.0393076923077,12.07,12.1040714285714,12.1385172413793,12.1711666666667,12.1998709677419
"2010",13.739064516129,14.5814285714286,15.1367096774194,14.6587333333333,12.8660967741935,10.5851,8.07467741935484,5.87490322580645,4.86506666666667,6.98390322580645,9.61396666666667,11.8308387096774,13.205,13.232,13.254,13.236,13.337,13.458,13.499,13.536,13.584,13.603,13.695,13.672,13.728,13.76,13.846,13.82,13.812,13.826,13.881,13.96,13.94,13.889,13.866,13.904,13.991,14.089,14.045,13.949,14.041,14.111,14.142,14.209,14.266,14.255,14.309,14.317,14.319,14.24,14.322,14.441,14.365,14.394,14.515,14.556,14.652,14.685,14.715,14.823,14.853,14.775,14.729,14.733,14.84,14.875,14.812,14.803,14.767,14.789,14.921,14.914,15.019,15.037,15.14,15.233,15.216,15.165,15.148,15.1,15.113,15.072,15.098,15.122,15.104,15.1,15.142,15.173,15.171,15.134,15.122,15.129,15.058,15.052,15.179,15.118,15.174,15.149,15.147,15.248,15.31,15.351,15.279,15.229,15.149,15.122,15.053,15.054,14.995,14.978,14.967,14.882,14.805,14.751,14.704,14.694,14.621,14.589,14.581,14.527,14.499,14.492,14.451,14.443,14.42,14.343,14.261,14.223,14.292,14.177,14.147,14.034,13.88,13.821,13.7,13.641,13.549,13.54,13.47,13.415,13.341,13.224,13.137,13.159,13.099,13.005,12.955,12.864,12.782,12.685,12.64,12.573,12.508,12.455,12.375,12.328,12.294,12.204,12.105,12.115,12.052,12.003,11.93,11.795,11.691,11.634,11.57,11.495,11.407,11.369,11.254,11.162,11.076,10.996,10.906,10.89,10.811,10.748,10.693,10.642,10.399,10.315,10.131,10.104,10.014,9.981,9.814,9.694,9.645,9.501,9.328,9.231,9.257,9.022,8.943,8.987,8.938,8.89,8.774,8.721,8.746,8.669,8.611,8.58,8.509,8.369,8.311,8.253,8.189,8.117,7.959,7.799,7.805,7.749,7.658,7.461,7.458,7.378,7.32,7.202,7.193,7.034,6.9,6.77,6.623,6.565,6.574,6.558,6.449,6.365,6.303,6.263,6.217,6.209,6.086,6.055,6.013,5.949,5.947,5.928,5.855,5.789,5.742,5.679,5.596,5.54,5.508,5.479,5.396,5.337,5.278,5.272,5.216,5.184,5.147,5.129,5.074,5.023,4.95,4.925,4.913,4.813,4.753,4.75,4.758,4.821,4.777,4.812,4.808,4.73,4.709,4.618,4.628,4.59,4.602,4.637,4.662,4.718,4.805,4.898,5.003,5.178,5.249,5.285,5.334,5.451,5.569,5.674,5.845,5.898,5.944,5.939,6.063,6.222,6.458,6.649,6.679,6.741,6.85,6.913,7.018,7.109,7.322,7.451,7.508,7.628,7.711,7.738,7.772,7.799,7.872,7.995,8.022,8.076,8.202,8.383,8.533,8.734,8.891,8.968,8.972,9.016,9.106,9.169,9.3,9.373,9.456,9.521,9.522,9.593,9.647,9.686,9.717,9.745,9.827,9.888,9.939,9.958,10.005,10.002,10.078,10.155,10.274,10.347,10.48,10.517,10.673,10.797,10.913,10.995,11.164,11.24,11.247,11.354,11.524,11.539,11.74,11.78,11.854,12.051,12.05,12.013,11.943,11.928,11.974,11.976,12.104,12.205,12.279,12.351,12.311,12.31,12.358,12.398,12.457,12.558,12.67,13.205,13.2185,13.2303333333333,13.23175,13.2528,13.287,13.3172857142857,13.344625,13.3712222222222,13.3944,13.4217272727273,13.4425833333333,13.4645384615385,13.4856428571429,13.5096666666667,13.5290625,13.5457058823529,13.5612777777778,13.5781052631579,13.5972,13.6135238095238,13.6260454545455,13.6364782608696,13.647625,13.66136,13.6778076923077,13.6914074074074,13.7006071428571,13.7123448275862,13.7256333333333,13.739064516129,14.209,14.2375,14.2433333333333,14.25975,14.2712,14.2791666666667,14.2735714285714,14.279625,14.2975555555556,14.3043,14.3124545454545,14.3293333333333,14.3467692307692,14.3685714285714,14.3896666666667,14.41,14.4342941176471,14.4575555555556,14.4742631578947,14.487,14.4987142857143,14.5142272727273,14.5299130434783,14.5416666666667,14.55212,14.5603846153846,14.5688518518519,14.5814285714286,14.914,14.9665,14.99,15.0275,15.0686,15.0931666666667,15.1034285714286,15.109,15.108,15.1085,15.1051818181818,15.1045833333333,15.1059230769231,15.1057857142857,15.1054,15.1076875,15.1115294117647,15.1148333333333,15.1158421052632,15.11615,15.1167619047619,15.1140909090909,15.1113913043478,15.1142083333333,15.11436,15.1166538461538,15.1178518518519,15.1188928571429,15.1233448275862,15.1295666666667,15.1367096774194,15.279,15.254,15.219,15.19475,15.1664,15.1476666666667,15.1258571428571,15.107375,15.0917777777778,15.0708,15.0466363636364,15.022,14.9975384615385,14.9758571428571,14.9522,14.9295,14.909,14.8877777777778,14.8673157894737,14.84855,14.829619047619,14.8120454545455,14.795,14.7761666666667,14.75556,14.7350769230769,14.7186666666667,14.6993214285714,14.680275862069,14.6587333333333,13.88,13.8505,13.8003333333333,13.7605,13.7182,13.6885,13.6572857142857,13.627,13.5952222222222,13.5581,13.5198181818182,13.48975,13.4596923076923,13.4272142857143,13.3957333333333,13.3625,13.3283529411765,13.2926111111111,13.2582631578947,13.224,13.1899047619048,13.1565,13.1225217391304,13.0894166666667,13.0576,13.0247692307692,12.9907037037037,12.9594285714286,12.9281379310345,12.8973,12.8660967741935,11.795,11.743,11.7066666666667,11.6725,11.637,11.5986666666667,11.5658571428571,11.526875,11.4863333333333,11.4453,11.4044545454545,11.3629166666667,11.3265384615385,11.2897142857143,11.2536,11.2185625,11.1846470588235,11.141,11.0975263157895,11.0492,11.0041904761905,10.9591818181818,10.916652173913,10.8707083333333,10.82364,10.7783076923077,10.731,10.6808928571429,10.6308965517241,10.5851,9.022,8.9825,8.984,8.9725,8.956,8.92566666666667,8.89642857142857,8.877625,8.85444444444444,8.8301,8.80736363636364,8.7825,8.75069230769231,8.71928571428571,8.6882,8.657,8.62523529411765,8.58822222222222,8.54668421052632,8.5096,8.47338095238095,8.43631818181818,8.39391304347826,8.35491666666667,8.31584,8.27753846153846,8.2377037037037,8.20039285714286,8.1601724137931,8.11816666666667,8.07467741935484,6.623,6.594,6.58733333333333,6.58,6.5538,6.52233333333333,6.491,6.4625,6.43522222222222,6.4126,6.38290909090909,6.35558333333333,6.32923076923077,6.30207142857143,6.2784,6.2565,6.23288235294118,6.20822222222222,6.18368421052632,6.15845,6.13166666666667,6.10477272727273,6.07882608695652,6.05383333333333,6.02752,6.00096153846154,5.97418518518518,5.94910714285714,5.9238275862069,5.89916666666667,5.87490322580645,5.129,5.1015,5.07533333333333,5.044,5.0202,5.00233333333333,4.97528571428571,4.9475,4.92555555555556,4.9088,4.90081818181818,4.8905,4.88446153846154,4.879,4.86906666666667,4.8590625,4.84488235294118,4.83283333333333,4.82005263157895,4.80915,4.80095238095238,4.79463636363636,4.79130434782609,4.791875,4.79612,4.80407692307692,4.81792592592593,4.83332142857143,4.84889655172414,4.86506666666667,5.451,5.51,5.56466666666667,5.63475,5.6874,5.73016666666667,5.76,5.797875,5.845,5.9063,5.97381818181818,6.03258333333333,6.08707692307692,6.14157142857143,6.193,6.2445625,6.29541176470588,6.35244444444444,6.41026315789474,6.46515,6.52052380952381,6.57463636363636,6.62521739130435,6.673,6.71804,6.76242307692308,6.80807407407407,6.85142857142857,6.89365517241379,6.93726666666667,6.98390322580645,8.533,8.6335,8.71933333333333,8.7815,8.8196,8.85233333333333,8.88857142857143,8.923625,8.96544444444444,9.0062,9.04709090909091,9.08658333333333,9.12007692307692,9.15385714285714,9.18673333333333,9.2179375,9.24729411764706,9.27494444444444,9.304,9.3332,9.36204761904762,9.38913636363636,9.41591304347826,9.44033333333333,9.46584,9.49234615384615,9.5212962962963,9.55078571428571,9.5828275862069,9.61396666666667,10.673,10.735,10.7943333333333,10.8445,10.9084,10.9636666666667,11.0041428571429,11.047875,11.1007777777778,11.1446,11.1987272727273,11.2471666666667,11.2938461538462,11.3479285714286,11.3947333333333,11.433375,11.4633529411765,11.4891666666667,11.5146842105263,11.53775,11.5647142857143,11.5938181818182,11.6236086956522,11.6539166666667,11.6802,11.7044230769231,11.7286296296296,11.7525357142857,11.7768275862069,11.8028666666667,11.8308387096774
"2011",13.4639677419355,14.3630357142857,14.5465161290323,14.1078,12.6807741935484,10.7486666666667,7.72438709677419,5.50245161290323,4.56133333333333,6.46454838709677,9.7718,12.1535806451613,12.896,12.915,12.926,13.051,13.176,13.169,13.173,13.184,13.153,13.177,13.212,13.221,13.331,13.403,13.489,13.509,13.482,13.506,13.637,13.609,13.59,13.669,13.66,13.769,13.745,13.767,13.932,13.998,13.968,13.999,14.067,14.117,14.155,14.16,14.158,14.157,14.217,14.198,14.319,14.221,14.265,14.284,14.302,14.404,14.379,14.493,14.493,14.476,14.49,14.489,14.467,14.477,14.47,14.571,14.49,14.466,14.517,14.47,14.46,14.472,14.44,14.545,14.554,14.646,14.673,14.704,14.654,14.656,14.578,14.553,14.542,14.592,14.619,14.602,14.676,14.673,14.606,14.504,14.458,14.438,14.423,14.501,14.483,14.449,14.475,14.475,14.431,14.451,14.521,14.548,14.529,14.557,14.423,14.33,14.4,14.35,14.397,14.254,14.22,14.241,14.26,14.261,14.232,14.264,14.232,14.157,14.138,14.077,14.035,13.953,13.959,13.929,13.926,13.896,13.765,13.78,13.727,13.709,13.636,13.597,13.414,13.388,13.269,13.21,13.218,13.213,13.179,13.101,13.085,13.038,12.969,12.872,12.781,12.726,12.695,12.658,12.636,12.575,12.538,12.425,12.415,12.391,12.427,12.283,12.223,12.106,12.098,12.105,12.044,12.04,11.982,11.829,11.763,11.762,11.748,11.624,11.528,11.458,11.333,11.326,11.259,11.161,11.011,10.956,10.921,10.811,10.726,10.595,10.557,10.436,10.377,10.3,10.231,10.131,10.087,10.029,9.897,9.732,9.697,9.643,9.532,9.27,9.206,9.144,8.962,8.916,8.801,8.688,8.537,8.37,8.253,8.144,7.955,7.765,7.704,7.609,7.549,7.444,7.299,7.259,7.198,7.067,7.048,6.999,6.925,6.909,6.808,6.805,6.75,6.718,6.693,6.661,6.572,6.61,6.52,6.462,6.298,6.17,6.071,5.945,5.873,5.857,5.843,5.779,5.649,5.52,5.418,5.451,5.438,5.331,5.255,5.18,5.12,5.015,4.98,4.952,4.84,4.843,4.838,4.799,4.716,4.649,4.582,4.592,4.597,4.527,4.425,4.382,4.367,4.351,4.333,4.353,4.338,4.346,4.369,4.445,4.514,4.555,4.525,4.523,4.576,4.516,4.595,4.58,4.642,4.705,4.68,4.748,4.777,4.826,4.835,4.873,4.945,5.162,5.18,5.245,5.27,5.298,5.341,5.47,5.601,5.711,5.729,5.757,5.814,5.901,5.979,6.084,6.191,6.337,6.433,6.432,6.496,6.66,6.906,7.128,7.38,7.648,7.841,8.061,8.183,8.28,8.397,8.486,8.727,8.812,8.93,9.061,9.108,9.134,9.142,9.145,9.206,9.188,9.329,9.458,9.502,9.643,9.751,9.807,9.904,9.893,9.972,10.095,10.329,10.264,10.376,10.438,10.5,10.545,10.64,10.661,10.782,10.812,11.038,10.974,11.08,11.247,11.331,11.507,11.548,11.696,11.807,11.827,11.781,11.958,12.01,12.117,12.191,12.305,12.245,12.285,12.369,12.391,12.529,12.633,12.713,12.771,12.725,12.682,12.755,12.854,13.097,13.115,13.18,12.896,12.9055,12.9123333333333,12.947,12.9928,13.0221666666667,13.0437142857143,13.06125,13.0714444444444,13.082,13.0938181818182,13.1044166666667,13.1218461538462,13.1419285714286,13.1650666666667,13.1865625,13.2039411764706,13.2207222222222,13.2426315789474,13.26095,13.276619047619,13.2944545454545,13.310347826087,13.3294583333333,13.34608,13.3622692307692,13.3833703703704,13.4053214285714,13.424724137931,13.4438666666667,13.4639677419355,14.117,14.136,14.144,14.1475,14.1494,14.1606666666667,14.166,14.185125,14.1891111111111,14.1967,14.2046363636364,14.21275,14.2274615384615,14.2382857142857,14.2552666666667,14.270125,14.2822352941176,14.2937777777778,14.3040526315789,14.3122,14.3200476190476,14.3268636363636,14.3374782608696,14.3438333333333,14.34872,14.3551923076923,14.3594444444444,14.3630357142857,14.472,14.456,14.4856666666667,14.50275,14.5314,14.555,14.5762857142857,14.586,14.5937777777778,14.5922,14.5886363636364,14.58475,14.5853076923077,14.5877142857143,14.5886666666667,14.594125,14.5987647058824,14.5991666666667,14.5941578947368,14.58735,14.5802380952381,14.5730909090909,14.5699565217391,14.5663333333333,14.56164,14.5583076923077,14.5552222222222,14.5507857142857,14.5473448275862,14.5464666666667,14.5465161290323,14.529,14.543,14.503,14.45975,14.4478,14.4315,14.4265714285714,14.405,14.3844444444444,14.3701,14.3600909090909,14.3518333333333,14.3426153846154,14.337,14.33,14.3191875,14.3085294117647,14.2956666666667,14.2819473684211,14.2655,14.2509047619048,14.2362727272727,14.2227826086957,14.2091666666667,14.1914,14.1755769230769,14.158962962963,14.1428928571429,14.1254137931034,14.1078,13.414,13.401,13.357,13.32025,13.2998,13.2853333333333,13.2701428571429,13.249,13.2307777777778,13.2115,13.1894545454545,13.163,13.1336153846154,13.1045,13.0772,13.051,13.0265882352941,13.0015,12.9771052631579,12.9495,12.9240476190476,12.8998181818182,12.8792608695652,12.8544166666667,12.82916,12.8013461538462,12.7752962962963,12.7513571428571,12.7269655172414,12.7040666666667,12.6807741935484,11.829,11.796,11.7846666666667,11.7755,11.7452,11.709,11.6731428571429,11.630625,11.5967777777778,11.563,11.5264545454545,11.4835,11.4429230769231,11.4056428571429,11.366,11.326,11.283,11.2426666666667,11.2002105263158,11.15905,11.1181428571429,11.0778181818182,11.036652173913,10.9970833333333,10.95836,10.9175384615385,10.8736296296296,10.8316071428571,10.7906206896552,10.7486666666667,9.27,9.238,9.20666666666667,9.1455,9.0996,9.04983333333333,8.99814285714286,8.9405,8.87711111111111,8.8147,8.75372727272727,8.68716666666667,8.61623076923077,8.55107142857143,8.48826666666667,8.4295625,8.37158823529412,8.312,8.25657894736842,8.20365,8.14952380952381,8.09945454545455,8.05160869565217,8.00466666666667,7.96084,7.9165,7.87533333333333,7.83514285714286,7.79662068965517,7.75983333333333,7.72438709677419,6.572,6.591,6.56733333333333,6.541,6.4924,6.43866666666667,6.38614285714286,6.331,6.28011111111111,6.2378,6.20190909090909,6.16666666666667,6.12684615384615,6.0835,6.03913333333333,6.002375,5.96917647058824,5.93372222222222,5.898,5.8621,5.8267619047619,5.78986363636364,5.75465217391304,5.72120833333333,5.68596,5.65353846153846,5.62333333333333,5.59389285714286,5.56362068965517,5.53313333333333,5.50245161290323,4.592,4.5945,4.572,4.53525,4.5046,4.48166666666667,4.463,4.44675,4.43633333333333,4.4265,4.41918181818182,4.415,4.41730769230769,4.42421428571429,4.43293333333333,4.4386875,4.44364705882353,4.451,4.45442105263158,4.46145,4.46709523809524,4.47504545454545,4.48504347826087,4.49316666666667,4.50336,4.51388461538462,4.52544444444444,4.5365,4.54810344827586,4.56133333333333,5.162,5.171,5.19566666666667,5.21425,5.231,5.24933333333333,5.28085714285714,5.320875,5.36422222222222,5.4007,5.43309090909091,5.46483333333333,5.49838461538461,5.53271428571429,5.56946666666667,5.6083125,5.65117647058824,5.69461111111111,5.73342105263158,5.77155,5.81385714285714,5.8635,5.91847826086957,5.979375,6.04612,6.11515384615385,6.18722222222222,6.2585,6.32820689655172,6.39716666666667,6.46454838709677,8.727,8.7695,8.823,8.8825,8.9276,8.962,8.98771428571429,9.007375,9.02944444444444,9.0453,9.07109090909091,9.10333333333333,9.134,9.17035714285714,9.20906666666667,9.2464375,9.28511764705882,9.31888888888889,9.35326315789474,9.39035,9.43504761904762,9.47272727272727,9.512,9.55058333333333,9.58856,9.62534615384615,9.66292592592593,9.69857142857143,9.73593103448276,9.7718,11.038,11.006,11.0306666666667,11.08475,11.134,11.1961666666667,11.2464285714286,11.302625,11.3586666666667,11.4055,11.4396363636364,11.4828333333333,11.5233846153846,11.5657857142857,11.6074666666667,11.6510625,11.686,11.7192777777778,11.7534736842105,11.78535,11.8207619047619,11.8576818181818,11.8948695652174,11.931375,11.96312,11.9907692307692,12.0190740740741,12.0488928571429,12.0850344827586,12.1193666666667,12.1535806451613
"2012",13.7294193548387,14.5533448275862,15.1962580645161,14.6257666666667,13.0118064516129,10.6745333333333,7.67177419354839,4.72329032258065,3.5656,5.88587096774194,9.38796666666667,12.0063870967742,13.353,13.421,13.379,13.414,13.417,13.404,13.477,13.544,13.64,13.691,13.749,13.879,13.883,13.84,13.703,13.624,13.599,13.655,13.673,13.676,13.782,13.89,13.964,13.982,13.914,13.962,13.93,14.048,14.035,14.036,14.048,14.11,14.137,14.078,14.11,14.169,14.204,14.263,14.356,14.325,14.353,14.456,14.546,14.585,14.663,14.697,14.678,14.675,14.71,14.677,14.697,14.709,14.729,14.797,14.786,14.817,14.854,14.853,14.997,15.133,15.196,15.212,15.298,15.263,15.211,15.187,15.169,15.2,15.17,15.168,15.167,15.069,15.078,15.266,15.29,15.294,15.307,15.29,15.291,15.218,15.204,15.165,15.157,15.107,15.166,15.152,15.16,15.193,15.14,15.163,15.107,15.077,15.117,15.065,14.942,14.919,14.803,14.853,14.796,14.786,14.705,14.687,14.655,14.657,14.679,14.731,14.663,14.613,14.579,14.603,14.597,14.523,14.501,14.455,14.39,14.272,14.164,14.091,13.94,13.803,13.596,13.584,13.562,13.491,13.477,13.461,13.442,13.375,13.353,13.359,13.377,13.308,13.22,13.117,13.067,13.008,12.967,12.957,12.926,12.807,12.727,12.649,12.664,12.594,12.539,12.553,12.516,12.499,12.429,12.4,12.342,12.111,12.042,11.97,11.975,11.883,11.744,11.558,11.376,11.205,11.072,10.947,10.838,10.747,10.662,10.614,10.407,10.429,10.346,10.299,10.291,10.265,10.093,10.035,9.937,9.777,9.712,9.678,9.495,9.393,9.335,9.062,8.971,8.954,8.847,8.634,8.572,8.521,8.398,8.174,8.13,8.032,7.946,7.917,7.868,7.705,7.606,7.481,7.42,7.35,7.34,7.297,7.184,7.118,7.035,6.931,6.809,6.677,6.6,6.478,6.4,6.368,6.255,6.152,5.977,5.99,5.768,5.632,5.467,5.256,5.088,5.118,5.021,4.938,4.889,4.724,4.679,4.619,4.545,4.52,4.405,4.313,4.275,4.216,4.105,4.006,3.912,3.906,3.785,3.758,3.691,3.764,3.648,3.573,3.562,3.562,3.545,3.505,3.451,3.522,3.516,3.492,3.452,3.416,3.417,3.399,3.408,3.378,3.34,3.408,3.452,3.512,3.573,3.584,3.601,3.629,3.674,3.735,3.76,3.803,3.86,3.894,3.945,4.112,4.138,4.151,4.235,4.297,4.383,4.481,4.572,4.626,4.776,4.964,5.006,5.17,5.404,5.657,5.873,6.082,6.244,6.364,6.582,6.771,7.037,7.169,7.346,7.334,7.382,7.443,7.495,7.639,7.811,7.918,8.072,8.18,8.275,8.342,8.419,8.495,8.649,8.728,8.758,8.794,8.902,9.002,9.095,9.103,9.238,9.373,9.463,9.617,9.829,9.876,9.954,10.001,10.091,10.23,10.343,10.496,10.441,10.498,10.629,10.746,10.896,10.995,11.128,11.239,11.358,11.522,11.511,11.626,11.789,11.781,11.812,11.806,11.768,11.723,11.875,11.865,11.974,12.184,12.206,12.218,12.249,12.274,12.301,12.607,12.609,12.62,12.669,12.834,12.926,12.931,12.902,13.353,13.387,13.3843333333333,13.39175,13.3968,13.398,13.4092857142857,13.426125,13.4498888888889,13.474,13.499,13.5306666666667,13.5577692307692,13.5779285714286,13.5862666666667,13.588625,13.5892352941176,13.5928888888889,13.5971052631579,13.60105,13.6096666666667,13.6224090909091,13.6372608695652,13.651625,13.66212,13.6736538461538,13.6831481481481,13.6961785714286,13.7078620689655,13.7188,13.7294193548387,14.11,14.1235,14.1083333333333,14.10875,14.1208,14.1346666666667,14.153,14.178375,14.1946666666667,14.2105,14.2328181818182,14.2589166666667,14.284,14.3110714285714,14.3368,14.358125,14.3767647058824,14.3952777777778,14.4101052631579,14.42445,14.438,14.4512272727273,14.4662608695652,14.4795833333333,14.49308,14.5069615384615,14.5197777777778,14.5368214285714,15.133,15.1645,15.1803333333333,15.20975,15.2204,15.2188333333333,15.2142857142857,15.208625,15.2076666666667,15.2039,15.2006363636364,15.1978333333333,15.1879230769231,15.1800714285714,15.1858,15.1923125,15.1982941176471,15.2043333333333,15.2088421052632,15.21295,15.2131904761905,15.2127727272727,15.2106956521739,15.2084583333333,15.2044,15.2029230769231,15.201037037037,15.1995714285714,15.1993448275862,15.1973666666667,15.1962580645161,15.107,15.092,15.1003333333333,15.0915,15.0616,15.0378333333333,15.0042857142857,14.985375,14.9643333333333,14.9465,14.9245454545455,14.90475,14.8855384615385,14.8692142857143,14.8565333333333,14.8486875,14.8377647058824,14.8252777777778,14.8123157894737,14.80185,14.7920952380952,14.7798636363636,14.7677391304348,14.7547083333333,14.74012,14.7221153846154,14.7014444444444,14.6796428571429,14.6541379310345,14.6257666666667,13.596,13.59,13.5806666666667,13.55825,13.542,13.5285,13.5161428571429,13.4985,13.4823333333333,13.47,13.4615454545455,13.44875,13.4311538461538,13.4087142857143,13.3859333333333,13.3623125,13.3390588235294,13.3178333333333,13.2972105263158,13.2727,13.2467142857143,13.2195454545455,13.1953913043478,13.1703333333333,13.14508,13.1223076923077,13.0998518518519,13.0783928571429,13.056,13.0341333333333,13.0118064516129,12.111,12.0765,12.041,12.0245,11.9962,11.9541666666667,11.8975714285714,11.832375,11.7626666666667,11.6936,11.6257272727273,11.5600833333333,11.4975384615385,11.4378571428571,11.3829333333333,11.3219375,11.2694117647059,11.2181111111111,11.1697368421053,11.1258,11.0848095238095,11.0397272727273,10.9960434782609,10.9519166666667,10.90492,10.8590384615385,10.8152962962963,10.7681428571429,10.720724137931,10.6745333333333,9.062,9.0165,8.99566666666667,8.9585,8.8936,8.84,8.79442857142857,8.744875,8.68144444444444,8.6263,8.57227272727273,8.52008333333333,8.47369230769231,8.43042857142857,8.38206666666667,8.3335625,8.28341176470588,8.23544444444445,8.18884210526316,8.1464,8.10595238095238,8.06404545454545,8.02291304347826,7.98175,7.93972,7.89623076923077,7.85107407407407,7.80639285714286,7.76058620689655,7.71523333333333,7.67177419354839,6.255,6.2035,6.128,6.0935,6.0284,5.96233333333333,5.89157142857143,5.812125,5.73166666666667,5.6703,5.61127272727273,5.55516666666667,5.50392307692308,5.44821428571429,5.39693333333333,5.3483125,5.30105882352941,5.25766666666667,5.21278947368421,5.1678,5.12528571428571,5.08395454545455,5.04139130434783,4.99825,4.9548,4.91446153846154,4.87262962962963,4.83282142857143,4.79344827586207,4.75913333333333,4.72329032258065,3.573,3.5675,3.56566666666667,3.5605,3.5494,3.533,3.53142857142857,3.5295,3.52533333333333,3.518,3.50872727272727,3.50108333333333,3.49323076923077,3.48714285714286,3.47986666666667,3.471125,3.46741176470588,3.46655555555556,3.46894736842105,3.47415,3.47938095238095,3.48490909090909,3.49117391304348,3.49879166666667,3.50824,3.51792307692308,3.52848148148148,3.54032142857143,3.55251724137931,3.5656,4.112,4.125,4.13366666666667,4.159,4.1866,4.21933333333333,4.25671428571429,4.296125,4.33277777777778,4.3771,4.43045454545455,4.47841666666667,4.53161538461538,4.59392857142857,4.6648,4.7403125,4.81923529411765,4.89838888888889,4.97552631578947,5.05585,5.13752380952381,5.22386363636364,5.3084347826087,5.39333333333333,5.47096,5.54446153846154,5.61477777777778,5.68192857142857,5.74941379310345,5.81813333333333,5.88587096774194,8.072,8.126,8.17566666666667,8.21725,8.2576,8.29716666666667,8.34742857142857,8.395,8.43533333333333,8.4712,8.51036363636364,8.55133333333333,8.59315384615385,8.62957142857143,8.67013333333333,8.7140625,8.75811764705882,8.80583333333333,8.85968421052632,8.9105,8.96019047619048,9.0075,9.05460869565217,9.10358333333333,9.15316,9.20480769230769,9.25059259259259,9.29514285714286,9.34113793103448,9.38796666666667,10.896,10.9455,11.0063333333333,11.0645,11.1232,11.1896666666667,11.2355714285714,11.284375,11.3404444444444,11.3845,11.4233636363636,11.45525,11.4793076923077,11.4967142857143,11.5219333333333,11.543375,11.5687058823529,11.6028888888889,11.6346315789474,11.6638,11.6916666666667,11.7181363636364,11.7434782608696,11.7794583333333,11.81264,11.8436923076923,11.8742592592593,11.9085357142857,11.9436206896552,11.9765333333333,12.0063870967742
"2013",13.7026451612903,14.7235357142857,15.0320322580645,14.2987333333333,12.9972580645161,11.3601333333333,8.13167741935484,6.01351612903226,5.20826666666667,7.45483870967742,9.93903333333333,12.1842580645161,12.959,12.961,13.012,13.045,13.065,13.126,13.202,13.194,13.287,13.404,13.474,13.559,13.609,13.625,13.733,13.823,13.912,13.88,13.971,14.012,14.032,13.981,14.015,14.082,14.222,14.204,14.243,14.285,14.312,14.281,14.272,14.378,14.335,14.411,14.484,14.405,14.37,14.467,14.592,14.625,14.614,14.611,14.697,14.729,14.764,14.771,14.816,14.918,14.833,14.802,14.798,14.828,14.8,14.82,14.987,15.086,15.11,15.09,15.118,15.144,15.088,15.003,14.999,15.001,15,15.055,15.075,15.089,15.067,15.172,15.151,15.181,15.196,15.136,15.129,15.137,15.09,15.119,15.037,15.013,14.97,14.924,14.866,14.884,14.962,14.935,14.902,14.948,14.889,14.831,14.787,14.768,14.722,14.647,14.616,14.743,14.673,14.623,14.622,14.593,14.576,14.542,14.497,14.397,14.346,14.345,14.245,14.164,14.181,14.124,14.123,14.054,14.065,13.988,13.897,13.784,13.793,13.744,13.683,13.62,13.477,13.478,13.422,13.435,13.349,13.353,13.373,13.304,13.299,13.244,13.219,13.189,13.137,13.145,13.077,13.047,12.963,12.901,12.872,12.833,12.799,12.809,12.716,12.721,12.711,12.653,12.556,12.507,12.455,12.478,12.393,12.24,12.161,12.159,12.13,12.087,11.959,11.882,11.862,11.854,11.768,11.707,11.619,11.524,11.494,11.492,11.472,11.387,11.342,11.218,11.182,11.114,11.078,10.965,10.834,10.746,10.584,10.448,10.293,10.188,10.015,9.666,9.596,9.457,9.306,9.177,9.084,8.972,8.909,8.795,8.718,8.682,8.386,8.283,8.262,8.193,8.04,7.884,7.83,7.779,7.711,7.505,7.412,7.355,7.354,7.289,7.169,7.195,7.038,7.03,7.029,6.976,6.904,6.804,6.654,6.613,6.644,6.619,6.505,6.441,6.369,6.325,6.265,6.21,6.128,6.067,6.032,5.934,5.929,5.864,5.784,5.789,5.713,5.624,5.668,5.611,5.589,5.518,5.472,5.387,5.332,5.346,5.279,5.275,5.273,5.249,5.171,5.156,5.164,5.161,5.09,5.053,5.071,5.058,5.051,5.04,5.077,5.095,5.083,5.077,5.074,5.108,5.115,5.154,5.193,5.24,5.285,5.331,5.386,5.451,5.536,5.566,5.665,5.871,5.939,6.007,6.06,6.192,6.27,6.402,6.62,6.682,6.789,6.91,7.075,7.227,7.374,7.427,7.541,7.699,7.825,7.88,7.992,8.029,8.129,8.237,8.281,8.386,8.449,8.528,8.633,8.773,8.882,8.991,9.158,9.227,9.26,9.298,9.31,9.34,9.304,9.189,9.318,9.493,9.595,9.575,9.582,9.617,9.742,9.77,9.857,10.083,10.156,10.222,10.297,10.393,10.502,10.519,10.555,10.708,10.87,10.973,11.101,11.157,11.345,11.404,11.601,11.745,11.745,11.72,11.715,11.73,11.75,11.925,12.031,12.112,12.144,12.183,12.325,12.25,12.206,12.207,12.315,12.275,12.328,12.415,12.444,12.476,12.572,12.659,12.693,12.87,12.897,12.804,12.826,12.959,12.96,12.9773333333333,12.99425,13.0084,13.028,13.0528571428571,13.0705,13.0945555555556,13.1255,13.1571818181818,13.1906666666667,13.2228461538462,13.2515714285714,13.2836666666667,13.317375,13.3523529411765,13.3816666666667,13.4126842105263,13.44265,13.4707142857143,13.4939090909091,13.5165652173913,13.540125,13.5674,13.5918846153846,13.616,13.6398928571429,13.6630689655172,13.6836666666667,13.7026451612903,14.378,14.3565,14.3746666666667,14.402,14.4026,14.3971666666667,14.4071428571429,14.43025,14.4518888888889,14.4681,14.4810909090909,14.4990833333333,14.5167692307692,14.5344285714286,14.5502,14.5668125,14.5874705882353,14.6011111111111,14.6116842105263,14.621,14.6308571428571,14.6385454545455,14.6464347826087,14.660625,14.67764,14.6942692307692,14.7089259259259,14.7235357142857,15.144,15.116,15.0783333333333,15.0585,15.047,15.0391666666667,15.0414285714286,15.045625,15.0504444444444,15.0521,15.063,15.0703333333333,15.0788461538462,15.0872142857143,15.0904666666667,15.092875,15.0954705882353,15.0951666666667,15.0964210526316,15.09345,15.089619047619,15.0841818181818,15.0772173913043,15.0684166666667,15.06104,15.0572307692308,15.0527037037037,15.0473214285714,15.0438965517241,15.0387333333333,15.0320322580645,14.787,14.7775,14.759,14.731,14.708,14.7138333333333,14.708,14.697375,14.689,14.6794,14.67,14.6593333333333,14.6468461538462,14.629,14.6101333333333,14.5935625,14.5730588235294,14.5503333333333,14.5308947368421,14.51055,14.4920952380952,14.4721818181818,14.4544782608696,14.4350416666667,14.41352,14.3893076923077,14.3672222222222,14.3449642857143,14.3221379310345,14.2987333333333,13.477,13.4775,13.459,13.453,13.4322,13.419,13.4124285714286,13.398875,13.3877777777778,13.3734,13.3593636363636,13.3451666666667,13.3291538461538,13.316,13.3000666666667,13.28425,13.2653529411765,13.2451111111111,13.2254736842105,13.20585,13.1864761904762,13.1693181818182,13.1496086956522,13.13175,13.11492,13.0971538461538,13.0771111111111,13.05675,13.036,13.0174,12.9972580645161,12.24,12.2005,12.1866666666667,12.1725,12.1554,12.1226666666667,12.0882857142857,12.06,12.0371111111111,12.0102,11.9826363636364,11.9523333333333,11.9193846153846,11.889,11.8625333333333,11.838125,11.8115882352941,11.7855,11.7556315789474,11.72695,11.6977619047619,11.6695909090909,11.6389565217391,11.6054166666667,11.57104,11.5330769230769,11.4928888888889,11.4500357142857,11.4065172413793,11.3601333333333,9.666,9.631,9.573,9.50625,9.4404,9.381,9.32257142857143,9.270875,9.218,9.168,9.12381818181818,9.06233333333333,9.00238461538462,8.9495,8.89906666666667,8.845375,8.78882352941176,8.73555555555556,8.68521052631579,8.6365,8.58261904761905,8.52940909090909,8.47834782608696,8.4315,8.3858,8.339,8.29662962962963,8.25167857142857,8.20955172413793,8.1702,8.13167741935484,6.904,6.854,6.78733333333333,6.74375,6.7238,6.70633333333333,6.67757142857143,6.648,6.617,6.5878,6.55845454545455,6.52941666666667,6.49853846153846,6.46771428571429,6.43866666666667,6.407125,6.379,6.35038888888889,6.32057894736842,6.294,6.26633333333333,6.23713636363636,6.21239130434783,6.18733333333333,6.1634,6.13857692307692,6.11388888888889,6.08792857142857,6.06186206896552,6.038,6.01351612903226,5.275,5.274,5.26566666666667,5.242,5.2248,5.21466666666667,5.207,5.192375,5.17688888888889,5.1663,5.15645454545455,5.14766666666667,5.13938461538461,5.13492857142857,5.13226666666667,5.1291875,5.12611764705882,5.12322222222222,5.12242105263158,5.12205,5.12357142857143,5.12672727272727,5.13165217391304,5.13804166666667,5.14576,5.155,5.16596296296296,5.17917857142857,5.19251724137931,5.20826666666667,5.871,5.905,5.939,5.96925,6.0138,6.0565,6.10585714285714,6.170125,6.227,6.2832,6.34018181818182,6.40141666666667,6.46492307692308,6.52985714285714,6.58966666666667,6.649125,6.71088235294118,6.77277777777778,6.83105263157895,6.8891,6.94338095238095,6.99727272727273,7.05117391304348,7.10241666666667,7.15376,7.20357692307692,7.25262962962963,7.30192857142857,7.35265517241379,7.40363333333333,7.45483870967742,9.158,9.1925,9.215,9.23575,9.2506,9.2655,9.271,9.26075,9.26711111111111,9.2897,9.31745454545455,9.33891666666667,9.35761538461538,9.37614285714286,9.40053333333333,9.423625,9.44911764705882,9.48433333333333,9.51968421052632,9.5548,9.59014285714286,9.62663636363636,9.66469565217391,9.70029166666667,9.73448,9.77192307692308,9.81259259259259,9.85403571428571,9.89703448275862,9.93903333333333,11.345,11.3745,11.45,11.52375,11.568,11.5933333333333,11.6107142857143,11.625625,11.6394444444444,11.668,11.701,11.73525,11.7666923076923,11.7964285714286,11.8316666666667,11.8578125,11.8782941176471,11.8965555555556,11.9185789473684,11.9364,11.9550476190476,11.9759545454545,11.9963043478261,12.0162916666667,12.03852,12.0623846153846,12.0857407407407,12.11375,12.1407586206897,12.1628666666667,12.1842580645161
"2014",13.6474838709677,14.4175714285714,14.7575161290323,14.0878666666667,12.7007096774194,11.0326,8.10845161290323,6.07787096774194,5.21993333333333,7.23245161290323,10.1146,12.3525806451613,13.011,13.103,13.116,13.219,13.148,13.142,13.243,13.161,13.236,13.398,13.475,13.52,13.456,13.514,13.574,13.631,13.715,13.727,13.778,13.848,13.855,13.987,13.997,14.029,14.131,14.209,14.218,14.162,14.139,14.132,14.198,14.241,14.341,14.293,14.291,14.363,14.286,14.315,14.254,14.363,14.307,14.174,14.218,14.284,14.365,14.396,14.451,14.446,14.381,14.5,14.56,14.594,14.602,14.562,14.573,14.566,14.656,14.651,14.659,14.629,14.658,14.688,14.72,14.811,14.804,14.773,14.559,14.616,14.617,14.711,14.816,14.929,14.889,14.923,14.937,14.957,14.973,14.936,15.007,14.949,14.785,14.754,14.7,14.716,14.715,14.653,14.638,14.497,14.538,14.585,14.541,14.541,14.475,14.573,14.61,14.547,14.479,14.47,14.464,14.348,14.358,14.171,14.174,14.202,14.147,14.039,13.945,13.837,13.797,13.814,13.802,13.762,13.797,13.804,13.711,13.738,13.671,13.624,13.637,13.558,13.35,13.262,13.2,13.18,13.125,13.046,13.054,12.978,12.938,12.906,12.877,12.778,12.716,12.701,12.676,12.672,12.678,12.647,12.595,12.568,12.531,12.524,12.504,12.442,12.354,12.323,12.278,12.222,12.195,12.238,12.164,12.052,12.005,11.913,11.85,11.724,11.714,11.751,11.709,11.665,11.531,11.492,11.401,11.323,11.295,11.085,11.139,11.141,10.997,10.863,10.787,10.676,10.562,10.395,10.301,10.296,10.236,10.063,9.835,9.56,9.617,9.324,9.234,9.125,9.067,8.964,8.907,8.879,8.708,8.653,8.534,8.392,8.378,8.293,8.18,8.074,7.999,7.898,7.864,7.839,7.778,7.68,7.631,7.649,7.53,7.51,7.392,7.35,7.312,7.128,7.055,7.035,6.984,6.859,6.803,6.751,6.739,6.66,6.599,6.629,6.553,6.457,6.363,6.251,6.184,6.173,6.082,6.022,5.94,5.825,5.795,5.758,5.705,5.665,5.657,5.552,5.539,5.548,5.5,5.429,5.494,5.452,5.446,5.38,5.371,5.37,5.32,5.255,5.246,5.204,5.182,5.178,5.122,5.124,5.1,5.049,5.044,5.032,4.988,5.029,5.088,5.116,5.163,5.199,5.16,5.168,5.253,5.298,5.368,5.344,5.422,5.483,5.542,5.683,5.76,5.787,5.831,5.952,6.018,6.081,6.13,6.244,6.336,6.5,6.646,6.838,6.894,6.926,7.049,7.23,7.372,7.615,7.805,7.887,8.013,8.141,8.248,8.408,8.52,8.676,8.756,8.838,8.956,9.066,9.17,9.293,9.483,9.495,9.481,9.522,9.632,9.669,9.648,9.663,9.707,9.827,9.994,10.094,10.104,10.16,10.195,10.227,10.294,10.318,10.359,10.449,10.56,10.658,10.726,10.763,10.867,10.923,11.042,11.115,11.473,11.578,11.554,11.675,11.676,11.807,11.822,11.888,11.959,12.084,12.227,12.125,12.23,12.231,12.267,12.395,12.437,12.462,12.543,12.645,12.656,12.695,12.725,12.871,12.995,12.993,12.967,12.93,12.936,13.038,13.046,13.011,13.057,13.0766666666667,13.11225,13.1194,13.1231666666667,13.1402857142857,13.142875,13.1532222222222,13.1777,13.2047272727273,13.231,13.2483076923077,13.2672857142857,13.2877333333333,13.3091875,13.3330588235294,13.3549444444444,13.3772105263158,13.40075,13.422380952381,13.4480454545455,13.4719130434783,13.495125,13.52056,13.5470384615385,13.5718888888889,13.5929642857143,13.6117931034483,13.6291333333333,13.6474838709677,14.241,14.291,14.2916666666667,14.2915,14.3058,14.3025,14.3042857142857,14.298,14.3052222222222,14.3054,14.2934545454545,14.2871666666667,14.2869230769231,14.2925,14.2994,14.308875,14.3169411764706,14.3205,14.3299473684211,14.34145,14.3534761904762,14.3647727272727,14.373347826087,14.3816666666667,14.38904,14.3993076923077,14.4086296296296,14.4175714285714,14.629,14.6435,14.6583333333333,14.67375,14.7012,14.7183333333333,14.7261428571429,14.70525,14.6953333333333,14.6875,14.6896363636364,14.7001666666667,14.7177692307692,14.73,14.7428666666667,14.755,14.7668823529412,14.7783333333333,14.7866315789474,14.79765,14.8048571428571,14.8039545454545,14.8017826086957,14.7975416666667,14.79428,14.7912307692308,14.7861111111111,14.7808214285714,14.7710344827586,14.7632666666667,14.7575161290323,14.541,14.541,14.519,14.5325,14.548,14.5478333333333,14.538,14.5295,14.5222222222222,14.5048,14.4914545454545,14.46475,14.4423846153846,14.4252142857143,14.4066666666667,14.3836875,14.3578823529412,14.3289444444444,14.3009473684211,14.2766,14.254,14.2316363636364,14.2127391304348,14.1957083333333,14.17632,14.1594615384615,14.1413703703704,14.1228928571429,14.1061379310345,14.0878666666667,13.35,13.306,13.2706666666667,13.248,13.2234,13.1938333333333,13.1738571428571,13.149375,13.1258888888889,13.1039,13.0832727272727,13.0578333333333,13.0315384615385,13.0079285714286,12.9858,12.9661875,12.9492352941176,12.9324444444444,12.9146842105263,12.89735,12.8799047619048,12.8637272727273,12.8480869565217,12.8311666666667,12.81208,12.7932692307692,12.7741851851852,12.7544642857143,12.7351724137931,12.7186,12.7007096774194,12.052,12.0285,11.99,11.955,11.9088,11.8763333333333,11.8584285714286,11.83975,11.8203333333333,11.7914,11.7641818181818,11.7339166666667,11.7023076923077,11.6732142857143,11.634,11.6030625,11.5758823529412,11.5437222222222,11.5078947368421,11.47185,11.4339523809524,11.3943181818182,11.3508695652174,11.307125,11.26668,11.2270384615385,11.1839259259259,11.13575,11.0814137931034,11.0326,9.324,9.279,9.22766666666667,9.1875,9.1428,9.1035,9.07142857142857,9.026,8.98455555555556,8.9395,8.88972727272727,8.84708333333333,8.80446153846154,8.75985714285714,8.71413333333333,8.6694375,8.62405882352941,8.58183333333333,8.54273684210526,8.5045,8.4652380952381,8.42731818181818,8.39347826086957,8.3575,8.3236,8.28776923076923,8.25303703703704,8.21942857142857,8.18179310344828,8.14423333333333,8.10845161290323,6.984,6.9215,6.882,6.84925,6.8272,6.79933333333333,6.77071428571429,6.753,6.73077777777778,6.7034,6.67245454545455,6.63733333333333,6.60246153846154,6.57178571428571,6.53913333333333,6.5068125,6.47347058823529,6.43744444444444,6.40363157894737,6.37135,6.33961904761905,6.30895454545455,6.28060869565217,6.25025,6.2218,6.19588461538462,6.17011111111111,6.14364285714286,6.12124137931035,6.09893333333333,6.07787096774194,5.38,5.3755,5.37366666666667,5.36025,5.3392,5.32366666666667,5.30657142857143,5.291,5.27844444444444,5.2628,5.25018181818182,5.23766666666667,5.22315384615385,5.21035714285714,5.19846666666667,5.1853125,5.17611764705882,5.17122222222222,5.16831578947368,5.16805,5.16952380952381,5.16909090909091,5.16904347826087,5.17254166666667,5.17756,5.18488461538462,5.19077777777778,5.19903571428571,5.2088275862069,5.21993333333333,5.683,5.7215,5.74333333333333,5.76525,5.8026,5.8385,5.87314285714286,5.90525,5.94288888888889,5.9822,6.02927272727273,6.08066666666667,6.13892307692308,6.19285714285714,6.24173333333333,6.2921875,6.34735294117647,6.40427777777778,6.468,6.53485,6.5992380952381,6.6635,6.72773913043478,6.79108333333333,6.85576,6.91976923076923,6.98481481481481,7.04807142857143,7.10979310344828,7.17133333333333,7.23245161290323,9.17,9.2315,9.31533333333333,9.36025,9.3844,9.40733333333333,9.43942857142857,9.468125,9.48811111111111,9.5056,9.52390909090909,9.54916666666667,9.58338461538461,9.61985714285714,9.65213333333333,9.683875,9.71394117647059,9.74244444444444,9.77147368421053,9.7988,9.82547619047619,9.85381818181818,9.88452173913043,9.91675,9.94912,9.98042307692308,10.0132592592593,10.04575,10.0801034482759,10.1146,11.473,11.5255,11.535,11.57,11.5912,11.6271666666667,11.655,11.684125,11.7146666666667,11.7516,11.7948181818182,11.8223333333333,11.8536923076923,11.8806428571429,11.9064,11.9369375,11.9663529411765,11.9938888888889,12.0227894736842,12.0539,12.0825714285714,12.1104090909091,12.1371304347826,12.1677083333333,12.2008,12.2312692307692,12.2585185185185,12.2825,12.3050344827586,12.3294666666667,12.3525806451613
"2015",13.6023225806452,14.4006428571429,14.3705161290323,13.8931666666667,12.4680967741935,10.8789,8.37787096774194,5.59874193548387,4.61576666666667,6.96622580645161,9.84616666666667,12.0447741935484,13.073,13.125,13.112,13.051,13.115,13.138,13.18,13.231,13.292,13.254,13.363,13.432,13.504,13.573,13.661,13.782,13.765,13.778,13.856,13.818,13.752,13.86,13.93,13.944,13.968,13.92,13.976,14.005,13.991,14.047,14.176,14.246,14.218,14.252,14.269,14.232,14.27,14.277,14.407,14.455,14.468,14.407,14.434,14.443,14.496,14.517,14.437,14.358,14.347,14.371,14.41,14.534,14.554,14.505,14.5,14.492,14.49,14.419,14.41,14.533,14.421,14.446,14.372,14.263,14.354,14.313,14.271,14.26,14.308,14.34,14.364,14.353,14.337,14.387,14.404,14.31,14.315,14.372,14.332,14.356,14.433,14.513,14.388,14.444,14.495,14.442,14.34,14.343,14.385,14.292,14.241,14.25,14.174,14.089,14.122,14.042,13.989,13.992,14.029,14.054,14.089,14.068,14.017,14.035,13.986,13.964,13.895,13.898,13.897,13.881,13.992,13.951,13.827,13.628,13.581,13.535,13.466,13.405,13.362,13.336,13.142,13.112,13.098,13.134,13.078,12.995,12.882,12.812,12.812,12.758,12.758,12.699,12.751,12.572,12.54,12.512,12.451,12.409,12.347,12.297,12.266,12.214,12.102,11.98,11.922,11.895,11.875,11.841,11.792,11.744,11.721,11.568,11.543,11.522,11.396,11.362,11.323,11.303,11.313,11.249,11.158,11.222,11.148,11.087,10.997,10.963,10.815,10.748,10.767,10.738,10.68,10.585,10.547,10.521,10.39,10.463,10.381,10.251,10.215,10.104,10.008,9.842,9.828,9.746,9.643,9.599,9.573,9.379,9.304,9.216,9.048,8.968,8.841,8.7,8.682,8.601,8.398,8.26,8.116,7.955,7.88,7.767,7.671,7.519,7.413,7.327,7.308,7.219,7.137,7.032,6.895,6.847,6.708,6.63,6.449,6.441,6.44,6.397,6.249,6.196,6.171,6.012,5.829,5.834,5.776,5.752,5.588,5.539,5.538,5.421,5.378,5.356,5.333,5.222,5.099,5.028,5.005,4.897,4.771,4.693,4.639,4.64,4.53,4.466,4.457,4.509,4.541,4.485,4.458,4.397,4.387,4.438,4.507,4.471,4.482,4.426,4.395,4.46,4.495,4.512,4.585,4.616,4.631,4.644,4.687,4.762,4.832,4.833,4.915,4.916,4.986,5.04,5.14,5.356,5.344,5.289,5.374,5.543,5.69,5.819,5.996,6.156,6.225,6.314,6.292,6.396,6.56,6.756,6.976,7.209,7.409,7.564,7.548,7.61,7.759,7.895,8.069,8.151,8.203,8.289,8.359,8.45,8.592,8.76,8.909,8.926,8.959,9.068,9.153,9.307,9.395,9.476,9.543,9.644,9.663,9.65,9.644,9.764,9.853,9.941,9.951,9.951,10.002,9.98,9.946,10.027,10.153,10.281,10.382,10.564,10.754,10.824,10.846,10.829,11.064,11.135,11.223,11.296,11.301,11.372,11.447,11.542,11.591,11.739,11.814,11.871,11.987,12.019,12.112,12.116,12.169,12.249,12.303,12.299,12.411,12.381,12.407,12.507,12.661,12.65,12.68,12.745,12.762,12.8,12.735,13.073,13.099,13.1033333333333,13.09025,13.0952,13.1023333333333,13.1134285714286,13.128125,13.1463333333333,13.1571,13.1758181818182,13.1971666666667,13.2207692307692,13.2459285714286,13.2736,13.305375,13.3324117647059,13.3571666666667,13.3834210526316,13.40515,13.4216666666667,13.4415909090909,13.4628260869565,13.482875,13.50228,13.5183461538462,13.5352962962963,13.5520714285714,13.5672068965517,13.5832,13.6023225806452,14.246,14.232,14.2386666666667,14.24625,14.2434,14.2478333333333,14.252,14.271375,14.2917777777778,14.3094,14.3182727272727,14.3279166666667,14.3367692307692,14.3481428571429,14.3594,14.36425,14.3638823529412,14.3629444444444,14.3633684210526,14.3657,14.3737142857143,14.3819090909091,14.3872608695652,14.3919583333333,14.39596,14.3995769230769,14.4002962962963,14.4006428571429,14.533,14.477,14.4666666666667,14.443,14.407,14.3981666666667,14.386,14.371625,14.3592222222222,14.3541,14.3528181818182,14.35375,14.3536923076923,14.3525,14.3548,14.357875,14.3550588235294,14.3528333333333,14.3538421052632,14.35275,14.3529047619048,14.3565454545455,14.363347826087,14.364375,14.36756,14.3724615384615,14.375037037037,14.3737857142857,14.372724137931,14.3731333333333,14.3705161290323,14.241,14.2455,14.2216666666667,14.1885,14.1752,14.153,14.1295714285714,14.112375,14.1031111111111,14.0982,14.0973636363636,14.0949166666667,14.0889230769231,14.0850714285714,14.0784666666667,14.0713125,14.0609411764706,14.0518888888889,14.0437368421053,14.0356,14.0335238095238,14.0297727272727,14.0209565217391,14.0045833333333,13.98764,13.9702307692308,13.9515555555556,13.9320357142857,13.9123793103448,13.8931666666667,13.142,13.127,13.1173333333333,13.1215,13.1128,13.0931666666667,13.063,13.031625,13.0072222222222,12.9823,12.9619090909091,12.94,12.9254615384615,12.9002142857143,12.8762,12.8534375,12.8297647058824,12.8063888888889,12.7822105263158,12.75795,12.7345238095238,12.7108636363636,12.6843913043478,12.6550416666667,12.62572,12.5976153846154,12.5708518518519,12.5447857142857,12.5188275862069,12.493,12.4680967741935,11.568,11.5555,11.5443333333333,11.50725,11.4782,11.4523333333333,11.431,11.41625,11.3976666666667,11.3737,11.3599090909091,11.34225,11.3226153846154,11.2993571428571,11.2769333333333,11.2480625,11.2186470588235,11.1935555555556,11.1695789473684,11.1451,11.1184285714286,11.0924545454545,11.0676086956522,11.039375,11.01632,10.9918846153846,10.9644444444444,10.9376785714286,10.9089310344828,10.8789,9.842,9.835,9.80533333333333,9.76475,9.7316,9.70516666666667,9.65857142857143,9.61425,9.57,9.5178,9.46781818181818,9.41558333333333,9.36053846153846,9.31207142857143,9.26466666666667,9.2105,9.15458823529412,9.09688888888889,9.03678947368421,8.97895,8.9212380952381,8.86440909090909,8.80591304347826,8.747875,8.69104,8.63784615384615,8.5852962962963,8.53357142857143,8.48179310344828,8.4289,8.37787096774194,6.708,6.669,6.59566666666667,6.557,6.5336,6.51083333333333,6.47342857142857,6.43875,6.409,6.3693,6.32018181818182,6.27966666666667,6.24092307692308,6.206,6.1648,6.1256875,6.09111764705882,6.05388888888889,6.01831578947368,5.9852,5.95414285714286,5.92086363636364,5.88513043478261,5.84941666666667,5.81564,5.78030769230769,5.74292592592593,5.70542857142857,5.66865517241379,5.63436666666667,5.59874193548387,4.466,4.4615,4.47733333333333,4.49325,4.4916,4.486,4.47328571428571,4.4625,4.45977777777778,4.4645,4.46509090909091,4.4665,4.46338461538462,4.4585,4.4586,4.460875,4.46388235294118,4.47061111111111,4.47826315789474,4.4859,4.49342857142857,4.50222727272727,4.51352173913043,4.52679166666667,4.53904,4.5535,4.56692592592593,4.58189285714286,4.59768965517241,4.61576666666667,5.356,5.35,5.32966666666667,5.34075,5.3812,5.43266666666667,5.48785714285714,5.551375,5.61855555555556,5.6792,5.73690909090909,5.78316666666667,5.83030769230769,5.88242857142857,5.94066666666667,6.005375,6.07617647058824,6.15022222222222,6.22463157894737,6.2908,6.35361904761905,6.4175,6.48173913043478,6.547875,6.612,6.67319230769231,6.73303703703704,6.79110714285714,6.84831034482759,6.90643333333333,6.96622580645161,8.909,8.9175,8.93133333333333,8.9655,9.003,9.05366666666667,9.10242857142857,9.149125,9.19288888888889,9.238,9.27663636363636,9.30775,9.33361538461538,9.36435714285714,9.39693333333333,9.4309375,9.46152941176471,9.48872222222222,9.51573684210526,9.53895,9.55833333333333,9.57963636363636,9.6045652173913,9.63275,9.66272,9.69738461538462,9.73651851851852,9.77535714285714,9.81227586206897,9.84616666666667,11.064,11.0995,11.1406666666667,11.1795,11.2038,11.2318333333333,11.2625714285714,11.2975,11.3301111111111,11.371,11.4112727272727,11.4495833333333,11.4909230769231,11.5286428571429,11.5675333333333,11.6018125,11.6351764705882,11.6692777777778,11.7026315789474,11.73245,11.7647619047619,11.7927727272727,11.8194782608696,11.848125,11.88064,11.9102307692308,11.9387407407407,11.9675357142857,11.9949310344828,12.0217666666667,12.0447741935484
"2016",13.4567741935484,14.202724137931,14.399935483871,13.6812666666667,11.9244193548387,10.4129,7.93754838709677,5.37054838709677,4.5285,6.08164516129032,8.65783333333333,11.4594193548387,12.721,12.806,12.79,12.829,12.874,13.039,13.079,13.101,13.186,13.387,13.493,13.41,13.57,13.499,13.512,13.545,13.58,13.644,13.63,13.677,13.737,13.704,13.684,13.738,13.751,13.819,13.816,13.85,13.904,13.895,13.89,13.926,13.954,13.981,14.025,14.071,14.179,14.173,14.286,14.258,14.118,14.07,14.146,14.198,14.19,14.279,14.237,14.182,14.137,14.161,14.193,14.2,14.151,14.195,14.316,14.358,14.404,14.426,14.524,14.427,14.418,14.354,14.312,14.322,14.348,14.404,14.397,14.39,14.354,14.408,14.379,14.432,14.375,14.518,14.47,14.464,14.469,14.451,14.463,14.546,14.566,14.509,14.444,14.447,14.419,14.427,14.351,14.23,14.155,14.149,14.117,14.114,14.044,14.053,14.025,13.995,14.028,13.952,13.838,13.836,13.772,13.85,13.826,13.825,13.813,13.767,13.783,13.672,13.583,13.591,13.588,13.493,13.442,13.37,13.327,13.277,13.221,13.186,13.117,12.933,12.746,12.689,12.717,12.622,12.652,12.552,12.529,12.386,12.358,12.286,12.18,12.084,12.01,11.964,11.918,11.87,11.78,11.769,11.715,11.667,11.642,11.61,11.514,11.401,11.397,11.385,11.347,11.297,11.241,11.197,11.132,11.015,11.062,11.082,11.058,11.031,10.965,10.926,10.93,10.91,10.864,10.778,10.767,10.741,10.64,10.588,10.483,10.412,10.385,10.301,10.103,10.054,9.97,9.903,9.83,9.734,9.741,9.665,9.553,9.492,9.404,9.225,9.147,9.031,8.953,8.852,8.823,8.781,8.692,8.573,8.524,8.358,8.15,8.054,7.972,7.905,7.885,7.831,7.775,7.672,7.594,7.475,7.449,7.343,7.264,7.206,7.149,7.061,6.94,6.93,6.773,6.677,6.509,6.398,6.208,6.267,6.203,6.044,5.966,5.919,5.926,5.819,5.646,5.571,5.605,5.512,5.377,5.276,5.219,5.157,5.082,4.976,4.971,5.042,4.962,4.878,4.783,4.702,4.535,4.62,4.507,4.435,4.372,4.33,4.287,4.31,4.259,4.213,4.199,4.145,4.168,4.147,4.168,4.238,4.273,4.348,4.385,4.325,4.347,4.372,4.441,4.512,4.548,4.615,4.688,4.869,4.92,4.907,5.065,5.196,5.185,5.188,5.207,5.288,5.303,5.292,5.302,5.383,5.413,5.396,5.413,5.429,5.452,5.494,5.57,5.613,5.661,5.805,5.928,5.954,6.017,6.18,6.349,6.504,6.636,6.75,6.87,7,7.005,7.068,7.12,7.125,7.105,7.106,7.219,7.424,7.558,7.675,7.862,8.029,8.168,8.251,8.417,8.471,8.56,8.649,8.653,8.721,8.73,8.804,8.698,8.585,8.584,8.692,8.9,8.989,9.058,9.188,9.291,9.489,9.635,9.726,9.796,9.913,10.183,10.355,10.387,10.369,10.415,10.461,10.662,10.683,10.8,11.071,11.244,11.266,11.348,11.514,11.541,11.715,11.762,11.774,11.867,11.966,11.841,11.831,11.737,11.865,12.027,12.088,12.291,12.484,12.525,12.617,12.553,12.721,12.7635,12.7723333333333,12.7865,12.804,12.8431666666667,12.8768571428571,12.904875,12.9361111111111,12.9812,13.0277272727273,13.0595833333333,13.0988461538462,13.1274285714286,13.1530666666667,13.1775625,13.2012352941176,13.2258333333333,13.2471052631579,13.2686,13.2909047619048,13.3096818181818,13.3259565217391,13.343125,13.35944,13.3771153846154,13.3933703703704,13.4096785714286,13.426724137931,13.4423333333333,13.4567741935484,13.926,13.94,13.9536666666667,13.9715,13.9914,14.0226666666667,14.0441428571429,14.074375,14.0947777777778,14.0971,14.0946363636364,14.0989166666667,14.1065384615385,14.1125,14.1236,14.1306875,14.1337058823529,14.1338888888889,14.1353157894737,14.1382,14.1411428571429,14.1415909090909,14.1439130434783,14.1510833333333,14.15936,14.1687692307692,14.1782962962963,14.1906428571429,14.427,14.4225,14.3996666666667,14.37775,14.3666,14.3635,14.3692857142857,14.37275,14.3746666666667,14.3726,14.3758181818182,14.3760833333333,14.3803846153846,14.38,14.3892,14.39425,14.3983529411765,14.4022777777778,14.4048421052632,14.40775,14.4143333333333,14.4212272727273,14.4250434782609,14.4258333333333,14.42668,14.4263846153846,14.4264074074074,14.4237142857143,14.4170344827586,14.4083,14.399935483871,14.117,14.1155,14.0916666666667,14.082,14.0706,14.058,14.0537142857143,14.041,14.0184444444444,14.0002,13.9794545454545,13.9686666666667,13.9576923076923,13.9482142857143,13.9392,13.9284375,13.9198823529412,13.9061111111111,13.8891052631579,13.8742,13.8605714285714,13.8438636363636,13.8263913043478,13.807375,13.78816,13.7685,13.7482222222222,13.7281428571429,13.7070689655172,13.6812666666667,12.746,12.7175,12.7173333333333,12.6935,12.6852,12.663,12.6438571428571,12.611625,12.5834444444444,12.5537,12.5197272727273,12.4834166666667,12.447,12.4125,12.3795333333333,12.3476875,12.3142941176471,12.284,12.2540526315789,12.2247,12.1969523809524,12.1702727272727,12.1417391304348,12.110875,12.08232,12.0555,12.0292592592593,12.0031071428571,11.9768275862069,11.9508333333333,11.9244193548387,11.015,11.0385,11.053,11.05425,11.0496,11.0355,11.0198571428571,11.008625,10.9976666666667,10.9843,10.9655454545455,10.949,10.933,10.9120714285714,10.8904666666667,10.865,10.8383529411765,10.8131666666667,10.7862105263158,10.75205,10.7188095238095,10.6847727272727,10.6507826086957,10.6165833333333,10.58128,10.5489615384615,10.5162222222222,10.4818214285714,10.4476896551724,10.4129,9.225,9.186,9.13433333333333,9.089,9.0416,9.00516666666667,8.97314285714286,8.938,8.89744444444444,8.8601,8.81445454545455,8.75908333333333,8.70484615384615,8.6525,8.60266666666667,8.5578125,8.51505882352941,8.47394444444445,8.43173684210526,8.38985,8.34628571428571,8.3055,8.26365217391304,8.222,8.18136,8.14165384615385,8.10162962962963,8.06014285714286,8.0211724137931,7.97956666666667,7.93754838709677,6.509,6.4535,6.37166666666667,6.3455,6.317,6.2715,6.22785714285714,6.18925,6.16,6.1259,6.08227272727273,6.03966666666667,6.00623076923077,5.97092857142857,5.93133333333333,5.890375,5.85088235294118,5.81233333333333,5.7738947368421,5.734,5.69766666666667,5.66786363636364,5.63717391304348,5.60554166666667,5.57264,5.53915384615385,5.50196296296296,5.47046428571429,5.43724137931035,5.40383333333333,5.37054838709677,4.33,4.3085,4.309,4.2965,4.2798,4.26633333333333,4.249,4.238875,4.22866666666667,4.2226,4.224,4.22808333333333,4.23730769230769,4.24785714285714,4.253,4.258875,4.26552941176471,4.27527777777778,4.28773684210526,4.30075,4.31571428571429,4.33263636363636,4.35595652173913,4.37945833333333,4.40056,4.42611538461538,4.45462962962963,4.48071428571429,4.50510344827586,4.5285,5.288,5.2955,5.29433333333333,5.29625,5.3136,5.33016666666667,5.33957142857143,5.34875,5.35766666666667,5.3671,5.37863636363636,5.39458333333333,5.41138461538462,5.42921428571429,5.45426666666667,5.483875,5.51152941176471,5.53961111111111,5.57331578947368,5.6121,5.65457142857143,5.69918181818182,5.74486956521739,5.79175,5.84008,5.88488461538462,5.9287037037037,5.97125,6.01103448275862,6.0475,6.08164516129032,7.219,7.3215,7.40033333333333,7.469,7.5476,7.62783333333333,7.705,7.77325,7.84477777777778,7.9074,7.96672727272727,8.02358333333333,8.072,8.11835714285714,8.15913333333333,8.1994375,8.22876470588235,8.24855555555555,8.26621052631579,8.2875,8.31666666666667,8.34722727272727,8.37813043478261,8.411875,8.44704,8.48711538461538,8.52962962962963,8.57235714285714,8.61455172413793,8.65783333333333,10.183,10.269,10.3083333333333,10.3235,10.3418,10.3616666666667,10.4045714285714,10.439375,10.4794444444444,10.5386,10.6027272727273,10.658,10.7110769230769,10.7684285714286,10.8199333333333,10.875875,10.928,10.975,11.0219473684211,11.06915,11.1059047619048,11.1388636363636,11.1648695652174,11.1940416666667,11.22736,11.2604615384615,11.2986296296296,11.3409642857143,11.3817931034483,11.4229666666667,11.4594193548387
"2017",13.1901290322581,14.1194285714286,14.290064516129,13.7534666666667,12.6304516129032,10.7564,7.93935483870968,5.48064516129032,4.8219,6.76712903225806,9.49283333333333,11.7426774193548,12.643,12.644,12.713,12.954,12.956,12.839,12.881,12.87,12.847,12.896,12.994,12.91,12.874,12.851,12.883,13.033,13.058,13.119,13.267,13.384,13.402,13.496,13.622,13.734,13.781,13.717,13.702,13.694,13.636,13.713,13.781,13.861,13.865,13.892,13.864,13.87,13.929,13.886,13.916,13.905,13.906,13.873,13.916,14.052,14.153,14.186,14.335,14.271,14.311,14.329,14.305,14.322,14.403,14.404,14.376,14.337,14.3,14.286,14.291,14.341,14.332,14.395,14.404,14.449,14.417,14.365,14.326,14.331,14.31,14.394,14.369,14.374,14.421,14.396,14.317,14.28,14.257,14.193,14.231,14.227,14.171,14.15,14.12,14.123,14.197,14.199,14.211,14.256,14.253,14.183,14.164,14.165,14.219,14.205,14.119,14.013,14.051,13.964,13.926,13.936,13.931,13.92,13.803,13.683,13.693,13.654,13.736,13.682,13.657,13.625,13.561,13.467,13.436,13.469,13.454,13.477,13.452,13.415,13.394,13.333,13.14,13.136,13.141,13.069,13.08,13.1,12.994,12.955,12.924,12.945,12.879,12.8,12.731,12.679,12.666,12.563,12.58,12.525,12.514,12.542,12.463,12.389,12.353,12.277,12.301,12.292,12.247,12.15,12.08,12.035,11.994,11.754,11.776,11.739,11.636,11.6,11.5,11.412,11.341,11.294,11.229,11.158,11.071,10.971,10.879,10.815,10.75,10.671,10.61,10.564,10.49,10.326,10.262,10.172,10.087,9.981,9.959,9.873,9.704,9.629,9.439,9.269,9.147,9.115,9.029,9.018,8.909,8.773,8.691,8.66,8.615,8.469,8.371,8.173,8.081,7.912,7.855,7.755,7.645,7.586,7.408,7.323,7.283,7.341,7.241,7.186,7.133,7.038,6.9,6.783,6.693,6.718,6.559,6.469,6.355,6.206,6.16,6.091,5.96,5.815,5.782,5.658,5.567,5.516,5.455,5.449,5.381,5.275,5.296,5.276,5.242,5.256,5.243,5.197,5.13,5.003,4.946,4.971,4.984,4.973,4.945,4.877,4.863,4.804,4.812,4.825,4.826,4.759,4.691,4.676,4.686,4.673,4.666,4.684,4.666,4.635,4.675,4.739,4.732,4.791,4.753,4.751,4.849,4.828,4.851,4.828,4.876,4.923,5.04,5.08,5.154,5.156,5.228,5.376,5.4,5.432,5.511,5.534,5.585,5.718,5.91,6.041,6.122,6.194,6.38,6.446,6.506,6.553,6.691,6.851,7.04,7.17,7.269,7.405,7.556,7.587,7.609,7.664,7.777,7.939,8.075,8.061,8.162,8.217,8.329,8.356,8.395,8.498,8.618,8.758,8.882,8.992,9.171,9.312,9.326,9.316,9.339,9.434,9.485,9.567,9.61,9.656,9.744,9.791,9.815,9.792,9.989,10.176,10.225,10.286,10.389,10.448,10.503,10.583,10.801,10.867,10.931,10.909,10.991,11.095,11.084,11.17,11.331,11.569,11.733,11.775,11.865,11.839,11.825,11.827,11.923,12.046,12.024,12.094,12.072,12.075,12.05,12.14,12.229,12.339,12.291,12.235,12.223,12.273,12.397,12.643,12.6435,12.6666666666667,12.7385,12.782,12.7915,12.8042857142857,12.8125,12.8163333333333,12.8243,12.8397272727273,12.8455833333333,12.8477692307692,12.848,12.8503333333333,12.86175,12.8732941176471,12.8869444444444,12.9069473684211,12.9308,12.9532380952381,12.9779090909091,13.0059130434783,13.03625,13.06604,13.0910769230769,13.1137037037037,13.1344285714286,13.151724137931,13.1704333333333,13.1901290322581,13.861,13.863,13.8726666666667,13.8705,13.8704,13.8801666666667,13.881,13.885375,13.8875555555556,13.8894,13.8879090909091,13.89025,13.9026923076923,13.9205714285714,13.9382666666667,13.9630625,13.9811764705882,13.9995,14.0168421052632,14.03125,14.0450952380952,14.0613636363636,14.0762608695652,14.08875,14.09868,14.1064230769231,14.1130740740741,14.1194285714286,14.341,14.3365,14.356,14.368,14.3842,14.3896666666667,14.3861428571429,14.378625,14.3733333333333,14.367,14.3694545454545,14.3694166666667,14.3697692307692,14.3734285714286,14.3749333333333,14.3713125,14.3659411764706,14.3598888888889,14.3511052631579,14.3451,14.3394761904762,14.3318181818182,14.3239130434783,14.3154166666667,14.30772,14.3034615384615,14.2995925925926,14.2964285714286,14.2950344827586,14.2936333333333,14.290064516129,14.164,14.1645,14.1826666666667,14.18825,14.1744,14.1475,14.1337142857143,14.1125,14.0917777777778,14.0762,14.063,14.0510833333333,14.032,14.0070714285714,13.9861333333333,13.965375,13.9518823529412,13.9368888888889,13.9221578947368,13.9073,13.8908095238095,13.8715454545455,13.8526086956522,13.836625,13.82132,13.8080769230769,13.7948888888889,13.7813214285714,13.7679655172414,13.7534666666667,13.14,13.138,13.139,13.1215,13.1132,13.111,13.0942857142857,13.076875,13.0598888888889,13.0484,13.033,13.0135833333333,12.9918461538462,12.9695,12.9492666666667,12.925125,12.9048235294118,12.8837222222222,12.8642631578947,12.84815,12.8298095238095,12.8097727272727,12.7899130434783,12.7685416666667,12.74984,12.7322307692308,12.7142592592593,12.6941071428571,12.6729310344828,12.6516666666667,12.6304516129032,11.754,11.765,11.7563333333333,11.72625,11.701,11.6675,11.631,11.59475,11.5613333333333,11.5281,11.4944545454545,11.4591666666667,11.4216153846154,11.3828571428571,11.345,11.3078125,11.2703529411765,11.2336666666667,11.1984210526316,11.163,11.1231428571429,11.084,11.044347826087,11.0044583333333,10.96352,10.9248846153846,10.8859259259259,10.8437142857143,10.8018275862069,10.7564,9.269,9.208,9.177,9.14,9.1156,9.08116666666667,9.03714285714286,8.993875,8.95677777777778,8.9226,8.88136363636364,8.83883333333333,8.78761538461539,8.73714285714286,8.68213333333333,8.6304375,8.57894117647059,8.52705555555556,8.47752631578947,8.42405,8.37161904761905,8.32213636363636,8.27947826086957,8.23620833333333,8.1942,8.15338461538462,8.11207407407407,8.06878571428572,8.02444827586207,7.98006666666667,7.93935483870968,6.559,6.514,6.461,6.39725,6.3498,6.30666666666667,6.25714285714286,6.201875,6.15522222222222,6.1055,6.05654545454545,6.0115,5.96869230769231,5.93157142857143,5.89486666666667,5.856125,5.82317647058824,5.79277777777778,5.76378947368421,5.7384,5.71480952380952,5.69127272727273,5.66686956521739,5.63920833333333,5.61148,5.58684615384615,5.56451851851852,5.54339285714286,5.52275862068966,5.50123333333333,5.48064516129032,4.804,4.808,4.81366666666667,4.81675,4.8052,4.78616666666667,4.77042857142857,4.759875,4.75022222222222,4.7418,4.73654545454546,4.73066666666667,4.72330769230769,4.71985714285714,4.72113333333333,4.7218125,4.72588235294118,4.72738888888889,4.72863157894737,4.73465,4.73909523809524,4.74418181818182,4.74782608695652,4.75316666666667,4.75996,4.77073076923077,4.78218518518519,4.79546428571429,4.80789655172414,4.8219,5.376,5.388,5.40266666666667,5.42975,5.4506,5.473,5.508,5.55825,5.61188888888889,5.6629,5.71118181818182,5.76691666666667,5.81915384615385,5.86821428571429,5.91386666666667,5.9624375,6.01470588235294,6.07166666666667,6.12947368421053,6.18645,6.24447619047619,6.30409090909091,6.35986956521739,6.41191666666667,6.462,6.51257692307692,6.56540740740741,6.61932142857143,6.66903448275862,6.7188,6.76712903225806,8.329,8.3425,8.36,8.3945,8.4392,8.49233333333333,8.548,8.6035,8.66655555555556,8.7311,8.78518181818182,8.82941666666667,8.86861538461539,8.909,8.9474,8.986125,9.02282352941176,9.058,9.09410526315789,9.12895,9.16161904761905,9.19027272727273,9.225,9.264625,9.30304,9.34084615384615,9.37966666666667,9.41782142857143,9.45524137931034,9.49283333333333,10.801,10.834,10.8663333333333,10.877,10.8998,10.9323333333333,10.954,10.981,11.0198888888889,11.0748,11.1346363636364,11.188,11.2400769230769,11.2828571428571,11.319,11.35075,11.3844117647059,11.4211666666667,11.4528947368421,11.48495,11.5129047619048,11.5384545454545,11.5606956521739,11.5848333333333,11.6106,11.6386153846154,11.6627777777778,11.6832142857143,11.7018275862069,11.7208666666667,11.7426774193548
"2018",13.0773548387097,13.96725,14.2975806451613,13.6960666666667,12.2320322580645,10.7775,8.26809677419355,5.6148064516129,4.78523333333333,6.13409677419355,9.82313333333333,11.8614838709677,12.484,12.6,12.634,12.724,12.834,12.772,12.75,12.74,12.874,12.87,12.892,12.887,13.013,13.059,13.107,13.151,13.147,13.166,13.177,13.212,13.215,13.217,13.318,13.427,13.433,13.352,13.272,13.401,13.45,13.563,13.657,13.764,13.833,13.9,13.929,13.976,13.861,13.797,13.831,13.772,13.791,13.809,13.844,13.865,13.831,13.875,13.902,13.954,13.968,14.009,14.065,14.109,14.177,14.228,14.134,14.172,14.187,14.166,14.334,14.336,14.293,14.25,14.23,14.186,14.13,14.177,14.241,14.292,14.306,14.319,14.395,14.418,14.499,14.482,14.461,14.464,14.381,14.33,14.233,14.243,14.318,14.271,14.246,14.201,14.209,14.274,14.309,14.235,14.239,14.257,14.196,14.119,14.02,14.045,13.972,13.939,13.877,13.919,13.903,13.852,13.889,13.827,13.833,13.76,13.728,13.648,13.666,13.652,13.589,13.562,13.534,13.414,13.449,13.465,13.42,13.446,13.399,13.257,13.25,13.252,13.054,13.012,12.941,12.841,12.769,12.647,12.57,12.58,12.542,12.521,12.459,12.358,12.249,12.28,12.209,12.249,12.231,12.111,12.043,11.99,11.891,11.872,11.885,11.801,11.828,11.823,11.765,11.757,11.693,11.612,11.61,11.44,11.442,11.368,11.291,11.26,11.161,11.167,11.102,11.079,11.048,11.034,11.002,10.972,10.882,10.839,10.72,10.742,10.801,10.694,10.696,10.582,10.483,10.411,10.399,10.293,10.225,10.136,10.053,10.017,9.986,9.759,9.66,9.633,9.543,9.359,9.389,9.189,9.193,9.17,9.012,8.85,8.724,8.48,8.37,8.435,8.345,8.232,8.152,8.111,7.931,7.761,7.614,7.356,7.238,7.245,7.162,7.077,7.096,6.93,6.711,6.584,6.53,6.526,6.41,6.368,6.253,6.124,6.04,5.998,5.963,5.864,5.891,5.86,5.737,5.636,5.561,5.476,5.449,5.453,5.422,5.277,5.254,5.2,5.222,5.159,5.128,5.095,5.066,5.022,5.01,5.057,5.008,4.945,4.895,4.887,4.88,4.87,4.874,4.841,4.821,4.827,4.807,4.763,4.749,4.757,4.7,4.688,4.673,4.677,4.711,4.663,4.645,4.63,4.649,4.692,4.708,4.77,4.801,4.884,4.899,4.915,4.936,5.054,5.038,5.063,5.127,5.139,5.117,5.135,5.161,5.237,5.227,5.3,5.416,5.513,5.654,5.837,5.984,5.961,6.047,6.146,6.262,6.46,6.635,6.763,6.997,7.209,7.528,7.712,7.683,7.705,7.906,8.141,8.315,8.475,8.73,8.842,8.922,8.952,9.029,9.088,9.228,9.287,9.413,9.511,9.564,9.6,9.735,9.882,10.005,10.091,10.217,10.349,10.485,10.68,10.588,10.678,10.697,10.775,10.795,10.826,10.929,11.006,11.071,11.075,11.175,11.138,11.203,11.233,11.337,11.413,11.503,11.506,11.648,11.672,11.811,11.856,11.926,11.972,12.007,12.066,12.115,12.054,12.16,12.269,12.316,12.253,12.273,12.272,12.325,12.344,12.523,12.569,12.621,12.484,12.542,12.5726666666667,12.6105,12.6552,12.6746666666667,12.6854285714286,12.69225,12.7124444444444,12.7282,12.7430909090909,12.7550833333333,12.7749230769231,12.7952142857143,12.816,12.8369375,12.8551764705882,12.8724444444444,12.8884736842105,12.90465,12.9194285714286,12.9329545454545,12.9496956521739,12.9695833333333,12.98812,13.0021153846154,13.0121111111111,13.026,13.0406206896552,13.0580333333333,13.0773548387097,13.764,13.7985,13.8323333333333,13.8565,13.8804,13.8771666666667,13.8657142857143,13.861375,13.8514444444444,13.8454,13.8420909090909,13.84225,13.844,13.8430714285714,13.8452,13.84875,13.8549411764706,13.8612222222222,13.869,13.8788,13.8897619047619,13.9028181818182,13.9169565217391,13.926,13.93584,13.9455,13.9536666666667,13.96725,14.336,14.3145,14.293,14.27725,14.259,14.2375,14.2288571428571,14.230375,14.2372222222222,14.2441,14.2509090909091,14.2629166666667,14.2748461538462,14.2908571428571,14.3036,14.3134375,14.3222941176471,14.3255555555556,14.3257894736842,14.32115,14.3174285714286,14.3174545454545,14.3154347826087,14.3125416666667,14.30808,14.3042692307692,14.3031481481481,14.3033571428571,14.301,14.2989333333333,14.2975806451613,14.196,14.1575,14.1116666666667,14.095,14.0704,14.0485,14.024,14.010875,13.9988888888889,13.9842,13.9755454545455,13.9631666666667,13.9531538461538,13.9393571428571,13.9252666666667,13.9079375,13.8937058823529,13.8802777777778,13.8649473684211,13.8498,13.8347619047619,13.8156363636364,13.7996956521739,13.78575,13.77112,13.7586153846154,13.7452962962963,13.7278571428571,13.7113793103448,13.6960666666667,13.054,13.033,13.0023333333333,12.962,12.9234,12.8773333333333,12.8334285714286,12.80175,12.7728888888889,12.7477,12.7214545454545,12.6911666666667,12.6571538461538,12.6302142857143,12.6021333333333,12.5800625,12.5595294117647,12.5346111111111,12.5087368421053,12.4828,12.454619047619,12.4281363636364,12.4045217391304,12.379375,12.35732,12.3367692307692,12.3155925925926,12.2956428571429,12.2748620689655,12.2527666666667,12.2320322580645,11.44,11.441,11.4166666666667,11.38525,11.3602,11.327,11.3041428571429,11.278875,11.2566666666667,11.2358,11.2174545454545,11.1995,11.182,11.1605714285714,11.1391333333333,11.1129375,11.0911176470588,11.075,11.0549473684211,11.037,11.0153333333333,10.9911363636364,10.9659130434783,10.9422916666667,10.91632,10.8897307692308,10.8618148148148,10.8329285714286,10.8047931034483,10.7775,9.759,9.7095,9.684,9.64875,9.5908,9.55716666666667,9.50457142857143,9.465625,9.43277777777778,9.3907,9.34154545454545,9.29008333333333,9.22776923076923,9.1665,9.11773333333333,9.0694375,9.02017647058823,8.97194444444444,8.92663157894737,8.87685,8.82371428571428,8.76872727272727,8.70730434782609,8.64608333333333,8.59004,8.53511538461538,8.48111111111111,8.43164285714286,8.37986206896552,8.32423333333333,8.26809677419355,6.53,6.528,6.48866666666667,6.4585,6.4174,6.3685,6.32157142857143,6.281125,6.24577777777778,6.2076,6.17881818181818,6.15225,6.12030769230769,6.08571428571429,6.05073333333333,6.0148125,5.98152941176471,5.95216666666667,5.92426315789474,5.8919,5.86152380952381,5.83145454545455,5.80495652173913,5.77804166666667,5.75204,5.72676923076923,5.7022962962963,5.678,5.65496551724138,5.63503333333333,5.6148064516129,4.945,4.92,4.909,4.90175,4.8954,4.89183333333333,4.88457142857143,4.876625,4.87111111111111,4.8647,4.85545454545455,4.84658333333333,4.83969230769231,4.82971428571429,4.82026666666667,4.8110625,4.80317647058824,4.79805555555556,4.79094736842105,4.78365,4.77633333333333,4.77054545454545,4.76713043478261,4.76466666666667,4.76488,4.76626923076923,4.77062962962963,4.77521428571429,4.78003448275862,4.78523333333333,5.054,5.046,5.05166666666667,5.0705,5.0842,5.08966666666667,5.09614285714286,5.10425,5.119,5.1298,5.14527272727273,5.16783333333333,5.19438461538462,5.22721428571429,5.26786666666667,5.312625,5.35076470588235,5.38944444444444,5.42926315789474,5.4709,5.518,5.56877272727273,5.62069565217391,5.67804166666667,5.73928,5.80807692307692,5.87859259259259,5.94303571428571,6.00379310344828,6.0672,6.13409677419355,8.315,8.395,8.50666666666667,8.5905,8.6568,8.706,8.75214285714286,8.794125,8.84233333333333,8.8868,8.93463636363636,8.98266666666667,9.02738461538462,9.06828571428571,9.11273333333333,9.1608125,9.21047058823529,9.25938888888889,9.30978947368421,9.36175,9.4152380952381,9.47272727272727,9.52121739130435,9.56941666666667,9.61452,9.65915384615385,9.70122222222222,9.74139285714286,9.78234482758621,9.82313333333333,11.071,11.073,11.107,11.11475,11.1324,11.1491666666667,11.176,11.205625,11.2386666666667,11.2654,11.3001818181818,11.3311666666667,11.3680769230769,11.4029285714286,11.4378,11.4711875,11.5027058823529,11.534,11.5645789473684,11.58905,11.6162380952381,11.6459090909091,11.6750434782609,11.699125,11.72208,11.7432307692308,11.7647777777778,11.7854642857143,11.8108965517241,11.8361666666667,11.8614838709677
"2019",13.5672258064516,14.3936785714286,14.5736451612903,13.4344333333333,12.1859032258065,10.5936,7.58932258064516,5.02632258064516,4.3639,5.73490322580645,9.35283333333333,11.9030967741935,12.934,12.992,12.98,13.045,13.147,13.316,13.282,13.236,13.458,13.383,13.389,13.324,13.339,13.462,13.537,13.575,13.633,13.639,13.686,13.759,13.82,13.805,13.865,13.906,13.89,13.939,14.054,14.076,14.051,14.041,14.021,14.086,14.019,14.025,14.026,14.093,14.082,14.108,14.172,14.251,14.254,14.295,14.32,14.471,14.513,14.419,14.448,14.462,14.553,14.596,14.678,14.709,14.708,14.699,14.652,14.573,14.611,14.606,14.594,14.546,14.595,14.622,14.65,14.643,14.656,14.719,14.772,14.801,14.772,14.896,14.797,14.818,14.76,14.716,14.694,14.659,14.556,14.531,14.694,14.618,14.597,14.486,14.451,14.382,14.33,14.331,14.308,14.227,14.096,14.06,14.014,14.013,13.966,13.889,13.767,13.627,13.539,13.565,13.554,13.547,13.515,13.462,13.5,13.49,13.431,13.394,13.328,13.254,13.214,13.23,13.262,13.221,13.279,13.254,13.307,13.179,13.103,13.08,13.033,13.016,12.862,12.812,12.807,12.662,12.554,12.543,12.576,12.592,12.471,12.368,12.403,12.371,12.264,12.254,12.232,12.192,12.134,12.096,12.044,11.937,11.942,11.96,11.932,11.899,11.877,11.837,11.806,11.665,11.606,11.578,11.487,11.36,11.246,11.207,11.136,11.127,11.089,11.027,10.979,10.962,10.871,10.829,10.788,10.903,10.9,10.849,10.821,10.74,10.637,10.529,10.453,10.33,10.258,10.199,10.15,10.008,9.902,9.736,9.655,9.577,9.54,9.176,9.093,9.049,8.973,8.861,8.7,8.573,8.381,8.253,8.115,8.055,7.958,7.868,7.791,7.673,7.621,7.446,7.25,7.117,7.107,6.982,6.901,6.86,6.734,6.661,6.591,6.477,6.362,6.339,6.187,6.115,6.023,5.924,5.828,5.78,5.595,5.464,5.392,5.385,5.303,5.1,5.098,5.1,4.981,4.963,4.901,4.898,4.851,4.766,4.767,4.756,4.744,4.635,4.625,4.641,4.675,4.636,4.602,4.632,4.649,4.59,4.512,4.442,4.433,4.359,4.328,4.352,4.371,4.408,4.369,4.376,4.344,4.319,4.326,4.269,4.215,4.186,4.204,4.188,4.166,4.244,4.251,4.303,4.296,4.357,4.411,4.47,4.522,4.563,4.596,4.601,4.648,4.828,4.881,4.855,4.882,4.903,4.915,4.952,4.963,4.977,5.061,5.069,5.165,5.161,5.228,5.288,5.327,5.445,5.58,5.726,5.794,5.9,6.027,6.143,6.292,6.509,6.78,7.029,7.32,7.427,7.573,7.782,7.987,8.169,8.29,8.379,8.558,8.675,8.686,8.739,8.825,8.879,8.993,9.178,9.249,9.387,9.43,9.433,9.45,9.552,9.719,9.76,9.811,9.932,10,10.029,10.066,10.171,10.137,10.269,10.41,10.422,10.542,10.628,10.77,10.914,10.978,11.123,11.359,11.518,11.581,11.618,11.666,11.698,11.781,11.883,11.994,12.042,11.998,12.018,12.077,12.182,12.226,12.327,12.436,12.494,12.545,12.638,12.721,12.712,12.78,12.858,12.889,12.934,12.963,12.9686666666667,12.98775,13.0196,13.069,13.0994285714286,13.1165,13.1544444444444,13.1773,13.1965454545455,13.2071666666667,13.2173076923077,13.2347857142857,13.2549333333333,13.2749375,13.296,13.3150555555556,13.3345789473684,13.3558,13.3779047619048,13.3973181818182,13.417652173913,13.438,13.45608,13.4746538461538,13.4961111111111,13.5168214285714,13.5352413793103,13.5521,13.5672258064516,14.086,14.0525,14.0433333333333,14.039,14.0498,14.0551666666667,14.0627142857143,14.076375,14.0957777777778,14.1116,14.1282727272727,14.14425,14.1693846153846,14.1939285714286,14.2089333333333,14.223875,14.2378823529412,14.2553888888889,14.2733157894737,14.29355,14.3133333333333,14.3312727272727,14.3472608695652,14.3599583333333,14.36848,14.3778076923077,14.3862592592593,14.3936785714286,14.546,14.5705,14.5876666666667,14.60325,14.6112,14.6186666666667,14.633,14.650375,14.6671111111111,14.6776,14.6974545454545,14.70575,14.7143846153846,14.7176428571429,14.7175333333333,14.7160625,14.7127058823529,14.704,14.6948947368421,14.69485,14.6911904761905,14.6869090909091,14.6781739130435,14.6687083333333,14.65724,14.6446538461538,14.633037037037,14.6214285714286,14.6078275862069,14.5907666666667,14.5736451612903,14.014,14.0135,13.9976666666667,13.9705,13.9298,13.8793333333333,13.8307142857143,13.7975,13.7704444444444,13.7481,13.7269090909091,13.7048333333333,13.6890769230769,13.6748571428571,13.6586,13.6420625,13.6235882352941,13.6030555555556,13.5825789473684,13.56495,13.5505238095238,13.5355454545455,13.5243913043478,13.513125,13.50488,13.4923461538462,13.4779259259259,13.4637142857143,13.4488620689655,13.4344333333333,12.862,12.837,12.827,12.78575,12.7394,12.7066666666667,12.688,12.676,12.6532222222222,12.6247,12.6045454545455,12.5850833333333,12.5603846153846,12.5385,12.5180666666667,12.4976875,12.4762941176471,12.4551666666667,12.4335263157895,12.4087,12.3864761904762,12.3670909090909,12.3481739130435,12.3294583333333,12.31136,12.2931153846154,12.2750740740741,12.2532857142857,12.2309655172414,12.2092,12.1859032258065,11.36,11.303,11.271,11.23725,11.2152,11.1941666666667,11.1702857142857,11.146375,11.1258888888889,11.1004,11.0757272727273,11.05175,11.0403076923077,11.0302857142857,11.0182,11.005875,10.9902352941176,10.9706111111111,10.9473684210526,10.92265,10.8944285714286,10.8655,10.8365217391304,10.8079166666667,10.77592,10.7423076923077,10.705037037037,10.6675357142857,10.6299310344828,10.5936,9.176,9.1345,9.106,9.07275,9.0304,8.97533333333333,8.91785714285714,8.85075,8.78433333333333,8.7174,8.65718181818182,8.59891666666667,8.54269230769231,8.489,8.4346,8.38375,8.32858823529412,8.26866666666667,8.20805263157895,8.153,8.0972380952381,8.04286363636364,7.9914347826087,7.93904166666667,7.88792,7.83803846153846,7.78762962962963,7.73671428571429,7.68851724137931,7.63846666666667,7.58932258064516,6.023,5.9735,5.925,5.88875,5.83,5.769,5.71514285714286,5.673875,5.63266666666667,5.5794,5.53563636363636,5.49933333333333,5.45946153846154,5.424,5.38913333333333,5.3584375,5.32858823529412,5.29733333333333,5.26942105263158,5.24375,5.21995238095238,5.19336363636364,5.16865217391304,5.14666666666667,5.1278,5.10888461538462,5.09011111111111,5.07375,5.05910344827586,5.04346666666667,5.02632258064516,4.442,4.4375,4.41133333333333,4.3905,4.3828,4.38083333333333,4.38471428571429,4.38275,4.382,4.3782,4.37281818181818,4.36891666666667,4.36123076923077,4.35078571428571,4.3398,4.3313125,4.32288235294118,4.31416666666667,4.31047368421053,4.3075,4.30728571428571,4.30677272727273,4.30895652173913,4.31320833333333,4.31948,4.32726923076923,4.336,4.34528571428571,4.35410344827586,4.3639,4.828,4.8545,4.85466666666667,4.8615,4.8698,4.87733333333333,4.888,4.897375,4.90622222222222,4.9217,4.93509090909091,4.95425,4.97015384615385,4.98857142857143,5.00853333333333,5.0284375,5.05294117647059,5.08222222222222,5.11610526315789,5.15,5.18571428571429,5.22395454545455,5.26391304347826,5.30675,5.35484,5.40965384615385,5.46962962962963,5.53571428571429,5.60093103448276,5.66666666666667,5.73490322580645,7.987,8.078,8.14866666666667,8.20625,8.2766,8.343,8.392,8.435375,8.47866666666667,8.5187,8.56181818181818,8.61316666666667,8.66207692307692,8.71385714285714,8.7616,8.8035625,8.84158823529412,8.88105555555556,8.92515789473684,8.9669,9.00709523809524,9.04913636363636,9.09047826086957,9.12958333333333,9.16704,9.20565384615385,9.24014814814815,9.27689285714286,9.31596551724138,9.35283333333333,10.542,10.585,10.6466666666667,10.7135,10.7664,10.8258333333333,10.902,10.979,11.0458888888889,11.1031,11.1542727272727,11.1995833333333,11.2443076923077,11.2899285714286,11.3368666666667,11.3809375,11.4172352941176,11.4506111111111,11.4835789473684,11.5185,11.5521904761905,11.5874090909091,11.6243043478261,11.6605416666667,11.69592,11.7321538461538,11.7687777777778,11.8024642857143,11.8361724137931,11.8702333333333,11.9030967741935
"2020",13.6488709677419,14.685,14.7772903225806,13.7311,12.3604193548387,10.5773666666667,7.27877419354839,5.08464516129032,3.92443333333333,NA,NA,NA,13.102,13.075,13.176,13.187,13.123,13.196,13.227,13.295,13.289,13.277,13.342,13.399,13.389,13.493,13.577,13.571,13.715,13.737,13.815,13.887,13.9,13.932,14.026,14.002,14.108,14.122,14.115,14.146,14.253,14.3,14.339,14.304,14.42,14.373,14.363,14.463,14.596,14.641,14.754,14.693,14.738,14.662,14.664,14.531,14.73,14.678,14.72,14.675,14.643,14.669,14.753,14.857,15,14.836,14.749,14.723,14.774,14.844,14.982,15.037,14.964,15.032,15.155,15.048,14.971,14.911,14.91,15.007,15.025,15.088,15.022,14.918,14.862,14.951,15.062,14.914,14.909,14.874,14.855,14.793,14.627,14.472,14.422,14.438,14.311,14.399,14.344,14.249,14.257,14.269,14.214,14.205,14.15,14.07,13.98,14.036,13.985,13.818,13.826,13.842,13.757,13.842,13.838,13.871,13.781,13.734,13.662,13.63,13.686,13.661,13.615,13.773,13.548,13.531,13.372,13.266,13.262,13.349,13.329,13.3,13.116,13.162,13.077,13.012,13.003,12.912,12.798,12.756,12.786,12.747,12.668,12.752,12.628,12.534,12.402,12.298,12.242,12.187,12.139,12.158,12.121,11.958,11.945,11.931,11.941,11.775,11.718,11.657,11.629,11.562,11.559,11.44,11.395,11.367,11.307,11.264,11.222,11.16,11.079,10.996,10.956,10.889,10.891,10.829,10.748,10.696,10.579,10.462,10.436,10.404,10.241,10.292,10.229,10.113,9.947,9.906,9.876,9.854,9.723,9.575,9.445,9.262,9.142,8.942,8.807,8.648,8.455,8.276,8.133,8.037,7.861,7.819,7.747,7.473,7.308,7.188,7.078,6.954,6.789,6.71,6.6,6.475,6.33,6.301,6.311,6.246,6.204,6.13,6.221,6.09,6.069,6.036,5.976,5.852,5.79,5.783,5.86,5.812,5.76,5.645,5.549,5.595,5.579,5.484,5.383,5.137,5.2,5.069,4.957,4.93,4.816,4.704,4.63,4.577,4.552,4.492,4.429,4.427,4.363,4.448,4.365,4.26,4.2,4.004,4.051,3.939,3.822,3.822,3.811,3.777,3.77,3.777,3.763,3.74,3.745,3.709,3.745,3.743,3.774,3.81,3.826,3.801,3.853,3.899,3.994,4.057,4.118,4.147,4.195,4.195,4.254,4.274,4.318,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,13.102,13.0885,13.1176666666667,13.135,13.1326,13.1431666666667,13.1551428571429,13.172625,13.1855555555556,13.1947,13.2080909090909,13.224,13.2366923076923,13.255,13.2764666666667,13.294875,13.3195882352941,13.3427777777778,13.3676315789474,13.3936,13.4177142857143,13.4410909090909,13.4665217391304,13.4888333333333,13.5136,13.537,13.5584074074074,13.5793928571429,13.6026206896552,13.6258666666667,13.6488709677419,14.304,14.362,14.3656666666667,14.365,14.3846,14.4198333333333,14.4514285714286,14.48925,14.5118888888889,14.5345,14.5460909090909,14.5559166666667,14.554,14.5665714285714,14.574,14.583125,14.5885294117647,14.5915555555556,14.5956315789474,14.6035,14.6155714285714,14.6330454545455,14.6418695652174,14.6463333333333,14.6494,14.6541923076923,14.6612222222222,14.6726785714286,15.037,15.0005,15.011,15.047,15.0472,15.0345,15.0168571428571,15.0035,15.0038888888889,15.006,15.0134545454545,15.0141666666667,15.0067692307692,14.9964285714286,14.9934,14.9976875,14.9927647058824,14.9881111111111,14.9821052631579,14.97575,14.9670476190476,14.9515909090909,14.9307391304348,14.9095416666667,14.89068,14.8683846153846,14.851,14.8328928571429,14.8127586206897,14.7942333333333,14.7772903225806,14.214,14.2095,14.1896666666667,14.15975,14.1238,14.1091666666667,14.0914285714286,14.05725,14.0315555555556,14.0126,13.9893636363636,13.9770833333333,13.9663846153846,13.9595714285714,13.9476666666667,13.9343125,13.9182941176471,13.9022777777778,13.8908947368421,13.8794,13.8668095238095,13.8625454545455,13.8488695652174,13.835625,13.81708,13.7958846153846,13.7761111111111,13.7608571428571,13.7459655172414,13.7311,13.116,13.139,13.1183333333333,13.09175,13.074,13.047,13.0114285714286,12.9795,12.958,12.9369,12.9124545454545,12.8990833333333,12.8782307692308,12.8536428571429,12.8235333333333,12.7906875,12.7584117647059,12.7266666666667,12.6957368421053,12.66885,12.6427619047619,12.6116363636364,12.582652173913,12.5555,12.53092,12.5018461538462,12.4728148148148,12.4436785714286,12.4155862068966,12.3871333333333,12.3604193548387,11.44,11.4175,11.4006666666667,11.37725,11.3546,11.3325,11.3078571428571,11.27925,11.2477777777778,11.2186,11.1886363636364,11.1638333333333,11.1380769230769,11.1102142857143,11.0826,11.051125,11.0164705882353,10.9842222222222,10.9536842105263,10.91805,10.8882380952381,10.8582727272727,10.8258695652174,10.78925,10.75392,10.7201538461538,10.6880740740741,10.6536071428571,10.6164137931034,10.5773666666667,9.262,9.202,9.11533333333333,9.03825,8.9602,8.876,8.79028571428571,8.708125,8.63355555555555,8.5563,8.48927272727273,8.42741666666667,8.354,8.27928571428571,8.20653333333333,8.136,8.06647058823529,7.9955,7.92784210526316,7.86145,7.79542857142857,7.72881818181818,7.66673913043478,7.61025,7.55568,7.50369230769231,7.45281481481481,7.40882142857143,7.36334482758621,7.3202,7.27877419354839,5.976,5.914,5.87266666666667,5.85025,5.8522,5.8455,5.83328571428571,5.80975,5.78077777777778,5.7622,5.74554545454545,5.72375,5.69753846153846,5.6575,5.627,5.592125,5.55476470588235,5.52005555555556,5.483,5.44405,5.40528571428571,5.36763636363636,5.33217391304348,5.29716666666667,5.26244,5.23030769230769,5.19818518518519,5.17139285714286,5.14358620689655,5.11413333333333,5.08464516129032,4.004,4.0275,3.998,3.954,3.9276,3.90816666666667,3.88942857142857,3.8745,3.86366666666667,3.8536,3.84327272727273,3.83508333333333,3.82538461538462,3.81964285714286,3.81453333333333,3.812,3.81188235294118,3.81266666666667,3.81205263157895,3.8141,3.81814285714286,3.82613636363636,3.83617391304348,3.84791666666667,3.85988,3.87276923076923,3.8847037037037,3.89789285714286,3.91086206896552,3.92443333333333,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA


==> anc/Output00_SeaIceIndex_processed_nomissing.csv <==
"","JAN","FEB","MAR","APR","MAY","JUN","JUL","AUG","SEP","OCT","NOV","DEC","JAN1_1","JAN2_2","JAN3_3","JAN4_4","JAN5_5","JAN6_6","JAN7_7","JAN8_8","JAN9_9","JAN10_10","JAN11_11","JAN12_12","JAN13_13","JAN14_14","JAN15_15","JAN16_16","JAN17_17","JAN18_18","JAN19_19","JAN20_20","JAN21_21","JAN22_22","JAN23_23","JAN24_24","JAN25_25","JAN26_26","JAN27_27","JAN28_28","JAN29_29","JAN30_30","JAN31_31","FEB1_1","FEB2_2","FEB3_3","FEB4_4","FEB5_5","FEB6_6","FEB7_7","FEB8_8","FEB9_9","FEB10_10","FEB11_11","FEB12_12","FEB13_13","FEB14_14","FEB15_15","FEB16_16","FEB17_17","FEB18_18","FEB19_19","FEB20_20","FEB21_21","FEB22_22","FEB23_23","FEB24_24","FEB25_25","FEB26_26","FEB27_27","FEB28_28","MAR1_1","MAR2_2","MAR3_3","MAR4_4","MAR5_5","MAR6_6","MAR7_7","MAR8_8","MAR9_9","MAR10_10","MAR11_11","MAR12_12","MAR13_13","MAR14_14","MAR15_15","MAR16_16","MAR17_17","MAR18_18","MAR19_19","MAR20_20","MAR21_21","MAR22_22","MAR23_23","MAR24_24","MAR25_25","MAR26_26","MAR27_27","MAR28_28","MAR29_29","MAR30_30","MAR31_31","APR1_1","APR2_2","APR3_3","APR4_4","APR5_5","APR6_6","APR7_7","APR8_8","APR9_9","APR10_10","APR11_11","APR12_12","APR13_13","APR14_14","APR15_15","APR16_16","APR17_17","APR18_18","APR19_19","APR20_20","APR21_21","APR22_22","APR23_23","APR24_24","APR25_25","APR26_26","APR27_27","APR28_28","APR29_29","APR30_30","MAY1_1","MAY2_2","MAY3_3","MAY4_4","MAY5_5","MAY6_6","MAY7_7","MAY8_8","MAY9_9","MAY10_10","MAY11_11","MAY12_12","MAY13_13","MAY14_14","MAY15_15","MAY16_16","MAY17_17","MAY18_18","MAY19_19","MAY20_20","MAY21_21","MAY22_22","MAY23_23","MAY24_24","MAY25_25","MAY26_26","MAY27_27","MAY28_28","MAY29_29","MAY30_30","MAY31_31","JUN1_1","JUN2_2","JUN3_3","JUN4_4","JUN5_5","JUN6_6","JUN7_7","JUN8_8","JUN9_9","JUN10_10","JUN11_11","JUN12_12","JUN13_13","JUN14_14","JUN15_15","JUN16_16","JUN17_17","JUN18_18","JUN19_19","JUN20_20","JUN21_21","JUN22_22","JUN23_23","JUN24_24","JUN25_25","JUN26_26","JUN27_27","JUN28_28","JUN29_29","JUN30_30","JUL1_1","JUL2_2","JUL3_3","JUL4_4","JUL5_5","JUL6_6","JUL7_7","JUL8_8","JUL9_9","JUL10_10","JUL11_11","JUL12_12","JUL13_13","JUL14_14","JUL15_15","JUL16_16","JUL17_17","JUL18_18","JUL19_19","JUL20_20","JUL21_21","JUL22_22","JUL23_23","JUL24_24","JUL25_25","JUL26_26","JUL27_27","JUL28_28","JUL29_29","JUL30_30","JUL31_31","AUG1_1","AUG2_2","AUG3_3","AUG4_4","AUG5_5","AUG6_6","AUG7_7","AUG8_8","AUG9_9","AUG10_10","AUG11_11","AUG12_12","AUG13_13","AUG14_14","AUG15_15","AUG16_16","AUG17_17","AUG18_18","AUG19_19","AUG20_20","AUG21_21","AUG22_22","AUG23_23","AUG24_24","AUG25_25","AUG26_26","AUG27_27","AUG28_28","AUG29_29","AUG30_30","AUG31_31","SEP1_1","SEP2_2","SEP3_3","SEP4_4","SEP5_5","SEP6_6","SEP7_7","SEP8_8","SEP9_9","SEP10_10","SEP11_11","SEP12_12","SEP13_13","SEP14_14","SEP15_15","SEP16_16","SEP17_17","SEP18_18","SEP19_19","SEP20_20","SEP21_21","SEP22_22","SEP23_23","SEP24_24","SEP25_25","SEP26_26","SEP27_27","SEP28_28","SEP29_29","SEP30_30","OCT1_1","OCT2_2","OCT3_3","OCT4_4","OCT5_5","OCT6_6","OCT7_7","OCT8_8","OCT9_9","OCT10_10","OCT11_11","OCT12_12","OCT13_13","OCT14_14","OCT15_15","OCT16_16","OCT17_17","OCT18_18","OCT19_19","OCT20_20","OCT21_21","OCT22_22","OCT23_23","OCT24_24","OCT25_25","OCT26_26","OCT27_27","OCT28_28","OCT29_29","OCT30_30","OCT31_31","NOV1_1","NOV2_2","NOV3_3","NOV4_4","NOV5_5","NOV6_6","NOV7_7","NOV8_8","NOV9_9","NOV10_10","NOV11_11","NOV12_12","NOV13_13","NOV14_14","NOV15_15","NOV16_16","NOV17_17","NOV18_18","NOV19_19","NOV20_20","NOV21_21","NOV22_22","NOV23_23","NOV24_24","NOV25_25","NOV26_26","NOV27_27","NOV28_28","NOV29_29","NOV30_30","DEC1_1","DEC2_2","DEC3_3","DEC4_4","DEC5_5","DEC6_6","DEC7_7","DEC8_8","DEC9_9","DEC10_10","DEC11_11","DEC12_12","DEC13_13","DEC14_14","DEC15_15","DEC16_16","DEC17_17","DEC18_18","DEC19_19","DEC20_20","DEC21_21","DEC22_22","DEC23_23","DEC24_24","DEC25_25","DEC26_26","DEC27_27","DEC28_28","DEC29_29","DEC30_30","DEC31_31","JAN1_1","JAN1_2","JAN1_3","JAN1_4","JAN1_5","JAN1_6","JAN1_7","JAN1_8","JAN1_9","JAN1_10","JAN1_11","JAN1_12","JAN1_13","JAN1_14","JAN1_15","JAN1_16","JAN1_17","JAN1_18","JAN1_19","JAN1_20","JAN1_21","JAN1_22","JAN1_23","JAN1_24","JAN1_25","JAN1_26","JAN1_27","JAN1_28","JAN1_29","JAN1_30","JAN1_31","FEB1_1","FEB1_2","FEB1_3","FEB1_4","FEB1_5","FEB1_6","FEB1_7","FEB1_8","FEB1_9","FEB1_10","FEB1_11","FEB1_12","FEB1_13","FEB1_14","FEB1_15","FEB1_16","FEB1_17","FEB1_18","FEB1_19","FEB1_20","FEB1_21","FEB1_22","FEB1_23","FEB1_24","FEB1_25","FEB1_26","FEB1_27","FEB1_28","MAR1_1","MAR1_2","MAR1_3","MAR1_4","MAR1_5","MAR1_6","MAR1_7","MAR1_8","MAR1_9","MAR1_10","MAR1_11","MAR1_12","MAR1_13","MAR1_14","MAR1_15","MAR1_16","MAR1_17","MAR1_18","MAR1_19","MAR1_20","MAR1_21","MAR1_22","MAR1_23","MAR1_24","MAR1_25","MAR1_26","MAR1_27","MAR1_28","MAR1_29","MAR1_30","MAR1_31","APR1_1","APR1_2","APR1_3","APR1_4","APR1_5","APR1_6","APR1_7","APR1_8","APR1_9","APR1_10","APR1_11","APR1_12","APR1_13","APR1_14","APR1_15","APR1_16","APR1_17","APR1_18","APR1_19","APR1_20","APR1_21","APR1_22","APR1_23","APR1_24","APR1_25","APR1_26","APR1_27","APR1_28","APR1_29","APR1_30","MAY1_1","MAY1_2","MAY1_3","MAY1_4","MAY1_5","MAY1_6","MAY1_7","MAY1_8","MAY1_9","MAY1_10","MAY1_11","MAY1_12","MAY1_13","MAY1_14","MAY1_15","MAY1_16","MAY1_17","MAY1_18","MAY1_19","MAY1_20","MAY1_21","MAY1_22","MAY1_23","MAY1_24","MAY1_25","MAY1_26","MAY1_27","MAY1_28","MAY1_29","MAY1_30","MAY1_31","JUN1_1","JUN1_2","JUN1_3","JUN1_4","JUN1_5","JUN1_6","JUN1_7","JUN1_8","JUN1_9","JUN1_10","JUN1_11","JUN1_12","JUN1_13","JUN1_14","JUN1_15","JUN1_16","JUN1_17","JUN1_18","JUN1_19","JUN1_20","JUN1_21","JUN1_22","JUN1_23","JUN1_24","JUN1_25","JUN1_26","JUN1_27","JUN1_28","JUN1_29","JUN1_30","JUL1_1","JUL1_2","JUL1_3","JUL1_4","JUL1_5","JUL1_6","JUL1_7","JUL1_8","JUL1_9","JUL1_10","JUL1_11","JUL1_12","JUL1_13","JUL1_14","JUL1_15","JUL1_16","JUL1_17","JUL1_18","JUL1_19","JUL1_20","JUL1_21","JUL1_22","JUL1_23","JUL1_24","JUL1_25","JUL1_26","JUL1_27","JUL1_28","JUL1_29","JUL1_30","JUL1_31","AUG1_1","AUG1_2","AUG1_3","AUG1_4","AUG1_5","AUG1_6","AUG1_7","AUG1_8","AUG1_9","AUG1_10","AUG1_11","AUG1_12","AUG1_13","AUG1_14","AUG1_15","AUG1_16","AUG1_17","AUG1_18","AUG1_19","AUG1_20","AUG1_21","AUG1_22","AUG1_23","AUG1_24","AUG1_25","AUG1_26","AUG1_27","AUG1_28","AUG1_29","AUG1_30","AUG1_31","SEP1_1","SEP1_2","SEP1_3","SEP1_4","SEP1_5","SEP1_6","SEP1_7","SEP1_8","SEP1_9","SEP1_10","SEP1_11","SEP1_12","SEP1_13","SEP1_14","SEP1_15","SEP1_16","SEP1_17","SEP1_18","SEP1_19","SEP1_20","SEP1_21","SEP1_22","SEP1_23","SEP1_24","SEP1_25","SEP1_26","SEP1_27","SEP1_28","SEP1_29","SEP1_30","OCT1_1","OCT1_2","OCT1_3","OCT1_4","OCT1_5","OCT1_6","OCT1_7","OCT1_8","OCT1_9","OCT1_10","OCT1_11","OCT1_12","OCT1_13","OCT1_14","OCT1_15","OCT1_16","OCT1_17","OCT1_18","OCT1_19","OCT1_20","OCT1_21","OCT1_22","OCT1_23","OCT1_24","OCT1_25","OCT1_26","OCT1_27","OCT1_28","OCT1_29","OCT1_30","OCT1_31","NOV1_1","NOV1_2","NOV1_3","NOV1_4","NOV1_5","NOV1_6","NOV1_7","NOV1_8","NOV1_9","NOV1_10","NOV1_11","NOV1_12","NOV1_13","NOV1_14","NOV1_15","NOV1_16","NOV1_17","NOV1_18","NOV1_19","NOV1_20","NOV1_21","NOV1_22","NOV1_23","NOV1_24","NOV1_25","NOV1_26","NOV1_27","NOV1_28","NOV1_29","NOV1_30","DEC1_1","DEC1_2","DEC1_3","DEC1_4","DEC1_5","DEC1_6","DEC1_7","DEC1_8","DEC1_9","DEC1_10","DEC1_11","DEC1_12","DEC1_13","DEC1_14","DEC1_15","DEC1_16","DEC1_17","DEC1_18","DEC1_19","DEC1_20","DEC1_21","DEC1_22","DEC1_23","DEC1_24","DEC1_25","DEC1_26","DEC1_27","DEC1_28","DEC1_29","DEC1_30","DEC1_31"
"1979",15.414,16.1752857142857,16.3419375,15.4468,13.8568666666667,12.53,10.31125,8.04106666666667,7.05113333333333,8.7479375,10.9430666666667,13.3362666666667,14.791,14.997,14.9595,14.922,14.9255,14.929,14.9485,14.968,15.079,15.19,15.2585,15.327,15.3395,15.352,15.426,15.5,15.5085,15.517,15.613,15.709,15.694,15.679,15.712,15.745,15.7155,15.686,15.7315,15.777,15.8445,15.912,15.8845,15.857,15.848,15.839,15.835,15.831,15.816,15.801,15.8955,15.99,16.0445,16.099,16.194,16.289,16.306,16.323,16.333,16.343,16.317,16.291,16.2755,16.26,16.3305,16.401,16.49,16.579,16.565,16.551,16.593,16.635,16.546,16.457,16.5125,16.568,16.5575,16.547,16.5415,16.536,16.5245,16.513,16.4635,16.414,16.362,16.31,16.3885,16.467,16.486,16.505,16.427,16.349,16.314,16.279,16.2715,16.264,16.162,16.06,15.9115,15.763,15.7835,15.804,15.732,15.66,15.6505,15.641,15.668,15.695,15.7445,15.794,15.7775,15.761,15.708,15.655,15.5775,15.5,15.477,15.454,15.482,15.51,15.4265,15.343,15.299,15.255,15.2395,15.224,15.1825,15.141,15.1245,15.108,15.0345,14.961,14.7935,14.626,14.562,14.498,14.474,14.45,14.3875,14.325,14.237,14.149,14.0805,14.012,13.924,13.836,13.849,13.862,13.7765,13.691,13.6255,13.56,13.5445,13.529,13.4465,13.364,13.3815,13.399,13.3455,13.292,13.276,13.26,13.168,13.076,13.0265,12.977,12.9045,12.832,12.8115,12.791,12.8225,12.854,12.7935,12.733,12.703,12.673,12.6105,12.548,12.5325,12.517,12.466,12.415,12.394,12.373,12.308,12.243,12.1775,12.112,12.0445,11.977,11.903,11.829,11.6955,11.562,11.4625,11.363,11.309,11.255,11.0955,10.936,10.8645,10.793,10.7275,10.662,10.5825,10.503,10.452,10.401,10.3285,10.256,10.0915,9.927,9.923,9.919,9.7935,9.668,9.641,9.614,9.585,9.556,9.449,9.342,9.2825,9.223,9.1115,9,8.9295,8.859,8.8015,8.744,8.677,8.61,8.469,8.328,8.306,8.284,8.211,8.138,8.0545,7.971,7.891,7.811,7.735,7.659,7.6125,7.566,7.5715,7.577,7.499,7.421,7.3925,7.364,7.324,7.284,7.256,7.228,7.1875,7.147,7.092,7.037,7.056,7.075,7.0835,7.092,7.0365,6.981,6.992,7.003,7.005,7.007,7.004,7.001,6.9555,6.91,6.9025,6.895,6.964,7.033,7.0455,7.058,7.0925,7.127,7.15,7.173,7.2885,7.404,7.469,7.534,7.6735,7.813,7.8455,7.878,7.9965,8.115,8.1255,8.136,8.237,8.338,8.454,8.57,8.754,8.938,9.064,9.19,9.2425,9.295,9.3805,9.466,9.583,9.7,9.7845,9.869,9.833,9.797,9.8605,9.924,10.034,10.144,10.1515,10.159,10.213,10.267,10.2685,10.27,10.3835,10.497,10.5535,10.61,10.705,10.8,10.86,10.92,10.965,11.01,11.0835,11.157,11.2545,11.352,11.3855,11.419,11.5,11.581,11.7325,11.884,11.98,12.076,12.233,12.39,12.426,12.462,12.6215,12.781,12.886,12.991,13.046,13.101,13.1965,13.292,13.28,13.268,13.295,13.322,13.3495,13.377,13.459,13.541,13.58,13.619,13.696,13.773,13.8535,13.934,14.0175,14.101,14.0965,14.092,14.146,NA,14.997,14.997,14.9595,14.9595,14.9493333333333,14.9493333333333,14.954,14.954,15.0012,15.0012,15.0555,15.0555,15.0978571428571,15.0978571428571,15.148125,15.148125,15.1891111111111,15.1891111111111,15.2411,15.2411,15.2809090909091,15.2809090909091,15.3195833333333,15.3195833333333,15.3477692307692,15.3477692307692,15.3784285714286,15.3784285714286,15.414,15.414,15.857,15.857,15.848,15.848,15.8423333333333,15.8423333333333,15.832,15.832,15.8636,15.8636,15.9028333333333,15.9028333333333,15.958,15.958,16.003625,16.003625,16.0413333333333,16.0413333333333,16.0663,16.0663,16.0839090909091,16.0839090909091,16.1103333333333,16.1103333333333,16.1463846153846,16.1463846153846,16.1752857142857,16.1752857142857,16.635,16.635,16.546,16.546,16.5533333333333,16.5533333333333,16.55175,16.55175,16.5486,16.5486,16.5426666666667,16.5426666666667,16.5242857142857,16.5242857142857,16.4975,16.4975,16.4941111111111,16.4941111111111,16.4952,16.4952,16.4819090909091,16.4819090909091,16.465,16.465,16.4495384615385,16.4495384615385,16.4217142857143,16.4217142857143,16.3778,16.3778,16.3419375,NA,15.66,15.66,15.6505,15.6505,15.6653333333333,15.6653333333333,15.6975,15.6975,15.7102,15.7102,15.701,15.701,15.6722857142857,15.6722857142857,15.645,15.645,15.63,15.63,15.6013,15.6013,15.5698181818182,15.5698181818182,15.541,15.541,15.5102307692308,15.5102307692308,15.4815,15.4815,15.4468,NA,14.626,14.626,14.562,14.562,14.5246666666667,14.5246666666667,14.47475,14.47475,14.4096,14.4096,14.3433333333333,14.3433333333333,14.2708571428571,14.2708571428571,14.21975,14.21975,14.161,14.161,14.1009,14.1009,14.0489090909091,14.0489090909091,13.9918333333333,13.9918333333333,13.9462307692308,13.9462307692308,13.8995,13.8995,13.8568666666667,13.8568666666667,13.076,13.076,13.0265,13.0265,12.9616666666667,12.9616666666667,12.919,12.919,12.906,12.906,12.8771666666667,12.8771666666667,12.848,12.848,12.8105,12.8105,12.7778888888889,12.7778888888889,12.7416,12.7416,12.7080909090909,12.7080909090909,12.6693333333333,12.6693333333333,12.6264615384615,12.6264615384615,12.5800714285714,12.5800714285714,12.53,12.53,11.562,11.562,11.4625,11.4625,11.3933333333333,11.3933333333333,11.279,11.279,11.1818,11.1818,11.0951666666667,11.0951666666667,11.0105714285714,11.0105714285714,10.934375,10.934375,10.859,10.859,10.7658,10.7658,10.6888181818182,10.6888181818182,10.60375,10.60375,10.5276153846154,10.5276153846154,10.4582142857143,10.4582142857143,10.3838,10.3838,10.31125,NA,9,9,8.9295,8.9295,8.86766666666667,8.86766666666667,8.80325,8.80325,8.7082,8.7082,8.6375,8.6375,8.56614285714286,8.56614285714286,8.49175,8.49175,8.41611111111111,8.41611111111111,8.3404,8.3404,8.27,8.27,8.21225,8.21225,8.15138461538461,8.15138461538461,8.09514285714286,8.09514285714286,8.04106666666667,8.04106666666667,7.228,7.228,7.1875,7.1875,7.13733333333333,7.13733333333333,7.12175,7.12175,7.1158,7.1158,7.09333333333333,7.09333333333333,7.08042857142857,7.08042857142857,7.07125,7.07125,7.06344444444444,7.06344444444444,7.0481,7.0481,7.03418181818182,7.03418181818182,7.03408333333333,7.03408333333333,7.03592307692308,7.03592307692308,7.04242857142857,7.04242857142857,7.05113333333333,7.05113333333333,7.404,7.404,7.469,7.469,7.58366666666667,7.58366666666667,7.65725,7.65725,7.7488,7.7488,7.81333333333333,7.81333333333333,7.88828571428571,7.88828571428571,7.9735,7.9735,8.08066666666667,8.08066666666667,8.1916,8.1916,8.29190909090909,8.29190909090909,8.38975,8.38975,8.49053846153846,8.49053846153846,8.589,8.589,8.66953333333333,8.66953333333333,8.7479375,NA,10.144,10.144,10.1515,10.1515,10.19,10.19,10.21,10.21,10.2674,10.2674,10.3245,10.3245,10.3924285714286,10.3924285714286,10.458375,10.458375,10.5196666666667,10.5196666666667,10.5834,10.5834,10.6532727272727,10.6532727272727,10.7170833333333,10.7170833333333,10.7835384615385,10.7835384615385,10.8621428571429,10.8621428571429,10.9430666666667,NA,12.39,12.39,12.426,12.426,12.5443333333333,12.5443333333333,12.656,12.656,12.745,12.745,12.8361666666667,12.8361666666667,12.8978571428571,12.8978571428571,12.950875,12.950875,12.9982222222222,12.9982222222222,13.0525,13.0525,13.104,13.104,13.15975,13.15975,13.2193076923077,13.2193076923077,13.2822857142857,13.2822857142857,13.3362666666667,13.3362666666667
"1980",14.861875,15.9551428571429,16.0413125,15.4290666666667,13.7926,12.2046,10.1000625,7.98426666666667,7.66706666666667,9.18275,11.3828666666667,13.5929333333333,14.2,14.251,14.302,14.358,14.414,14.466,14.518,14.556,14.594,14.6295,14.665,14.718,14.771,14.801,14.831,14.894,14.957,15.0385,15.12,15.1305,15.141,15.168,15.195,15.202,15.209,15.1665,15.124,15.191,15.258,15.3745,15.491,15.446,15.401,15.52,15.639,15.6995,15.76,15.824,15.888,15.8915,15.895,15.9325,15.97,15.9935,16.017,16.056,16.095,16.095,16.095,16.1325,16.17,16.118,16.066,16.0765,16.087,16.078,16.069,16.1445,16.22,16.157,16.2025,16.248,16.275,16.302,16.2955,16.289,16.2285,16.168,16.104,16.04,16.003,15.966,15.98,15.994,15.991,15.988,15.9965,16.005,15.9755,15.946,15.9455,15.945,15.934,15.923,15.9545,15.986,15.9385,15.891,15.852,15.813,15.747,15.681,15.6725,15.664,15.6855,15.707,15.68,15.653,15.6485,15.644,15.648,15.652,15.5875,15.523,15.516,15.509,15.4495,15.39,15.383,15.376,15.391,15.406,15.3325,15.259,15.188,15.117,15.0565,14.996,14.9275,14.859,14.7885,14.718,14.6335,14.549,14.4805,14.412,14.366,14.32,14.253,14.186,14.0985,14.011,13.927,13.843,13.8,13.757,13.7145,13.672,13.6015,13.531,13.468,13.405,13.3725,13.34,13.273,13.206,13.1145,13.023,12.9695,12.916,12.841,12.766,12.736,12.706,12.66,12.614,12.612,12.61,12.598,12.586,12.527,12.468,12.373,12.278,12.2735,12.269,12.1995,12.13,12.0865,12.043,12.025,12.007,11.9245,11.842,11.7705,11.699,11.642,11.585,11.5255,11.466,11.3745,11.283,11.179,11.075,11.029,10.983,10.9175,10.852,10.776,10.7,10.6375,10.575,10.441,10.307,10.255,10.203,10.0745,9.946,9.8965,9.847,9.813,9.779,9.6865,9.594,9.476,9.358,9.262,9.166,9.1155,9.065,8.9665,8.868,8.814,8.76,8.6855,8.611,8.5795,8.548,8.448,8.348,8.275,8.202,8.1215,8.041,7.9305,7.82,7.7925,7.765,7.763,7.761,7.739,7.717,7.7375,7.758,7.668,7.578,7.6225,7.667,7.6275,7.588,7.594,7.6,7.572,7.544,7.5495,7.555,7.544,7.533,7.5535,7.574,7.567,7.56,7.5585,7.557,7.55,7.543,7.5725,7.602,7.591,7.58,7.6155,7.651,7.6685,7.686,7.734,7.782,7.818,7.854,7.91,7.966,7.9925,8.019,8.121,8.223,8.218,8.213,8.349,8.485,8.5085,8.532,8.6705,8.809,8.892,8.975,9.068,9.161,9.1895,9.218,9.245,9.272,9.3305,9.389,9.4285,9.468,9.527,9.586,9.6145,9.643,9.742,9.841,9.876,9.911,10.0545,10.198,10.309,10.42,10.4715,10.523,10.5875,10.652,10.7205,10.789,10.8345,10.88,10.928,10.976,11.0315,11.087,11.152,11.217,11.277,11.337,11.4825,11.628,11.704,11.78,11.938,12.096,12.176,12.256,12.366,12.476,12.551,12.626,12.6345,12.643,12.8375,13.032,13.077,13.122,13.21,13.298,13.316,13.334,13.4515,13.569,13.627,13.685,13.7975,13.91,13.836,13.762,13.7295,13.697,13.738,13.779,13.7885,13.798,13.899,14,14.086,14.172,14.1325,14.093,14.1745,14.2,14.2,14.251,14.251,14.3053333333333,14.3053333333333,14.3585,14.3585,14.4056,14.4056,14.4488333333333,14.4488333333333,14.4948571428571,14.4948571428571,14.536875,14.536875,14.5835555555556,14.5835555555556,14.6372,14.6372,14.683,14.683,14.7256666666667,14.7256666666667,14.7628461538462,14.7628461538462,14.7886428571429,14.7886428571429,14.8199333333333,14.8199333333333,14.861875,NA,15.401,15.401,15.52,15.52,15.6,15.6,15.672,15.672,15.7166,15.7166,15.7588333333333,15.7588333333333,15.7957142857143,15.7957142857143,15.833125,15.833125,15.8622222222222,15.8622222222222,15.893,15.893,15.9087272727273,15.9087272727273,15.9235833333333,15.9235833333333,15.9347692307692,15.9347692307692,15.9551428571429,16.157,16.157,16.2025,16.2025,16.2356666666667,16.2356666666667,16.249,16.249,16.2328,16.2328,16.2006666666667,16.2006666666667,16.1671428571429,16.1671428571429,16.1455,16.1455,16.128,16.128,16.1157,16.1157,16.1002727272727,16.1002727272727,16.0873333333333,16.0873333333333,16.0746923076923,16.0746923076923,16.0683571428571,16.0683571428571,16.0565333333333,16.0565333333333,16.0413125,NA,15.681,15.681,15.6725,15.6725,15.684,15.684,15.67625,15.67625,15.6698,15.6698,15.6668333333333,15.6668333333333,15.6462857142857,15.6462857142857,15.629125,15.629125,15.6025555555556,15.6025555555556,15.5799,15.5799,15.5640909090909,15.5640909090909,15.5386666666667,15.5386666666667,15.5062307692308,15.5062307692308,15.4697857142857,15.4697857142857,15.4290666666667,NA,14.718,14.718,14.6335,14.6335,14.5596666666667,14.5596666666667,14.49975,14.49975,14.437,14.437,14.366,14.366,14.2912857142857,14.2912857142857,14.2245,14.2245,14.1631111111111,14.1631111111111,14.0999,14.0999,14.0367272727273,14.0367272727273,13.9786666666667,13.9786666666667,13.9192307692308,13.9192307692308,13.8552142857143,13.8552142857143,13.7926,13.7926,12.766,12.766,12.736,12.736,12.6953333333333,12.6953333333333,12.674,12.674,12.6564,12.6564,12.625,12.625,12.5754285714286,12.5754285714286,12.537125,12.537125,12.4918888888889,12.4918888888889,12.447,12.447,12.407,12.407,12.3599166666667,12.3599166666667,12.3090769230769,12.3090769230769,12.2573571428571,12.2573571428571,12.2046,12.2046,11.283,11.283,11.179,11.179,11.1136666666667,11.1136666666667,11.04825,11.04825,10.9786,10.9786,10.9113333333333,10.9113333333333,10.825,10.825,10.74725,10.74725,10.6582222222222,10.6582222222222,10.5771,10.5771,10.5045454545455,10.5045454545455,10.4286666666667,10.4286666666667,10.3463076923077,10.3463076923077,10.262,10.262,10.1822,10.1822,10.1000625,NA,8.76,8.76,8.6855,8.6855,8.63966666666667,8.63966666666667,8.56675,8.56675,8.4938,8.4938,8.41833333333333,8.41833333333333,8.33285714285714,8.33285714285714,8.261875,8.261875,8.20622222222222,8.20622222222222,8.1573,8.1573,8.121,8.121,8.07575,8.07575,8.04430769230769,8.04430769230769,8.01171428571429,8.01171428571429,7.98426666666667,7.98426666666667,7.544,7.544,7.5495,7.5495,7.544,7.544,7.5515,7.5515,7.5532,7.5532,7.55383333333333,7.55383333333333,7.55228571428571,7.55228571428571,7.5585,7.5585,7.56088888888889,7.56088888888889,7.5699,7.5699,7.58045454545455,7.58045454545455,7.59725,7.59725,7.617,7.617,7.64192857142857,7.64192857142857,7.66706666666667,7.66706666666667,8.223,8.223,8.218,8.218,8.307,8.307,8.36325,8.36325,8.4524,8.4524,8.5395,8.5395,8.62828571428571,8.62828571428571,8.702,8.702,8.76533333333333,8.76533333333333,8.8277,8.8277,8.88590909090909,8.88590909090909,8.94425,8.94425,8.998,8.998,9.05821428571429,9.05821428571429,9.11506666666667,9.11506666666667,9.18275,NA,10.42,10.42,10.4715,10.4715,10.5316666666667,10.5316666666667,10.596,10.596,10.6528,10.6528,10.7066666666667,10.7066666666667,10.761,10.761,10.818,10.818,10.8756666666667,10.8756666666667,10.9509,10.9509,11.0262727272727,11.0262727272727,11.1154166666667,11.1154166666667,11.2031538461538,11.2031538461538,11.2940714285714,11.2940714285714,11.3828666666667,NA,12.643,12.643,12.8375,12.8375,12.9323333333333,12.9323333333333,13.02375,13.02375,13.0858,13.0858,13.1663333333333,13.1663333333333,13.2404285714286,13.2404285714286,13.324125,13.324125,13.3727777777778,13.3727777777778,13.4052,13.4052,13.4391818181818,13.4391818181818,13.4690833333333,13.4690833333333,13.5099230769231,13.5099230769231,13.5572142857143,13.5572142857143,13.5929333333333,13.5929333333333
"1981",14.9096875,15.6040714285714,15.6315333333333,15.0099333333333,13.801625,12.4297333333333,10.271,7.8443125,7.13846666666667,8.85626666666667,10.929,13.341125,14.256,14.356,14.456,14.4455,14.435,14.562,14.689,14.654,14.619,14.6545,14.69,14.6695,14.649,14.6985,14.748,14.873,14.998,15.032,15.066,15.0605,15.055,15.1125,15.17,15.207,15.244,15.297,15.35,15.4265,15.503,15.565,15.627,15.6365,15.646,15.6545,15.663,15.646,15.629,15.585,15.541,15.4905,15.44,15.457,15.474,15.478,15.482,15.5285,15.575,15.5835,15.592,15.6615,15.731,15.6925,15.654,15.68,15.706,15.6865,15.667,15.662,15.657,15.6425,15.628,15.677,15.726,15.686,15.646,15.645,15.644,15.6885,15.733,15.695,15.657,15.729,15.801,15.786,15.771,15.6495,15.528,15.5745,15.621,15.578,15.535,15.547,15.559,15.5925,15.626,15.5715,15.517,15.499,15.481,15.4605,15.44,15.3305,15.221,15.2225,15.224,15.233,15.242,15.222,15.202,15.1685,15.135,15.1225,15.11,15.098,15.086,15.0345,14.983,14.9665,14.95,14.935,14.92,14.882,14.844,14.779,14.714,14.639,14.564,14.539,14.514,14.393,14.272,14.2785,14.285,14.267,14.249,14.163,14.077,14.08,14.083,14.0775,14.072,14.0485,14.025,13.9765,13.928,13.8855,13.843,13.7975,13.752,13.66,13.568,13.516,13.464,13.421,13.378,13.3555,13.333,13.304,13.275,13.2485,13.222,13.1405,13.059,13.0305,13.002,12.978,12.954,12.9085,12.863,12.792,12.721,12.6865,12.652,12.5695,12.487,12.476,12.465,12.4145,12.364,12.29,12.216,12.14,12.064,12.0335,12.003,12.008,12.013,11.9045,11.796,11.7915,11.787,11.6075,11.428,11.379,11.33,11.2555,11.181,11.1015,11.022,10.958,10.894,10.7925,10.691,10.667,10.643,10.4985,10.354,10.2405,10.127,9.9765,9.826,9.807,9.788,9.663,9.538,9.379,9.22,9.163,9.106,9.0115,8.917,8.825,8.733,8.66,8.587,8.4565,8.326,8.251,8.176,8.088,8,7.9585,7.917,7.9,7.883,7.8435,7.804,7.764,7.724,7.6955,7.667,7.63,7.593,7.5615,7.53,7.5125,7.495,7.4515,7.408,7.352,7.296,7.333,7.37,7.2865,7.203,7.1825,7.162,7.077,6.992,7.019,7.046,6.974,6.902,6.903,6.904,6.928,6.952,6.9515,6.951,6.9765,7.002,7.0275,7.053,7.142,7.231,7.246,7.261,7.282,7.303,7.396,7.489,7.5575,7.626,7.8065,7.987,8.037,8.087,8.119,8.151,8.2525,8.354,8.385,8.416,8.523,8.63,8.767,8.904,8.9705,9.037,9.0495,9.062,9.098,9.134,9.115,9.096,9.1645,9.233,9.329,9.425,9.517,9.609,9.664,9.719,9.812,9.905,9.917,9.929,10.133,10.337,10.4275,10.518,10.514,10.51,10.5705,10.631,10.7695,10.908,10.9365,10.965,11.081,11.197,11.187,11.177,11.225,11.273,11.345,11.417,11.514,11.611,11.643,11.675,11.7785,11.882,11.936,11.99,12.163,12.336,12.4215,12.507,12.6025,12.698,12.757,12.816,12.882,12.948,13.0825,13.217,13.3175,13.418,13.5265,13.635,13.7185,13.802,13.8475,13.893,13.885,13.877,13.9465,14.016,13.9845,13.953,14.0405,14.128,14.176,14.224,14.256,14.256,14.356,14.356,14.3823333333333,14.3823333333333,14.459,14.459,14.491,14.491,14.5241666666667,14.5241666666667,14.542,14.542,14.56775,14.56775,14.6155555555556,14.6155555555556,14.6606,14.6606,14.6964545454545,14.6964545454545,14.7359166666667,14.7359166666667,14.775,14.775,14.8160714285714,14.8160714285714,14.8618666666667,14.8618666666667,14.9096875,NA,15.646,15.646,15.6545,15.6545,15.646,15.646,15.61975,15.61975,15.5838,15.5838,15.5655,15.5655,15.5535714285714,15.5535714285714,15.55625,15.55625,15.5602222222222,15.5602222222222,15.5773,15.5773,15.5842727272727,15.5842727272727,15.5944166666667,15.5944166666667,15.6,15.6,15.6040714285714,NA,15.628,15.628,15.677,15.677,15.6666666666667,15.6666666666667,15.661,15.661,15.6754,15.6754,15.6723333333333,15.6723333333333,15.6907142857143,15.6907142857143,15.70075,15.70075,15.6815555555556,15.6815555555556,15.6755,15.6755,15.6627272727273,15.6627272727273,15.6540833333333,15.6540833333333,15.6519230769231,15.6519230769231,15.6422857142857,15.6422857142857,15.6315333333333,15.6315333333333,15.44,15.44,15.3305,15.3305,15.295,15.295,15.28175,15.28175,15.2658,15.2658,15.244,15.244,15.2248571428571,15.2248571428571,15.2075,15.2075,15.1825555555556,15.1825555555556,15.1593,15.1593,15.1375454545455,15.1375454545455,15.1130833333333,15.1130833333333,15.0823846153846,15.0823846153846,15.0453571428571,15.0453571428571,15.0099333333333,15.0099333333333,14.272,14.272,14.2785,14.2785,14.2686666666667,14.2686666666667,14.22075,14.22075,14.1932,14.1932,14.173,14.173,14.1518571428571,14.1518571428571,14.123875,14.123875,14.0926666666667,14.0926666666667,14.0586,14.0586,14.014,14.014,13.9681666666667,13.9681666666667,13.9227692307692,13.9227692307692,13.8806428571429,13.8806428571429,13.8402666666667,13.8402666666667,13.801625,NA,13.059,13.059,13.0305,13.0305,13.005,13.005,12.9695,12.9695,12.9198,12.9198,12.8751666666667,12.8751666666667,12.8197142857143,12.8197142857143,12.775375,12.775375,12.7296666666667,12.7296666666667,12.6783,12.6783,12.6224545454545,12.6224545454545,12.5708333333333,12.5708333333333,12.5279230769231,12.5279230769231,12.4756428571429,12.4756428571429,12.4297333333333,NA,11.428,11.428,11.379,11.379,11.313,11.313,11.24025,11.24025,11.171,11.171,11.091,11.091,11.027,11.027,10.942875,10.942875,10.8522222222222,10.8522222222222,10.7496,10.7496,10.6621818181818,10.6621818181818,10.5685,10.5685,10.4647692307692,10.4647692307692,10.3677142857143,10.3677142857143,10.271,10.271,8.733,8.733,8.66,8.66,8.54866666666667,8.54866666666667,8.4555,8.4555,8.3644,8.3644,8.28983333333333,8.28983333333333,8.23171428571429,8.23171428571429,8.17825,8.17825,8.12777777777778,8.12777777777778,8.0817,8.0817,8.03727272727273,8.03727272727273,7.995,7.995,7.95653846153846,7.95653846153846,7.91735714285714,7.91735714285714,7.87593333333333,7.87593333333333,7.8443125,NA,7.203,7.203,7.1825,7.1825,7.119,7.119,7.10075,7.10075,7.061,7.061,7.03483333333333,7.03483333333333,7.023,7.023,7.014,7.014,7.01266666666667,7.01266666666667,7.0167,7.0167,7.03618181818182,7.03618181818182,7.05491666666667,7.05491666666667,7.074,7.074,7.10364285714286,7.10364285714286,7.13846666666667,NA,7.987,7.987,8.037,8.037,8.075,8.075,8.14475,8.14475,8.199,8.199,8.27083333333333,8.27083333333333,8.36128571428571,8.36128571428571,8.44575,8.44575,8.51422222222222,8.51422222222222,8.5762,8.5762,8.62345454545455,8.62345454545455,8.67425,8.67425,8.732,8.732,8.79464285714286,8.79464285714286,8.85626666666667,8.85626666666667,9.905,9.905,9.917,9.917,10.057,10.057,10.17225,10.17225,10.2398,10.2398,10.305,10.305,10.3911428571429,10.3911428571429,10.462875,10.462875,10.5444444444444,10.5444444444444,10.6077,10.6077,10.6681818181818,10.6681818181818,10.7305833333333,10.7305833333333,10.7983076923077,10.7983076923077,10.8609285714286,10.8609285714286,10.929,10.929,11.99,11.99,12.163,12.163,12.2776666666667,12.2776666666667,12.38275,12.38275,12.4694,12.4694,12.5491666666667,12.5491666666667,12.6445714285714,12.6445714285714,12.74125,12.74125,12.8405555555556,12.8405555555556,12.9367,12.9367,13.0236363636364,13.0236363636364,13.09475,13.09475,13.1656153846154,13.1656153846154,13.2218571428571,13.2218571428571,13.2822666666667,13.2822666666667,13.341125
"1982",15.1767333333333,15.9735,16.043875,15.466,13.9732,12.4760666666667,10.3670625,8.13953333333333,7.30173333333333,9.4210625,11.6274666666667,13.6418,14.3515,14.479,14.5605,14.642,14.761,14.88,14.9365,14.993,15.0225,15.052,15.0965,15.141,15.1395,15.138,15.179,15.22,15.2235,15.227,15.2175,15.208,15.2455,15.283,15.337,15.391,15.469,15.547,15.621,15.695,15.725,15.755,15.7955,15.836,15.8385,15.841,15.8455,15.85,15.8235,15.797,15.813,15.829,15.7885,15.748,15.801,15.854,15.8555,15.857,15.9575,16.058,16.0725,16.087,16.0905,16.094,16.1185,16.143,16.2265,16.31,16.3175,16.325,16.2795,16.234,16.2635,16.293,16.304,16.315,16.312,16.309,16.216,16.123,16.111,16.099,16.052,16.005,15.98,15.955,15.93,15.905,15.9215,15.938,15.9245,15.911,15.9045,15.898,15.9135,15.929,15.902,15.875,15.903,15.931,15.9565,15.982,15.9635,15.945,15.944,15.943,15.901,15.859,15.72,15.581,15.579,15.577,15.534,15.491,15.559,15.627,15.5775,15.528,15.488,15.448,15.4175,15.387,15.3315,15.276,15.2055,15.135,15.12,15.105,15.098,15.091,15.044,14.997,14.8915,14.786,14.7325,14.679,14.595,14.511,14.415,14.319,14.2705,14.222,14.1795,14.137,14.11,14.083,14.043,14.003,13.928,13.853,13.753,13.653,13.6145,13.576,13.5795,13.583,13.563,13.543,13.4615,13.38,13.325,13.27,13.1805,13.091,13.0405,12.99,12.932,12.874,12.854,12.834,12.792,12.75,12.7295,12.709,12.6935,12.678,12.665,12.652,12.564,12.476,12.3965,12.317,12.231,12.145,12.112,12.079,11.9985,11.918,11.893,11.868,11.814,11.76,11.5925,11.425,11.4335,11.442,11.393,11.344,11.2545,11.165,11.104,11.043,10.9295,10.816,10.74,10.664,10.55,10.436,10.35,10.264,10.2215,10.179,10.1005,10.022,9.902,9.782,9.71,9.638,9.5275,9.417,9.3185,9.22,9.118,9.016,8.9775,8.939,8.8425,8.746,8.709,8.672,8.561,8.45,8.4435,8.437,8.4015,8.366,8.259,8.152,8.08,8.008,8.0175,8.027,7.971,7.915,7.8525,7.79,7.7745,7.759,7.7295,7.7,7.641,7.582,7.566,7.55,7.477,7.404,7.326,7.248,7.2405,7.233,7.2075,7.182,7.181,7.18,7.1765,7.173,7.1665,7.16,7.178,7.196,7.1965,7.197,7.2105,7.224,7.2765,7.329,7.3755,7.422,7.4195,7.417,7.456,7.495,7.5805,7.666,7.717,7.768,7.892,8.016,8.1,8.184,8.2575,8.331,8.603,8.875,9.027,9.179,9.304,9.429,9.5185,9.608,9.7025,9.797,9.8165,9.836,9.8415,9.847,9.957,10.067,10.1325,10.198,10.3105,10.423,10.4935,10.564,10.5895,10.615,10.716,10.817,10.855,10.893,11.012,11.131,11.0805,11.03,11.1165,11.203,11.2755,11.348,11.4605,11.573,11.6825,11.792,11.783,11.774,11.736,11.698,11.776,11.854,11.8915,11.929,12.0605,12.192,12.3375,12.483,12.589,12.695,12.7585,12.822,12.844,12.866,12.9145,12.963,13.093,13.223,13.287,13.351,13.427,13.503,13.5545,13.606,13.723,13.84,13.8675,13.895,13.9555,14.016,13.9895,13.963,14.028,14.093,14.138,14.183,14.1635,14.144,14.1515,14.159,14.206,NA,14.479,14.479,14.5605,14.5605,14.667,14.667,14.7485,14.7485,14.8092,14.8092,14.8645,14.8645,14.9035714285714,14.9035714285714,14.943125,14.943125,14.9746666666667,14.9746666666667,14.998,14.998,15.0239090909091,15.0239090909091,15.0545,15.0545,15.0923846153846,15.0923846153846,15.1354285714286,15.1354285714286,15.1767333333333,15.1767333333333,15.836,15.836,15.8385,15.8385,15.8423333333333,15.8423333333333,15.831,15.831,15.8306,15.8306,15.8168333333333,15.8168333333333,15.8221428571429,15.8221428571429,15.8265,15.8265,15.8522222222222,15.8522222222222,15.8757,15.8757,15.8955454545455,15.8955454545455,15.9161666666667,15.9161666666667,15.9464615384615,15.9464615384615,15.9735,15.9735,16.234,16.234,16.2635,16.2635,16.2806666666667,16.2806666666667,16.28775,16.28775,16.2548,16.2548,16.2288333333333,16.2288333333333,16.1968571428571,16.1968571428571,16.166625,16.166625,16.1375555555556,16.1375555555556,16.1176,16.1176,16.0988181818182,16.0988181818182,16.0820833333333,16.0820833333333,16.0703076923077,16.0703076923077,16.0563571428571,16.0563571428571,16.048,16.048,16.043875,NA,15.945,15.945,15.944,15.944,15.9156666666667,15.9156666666667,15.832,15.832,15.781,15.781,15.7326666666667,15.7326666666667,15.7175714285714,15.7175714285714,15.693875,15.693875,15.6665555555556,15.6665555555556,15.6386,15.6386,15.6056363636364,15.6056363636364,15.5664166666667,15.5664166666667,15.5309230769231,15.5309230769231,15.4995,15.4995,15.466,NA,14.786,14.786,14.7325,14.7325,14.6586666666667,14.6586666666667,14.57375,14.57375,14.5034,14.5034,14.4423333333333,14.4423333333333,14.391,14.391,14.3425,14.3425,14.2881111111111,14.2881111111111,14.2246,14.2246,14.1656363636364,14.1656363636364,14.1170833333333,14.1170833333333,14.0729230769231,14.0729230769231,14.0234285714286,14.0234285714286,13.9732,13.9732,13.091,13.091,13.0405,13.0405,12.985,12.985,12.94725,12.94725,12.9078,12.9078,12.8746666666667,12.8746666666667,12.8465714285714,12.8465714285714,12.82225,12.82225,12.7837777777778,12.7837777777778,12.7371,12.7371,12.6832727272727,12.6832727272727,12.6329166666667,12.6329166666667,12.5779230769231,12.5779230769231,12.5272142857143,12.5272142857143,12.4760666666667,12.4760666666667,11.425,11.425,11.4335,11.4335,11.4036666666667,11.4036666666667,11.344,11.344,11.2838,11.2838,11.2058333333333,11.2058333333333,11.1284285714286,11.1284285714286,11.041875,11.041875,10.9554444444444,10.9554444444444,10.8778,10.8778,10.8,10.8,10.7151666666667,10.7151666666667,10.6323076923077,10.6323076923077,10.5455,10.5455,10.4571333333333,10.4571333333333,10.3670625,NA,8.939,8.939,8.8425,8.8425,8.78566666666667,8.78566666666667,8.70175,8.70175,8.6488,8.6488,8.60166666666667,8.60166666666667,8.53742857142857,8.53742857142857,8.47125,8.47125,8.42188888888889,8.42188888888889,8.3712,8.3712,8.31836363636364,8.31836363636364,8.27175,8.27175,8.22776923076923,8.22776923076923,8.18164285714286,8.18164285714286,8.13953333333333,8.13953333333333,7.404,7.404,7.326,7.326,7.295,7.295,7.26675,7.26675,7.2494,7.2494,7.23666666666667,7.23666666666667,7.22571428571429,7.22571428571429,7.222,7.222,7.21922222222222,7.21922222222222,7.2197,7.2197,7.22963636363636,7.22963636363636,7.24566666666667,7.24566666666667,7.25884615384615,7.25884615384615,7.27571428571429,7.27571428571429,7.30173333333333,7.30173333333333,7.768,7.768,7.892,7.892,7.98933333333333,7.98933333333333,8.07475,8.07475,8.2348,8.2348,8.39216666666667,8.39216666666667,8.54028571428571,8.54028571428571,8.67375,8.67375,8.79855555555556,8.79855555555556,8.9023,8.9023,8.98818181818182,8.98818181818182,9.07808333333333,9.07808333333333,9.16423076923077,9.16423076923077,9.25414285714286,9.25414285714286,9.34146666666667,9.34146666666667,9.4210625,NA,10.817,10.817,10.855,10.855,10.947,10.947,10.96775,10.96775,11.0148,11.0148,11.0703333333333,11.0703333333333,11.1421428571429,11.1421428571429,11.223375,11.223375,11.2845555555556,11.2845555555556,11.3259,11.3259,11.3739090909091,11.3739090909091,11.4201666666667,11.4201666666667,11.4795384615385,11.4795384615385,11.5512142857143,11.5512142857143,11.6274666666667,NA,12.822,12.822,12.844,12.844,12.8836666666667,12.8836666666667,12.9685,12.9685,13.045,13.045,13.1213333333333,13.1213333333333,13.1905714285714,13.1905714285714,13.27175,13.27175,13.341,13.341,13.4085,13.4085,13.4589090909091,13.4589090909091,13.51175,13.51175,13.5633846153846,13.5633846153846,13.6048571428571,13.6048571428571,13.6418,13.6418
"1983",14.9424375,16.0061428571429,16.0852666666667,15.1720666666667,13.4913125,12.2956666666667,10.5702666666667,8.185875,7.3946,9.33406666666667,11.461,13.2984375,14.253,14.2795,14.306,14.4,14.494,14.4805,14.467,14.541,14.615,14.6315,14.648,14.635,14.622,14.769,14.916,14.965,15.014,15.033,15.052,15.183,15.314,15.355,15.396,15.3715,15.347,15.374,15.401,15.4775,15.554,15.617,15.68,15.7085,15.737,15.728,15.719,15.707,15.695,15.7585,15.822,15.8065,15.791,15.895,15.999,16.0275,16.056,16.0135,15.971,16.0135,16.056,16.1115,16.167,16.2025,16.238,16.259,16.28,16.316,16.352,16.2775,16.203,16.126,16.049,16.0035,15.958,15.9645,15.971,16.036,16.101,16.1365,16.172,16.2605,16.349,16.3805,16.412,16.313,16.214,16.1415,16.069,16.1405,16.212,16.1345,16.057,16.0165,15.976,15.97,15.964,15.945,15.926,15.8875,15.849,15.8675,15.886,15.9,15.914,15.824,15.734,15.72,15.706,15.617,15.528,15.551,15.574,15.4455,15.317,15.231,15.145,15.104,15.063,14.951,14.839,14.829,14.819,14.757,14.695,14.624,14.553,14.4975,14.442,14.404,14.366,14.2055,14.045,13.987,13.929,13.932,13.935,13.861,13.787,13.745,13.703,13.6715,13.64,13.6135,13.587,13.5445,13.502,13.4675,13.433,13.376,13.319,13.316,13.313,13.2915,13.27,13.2395,13.209,13.1705,13.132,13.092,13.052,13.0285,13.005,12.921,12.837,12.8005,12.764,12.727,12.69,12.64,12.59,12.565,12.54,12.476,12.412,12.3615,12.311,12.2935,12.276,12.211,12.146,12.153,12.16,12.1355,12.111,12.038,11.965,11.977,11.989,11.9425,11.896,11.822,11.748,11.6315,11.515,11.4565,11.398,11.3295,11.261,11.247,11.233,11.1705,11.108,11.098,11.088,11.0005,10.913,10.84,10.767,10.629,10.491,10.3525,10.214,10.145,10.076,9.9935,9.911,9.783,9.655,9.6075,9.56,9.462,9.364,9.294,9.224,9.135,9.046,8.9905,8.935,8.833,8.731,8.6845,8.638,8.549,8.46,8.39,8.32,8.1965,8.073,8.0105,7.948,7.9235,7.899,7.901,7.903,7.84,7.777,7.708,7.639,7.5865,7.534,7.4895,7.445,7.4235,7.402,7.3615,7.321,7.3175,7.314,7.2785,7.243,7.2235,7.204,7.221,7.238,7.2715,7.305,7.2755,7.246,7.2535,7.261,7.2915,7.322,7.4105,7.499,7.4555,7.412,7.4185,7.425,7.472,7.519,7.625,7.731,7.805,7.879,8.011,8.143,8.2615,8.38,8.509,8.638,8.706,8.774,8.8585,8.943,9.033,9.123,9.164,9.205,9.329,9.453,9.519,9.585,9.629,9.673,9.7755,9.878,9.9815,10.085,9.8215,9.558,9.9085,10.259,10.2865,10.314,10.4315,10.549,10.643,10.737,10.81,10.883,10.8615,10.84,10.898,10.956,11.064,11.172,11.247,11.322,11.3975,11.473,11.554,11.635,11.7185,11.802,11.851,11.9,11.917,11.934,12.0505,12.167,12.1875,12.208,12.2725,12.337,12.553,12.769,12.7165,12.664,12.7705,12.877,12.9595,13.042,13.0425,13.043,13.1175,13.192,13.268,13.344,13.355,13.366,13.3455,13.325,13.3235,13.322,13.324,13.326,13.4325,13.539,13.5395,13.54,13.602,13.664,13.7595,13.855,13.881,13.907,14.253,14.253,14.2795,14.2795,14.351,14.351,14.38,14.38,14.427,14.427,14.4638333333333,14.4638333333333,14.4864285714286,14.4864285714286,14.540125,14.540125,14.5927777777778,14.5927777777778,14.6387,14.6387,14.7000909090909,14.7000909090909,14.7580833333333,14.7580833333333,14.8033846153846,14.8033846153846,14.8460714285714,14.8460714285714,14.8932666666667,14.8932666666667,14.9424375,NA,15.737,15.737,15.728,15.728,15.717,15.717,15.74325,15.74325,15.7528,15.7528,15.7938333333333,15.7938333333333,15.8312857142857,15.8312857142857,15.84875,15.84875,15.8717777777778,15.8717777777778,15.9013,15.9013,15.9319090909091,15.9319090909091,15.9609166666667,15.9609166666667,15.991,15.991,16.0061428571429,NA,16.049,16.049,16.0035,16.0035,15.9926666666667,15.9926666666667,16.01975,16.01975,16.0502,16.0502,16.1,16.1,16.1445714285714,16.1445714285714,16.15325,16.15325,16.1438888888889,16.1438888888889,16.1507,16.1507,16.1421818181818,16.1421818181818,16.1283333333333,16.1283333333333,16.1156923076923,16.1156923076923,16.1021428571429,16.1021428571429,16.0852666666667,16.0852666666667,15.886,15.886,15.9,15.9,15.8446666666667,15.8446666666667,15.81,15.81,15.7536,15.7536,15.7236666666667,15.7236666666667,15.6655714285714,15.6655714285714,15.6005,15.6005,15.5407777777778,15.5407777777778,15.4706,15.4706,15.4113636363636,15.4113636363636,15.3516666666667,15.3516666666667,15.2902307692308,15.2902307692308,15.2296428571429,15.2296428571429,15.1720666666667,15.1720666666667,14.045,14.045,13.987,13.987,13.9696666666667,13.9696666666667,13.924,13.924,13.8798,13.8798,13.8398333333333,13.8398333333333,13.8037142857143,13.8037142857143,13.766,13.766,13.729,13.729,13.688,13.688,13.6539090909091,13.6539090909091,13.6219166666667,13.6219166666667,13.5901538461538,13.5901538461538,13.5574285714286,13.5574285714286,13.5237333333333,13.5237333333333,13.4913125,NA,12.837,12.837,12.8005,12.8005,12.7636666666667,12.7636666666667,12.72025,12.72025,12.6842,12.6842,12.6388333333333,12.6388333333333,12.592,12.592,12.5525,12.5525,12.5073333333333,12.5073333333333,12.4726,12.4726,12.4397272727273,12.4397272727273,12.4001666666667,12.4001666666667,12.3685384615385,12.3685384615385,12.3347857142857,12.3347857142857,12.2956666666667,NA,11.515,11.515,11.4565,11.4565,11.3913333333333,11.3913333333333,11.35175,11.35175,11.303,11.303,11.2671666666667,11.2671666666667,11.2165714285714,11.2165714285714,11.160375,11.160375,11.086,11.086,10.9988,10.9988,10.9149090909091,10.9149090909091,10.83125,10.83125,10.7407692307692,10.7407692307692,10.6564285714286,10.6564285714286,10.5702666666667,10.5702666666667,9.224,9.224,9.135,9.135,9.06833333333333,9.06833333333333,8.984,8.984,8.9148,8.9148,8.839,8.839,8.76485714285714,8.76485714285714,8.678375,8.678375,8.59722222222222,8.59722222222222,8.5274,8.5274,8.47063636363636,8.47063636363636,8.41283333333333,8.41283333333333,8.35330769230769,8.35330769230769,8.29478571428571,8.29478571428571,8.23813333333333,8.23813333333333,8.185875,NA,7.321,7.321,7.3175,7.3175,7.29266666666667,7.29266666666667,7.2705,7.2705,7.264,7.264,7.27083333333333,7.27083333333333,7.26728571428571,7.26728571428571,7.2665,7.2665,7.27266666666667,7.27266666666667,7.2953,7.2953,7.30590909090909,7.30590909090909,7.31583333333333,7.31583333333333,7.33146153846154,7.33146153846154,7.36,7.36,7.3946,NA,8.143,8.143,8.2615,8.2615,8.387,8.387,8.48375,8.48375,8.5756,8.5756,8.66683333333333,8.66683333333333,8.74371428571428,8.74371428571428,8.832375,8.832375,8.916,8.916,8.9917,8.9917,9.07227272727273,9.07227272727273,9.15666666666667,9.15666666666667,9.18753846153846,9.18753846153846,9.26407142857143,9.26407142857143,9.33406666666667,9.33406666666667,10.549,10.549,10.643,10.643,10.723,10.723,10.75225,10.75225,10.793,10.793,10.8561666666667,10.8561666666667,10.9227142857143,10.9227142857143,10.9915,10.9915,11.063,11.063,11.1369,11.1369,11.2062727272727,11.2062727272727,11.2669166666667,11.2669166666667,11.3361538461538,11.3361538461538,11.3984285714286,11.3984285714286,11.461,11.461,12.769,12.769,12.7165,12.7165,12.77,12.77,12.838,12.838,12.879,12.879,12.9311666666667,12.9311666666667,12.9901428571429,12.9901428571429,13.037125,13.037125,13.0691111111111,13.0691111111111,13.0944,13.0944,13.1154545454545,13.1154545454545,13.15075,13.15075,13.1806923076923,13.1806923076923,13.2152142857143,13.2152142857143,13.2578666666667,13.2578666666667,13.2984375
"1984",14.4732666666667,15.2989333333333,15.5842,15.0144666666667,13.5766875,12.1516666666667,9.97753333333333,7.7710625,6.8052,8.5606,10.8415333333333,12.9894375,14.005,14.103,14.17,14.237,14.2495,14.262,14.2825,14.303,14.345,14.387,14.3785,14.37,14.379,14.388,14.3995,14.411,14.3565,14.302,14.4035,14.505,14.5655,14.626,14.6645,14.703,14.7455,14.788,14.8045,14.821,14.857,14.893,14.9595,15.026,15.0665,15.107,15.107,15.107,15.0935,15.08,15.034,14.988,15.0845,15.181,15.1795,15.178,15.2565,15.335,15.381,15.427,15.4485,15.47,15.463,15.456,15.4615,15.467,15.5005,15.534,15.5475,15.561,NA,NA,15.431,15.457,15.483,15.5185,15.554,15.562,15.57,15.5785,15.587,15.5835,15.58,15.628,15.676,15.72,15.764,15.7865,15.809,15.7945,15.78,15.697,15.614,15.5465,15.479,15.4825,15.486,15.495,15.504,15.475,15.446,15.4175,15.389,15.362,15.335,15.3015,15.268,15.214,15.16,15.2405,15.321,15.304,15.287,15.197,15.107,15.096,15.085,15.061,15.037,15.005,14.973,14.935,14.897,14.798,14.699,14.6885,14.678,14.643,14.608,14.4905,14.373,14.2835,14.194,14.1015,14.009,13.9925,13.976,13.9415,13.907,13.8615,13.816,13.77,13.724,13.744,13.764,13.6925,13.621,13.536,13.451,13.469,13.487,13.427,13.367,13.384,13.401,13.345,13.289,13.2405,13.192,13.1135,13.035,13.0145,12.994,12.911,12.828,12.736,12.644,12.585,12.526,12.4825,12.439,12.3965,12.354,12.324,12.294,12.274,12.254,12.223,12.192,12.1355,12.079,12.0485,12.018,11.992,11.966,11.9215,11.877,11.83,11.783,11.6825,11.582,11.5105,11.439,11.3205,11.202,11.0955,10.989,10.898,10.807,10.753,10.699,10.588,10.477,10.33,10.183,10.15,10.117,10.023,9.929,9.82,9.711,9.67,9.629,9.5505,9.472,9.42,9.368,9.333,9.298,9.0865,8.875,8.891,8.907,8.826,8.745,8.6205,8.496,8.3995,8.303,8.246,8.189,8.108,8.027,8.0145,8.002,7.96,7.918,7.867,7.816,7.757,7.698,7.623,7.548,7.5045,7.461,7.431,7.401,7.3735,7.346,7.309,7.272,7.1645,7.057,7.0575,7.058,6.943,6.828,6.7625,6.697,6.6125,6.528,6.5185,6.509,6.505,6.501,6.4615,6.422,6.4415,6.461,6.4285,6.396,6.455,6.514,6.621,6.728,6.851,6.974,7.076,7.178,7.258,7.338,7.3965,7.455,7.502,7.549,7.647,7.745,7.846,7.947,8.002,8.057,8.142,8.227,8.2075,8.188,8.224,8.26,8.297,8.334,8.344,8.354,8.4335,8.513,8.5755,8.638,8.7855,8.933,9.0245,9.116,9.191,9.266,9.332,9.398,9.4155,9.433,9.499,9.565,9.692,9.819,9.894,9.969,10.025,10.081,10.1525,10.224,10.391,10.558,10.568,10.578,10.6865,10.795,10.9335,11.072,11.1455,11.219,11.3685,11.518,11.5795,11.641,11.7265,11.812,11.8575,11.903,11.886,11.869,11.9185,11.968,12.1155,12.263,12.33,12.397,12.5545,12.712,12.725,12.738,12.7875,12.837,12.9275,13.018,13.071,13.124,13.0745,13.025,13.1325,13.24,13.221,13.202,13.2545,13.307,13.315,13.323,13.3585,13.394,13.444,13.494,13.6415,13.789,NA,14.103,14.103,14.17,14.17,14.2006666666667,14.2006666666667,14.22625,14.22625,14.2584,14.2584,14.277,14.277,14.2928571428571,14.2928571428571,14.307625,14.307625,14.307,14.307,14.3268,14.3268,14.354,14.354,14.3830833333333,14.3830833333333,14.4142307692308,14.4142307692308,14.4432857142857,14.4432857142857,14.4732666666667,14.4732666666667,15.026,15.026,15.0665,15.0665,15.08,15.08,15.08,15.08,15.0616,15.0616,15.0815,15.0815,15.0952857142857,15.0952857142857,15.12525,15.12525,15.1587777777778,15.1587777777778,15.1899,15.1899,15.2140909090909,15.2140909090909,15.2351666666667,15.2351666666667,15.2581538461538,15.2581538461538,15.2797857142857,15.2797857142857,NA,15.431,15.431,15.457,15.457,15.4893333333333,15.4893333333333,15.5095,15.5095,15.525,15.525,15.5341666666667,15.5341666666667,15.5544285714286,15.5544285714286,15.580625,15.580625,15.606,15.606,15.6234,15.6234,15.6225454545455,15.6225454545455,15.6105833333333,15.6105833333333,15.601,15.601,15.5940714285714,15.5940714285714,15.5842,15.5842,15.389,15.389,15.362,15.362,15.3306666666667,15.3306666666667,15.288,15.288,15.2946,15.2946,15.2933333333333,15.2933333333333,15.2667142857143,15.2667142857143,15.244,15.244,15.221,15.221,15.1962,15.1962,15.169,15.169,15.1298333333333,15.1298333333333,15.0950769230769,15.0950769230769,15.0602857142857,15.0602857142857,15.0144666666667,15.0144666666667,14.194,14.194,14.1015,14.1015,14.0596666666667,14.0596666666667,14.0215,14.0215,13.9804,13.9804,13.9376666666667,13.9376666666667,13.9128571428571,13.9128571428571,13.876375,13.876375,13.8291111111111,13.8291111111111,13.7949,13.7949,13.756,13.756,13.7264166666667,13.7264166666667,13.6927692307692,13.6927692307692,13.657,13.657,13.6155333333333,13.6155333333333,13.5766875,NA,12.828,12.828,12.736,12.736,12.666,12.666,12.60925,12.60925,12.5582,12.5582,12.5141666666667,12.5141666666667,12.477,12.477,12.441375,12.441375,12.4011111111111,12.4011111111111,12.3628,12.3628,12.3267272727273,12.3267272727273,12.28925,12.28925,12.2503076923077,12.2503076923077,12.2025714285714,12.2025714285714,12.1516666666667,NA,11.202,11.202,11.0955,11.0955,10.9993333333333,10.9993333333333,10.92425,10.92425,10.8348,10.8348,10.7261666666667,10.7261666666667,10.6391428571429,10.6391428571429,10.550375,10.550375,10.4571111111111,10.4571111111111,10.3743,10.3743,10.2922727272727,10.2922727272727,10.21525,10.21525,10.1446923076923,10.1446923076923,10.054,10.054,9.97753333333333,9.97753333333333,8.745,8.745,8.6205,8.6205,8.51466666666667,8.51466666666667,8.43325,8.43325,8.352,8.352,8.29366666666667,8.29366666666667,8.24,8.24,8.187,8.187,8.13266666666667,8.13266666666667,8.0742,8.0742,8.01845454545455,8.01845454545455,7.967,7.967,7.91923076923077,7.91923076923077,7.873,7.873,7.8186,7.8186,7.7710625,NA,6.828,6.828,6.7625,6.7625,6.68433333333333,6.68433333333333,6.6405,6.6405,6.6126,6.6126,6.58083333333333,6.58083333333333,6.56371428571429,6.56371428571429,6.54275,6.54275,6.53955555555556,6.53955555555556,6.5584,6.5584,6.59618181818182,6.59618181818182,6.64466666666667,6.64466666666667,6.698,6.698,6.75207142857143,6.75207142857143,6.8052,NA,7.745,7.745,7.846,7.846,7.91633333333333,7.91633333333333,7.994,7.994,8.0328,8.0328,8.07066666666667,8.07066666666667,8.10828571428571,8.10828571428571,8.139,8.139,8.18055555555556,8.18055555555556,8.2263,8.2263,8.29054545454546,8.29054545454546,8.35933333333333,8.35933333333333,8.42907692307692,8.42907692307692,8.49828571428571,8.49828571428571,8.5606,8.5606,9.565,9.565,9.692,9.692,9.78433333333333,9.78433333333333,9.8585,9.8585,9.9316,9.9316,10.036,10.036,10.1134285714286,10.1134285714286,10.198625,10.198625,10.2956666666667,10.2956666666667,10.388,10.388,10.4907272727273,10.4907272727273,10.5865833333333,10.5865833333333,10.6808461538462,10.6808461538462,10.7681428571429,10.7681428571429,10.8415333333333,10.8415333333333,11.968,11.968,12.1155,12.1155,12.2093333333333,12.2093333333333,12.335,12.335,12.4156,12.4156,12.4858333333333,12.4858333333333,12.5618571428571,12.5618571428571,12.632125,12.632125,12.6757777777778,12.6757777777778,12.7322,12.7322,12.7749090909091,12.7749090909091,12.81925,12.81925,12.858,12.858,12.8962857142857,12.8962857142857,12.9361333333333,12.9361333333333,12.9894375
"1985",14.7248666666667,15.4657142857143,15.8859375,15.3565333333333,14.0734,12.2190666666667,9.7445625,7.40186666666667,6.69766666666667,8.5459375,11.0245333333333,13.0499333333333,13.917,14.045,14.1425,14.24,14.323,14.406,14.419,14.432,14.4435,14.455,14.5195,14.584,14.576,14.568,14.639,14.71,14.795,14.88,14.893,14.906,14.9255,14.945,14.9905,15.036,15.111,15.186,15.2495,15.313,15.24,15.167,15.2095,15.252,15.275,15.298,15.3715,15.445,15.443,15.441,15.495,15.549,15.498,15.447,15.4475,15.448,15.501,15.554,15.5135,15.473,15.4205,15.368,15.433,15.498,15.4725,15.447,15.5075,15.568,15.65,15.732,15.7615,15.791,15.7445,15.698,15.702,15.706,15.6935,15.681,15.628,15.575,15.5945,15.614,15.764,15.914,16.004,16.094,16.1285,16.163,16.111,16.059,16.0515,16.044,16.0535,16.063,16.045,16.027,16.023,16.019,15.988,15.957,15.8635,15.77,15.675,15.58,15.578,15.576,15.5555,15.535,15.497,15.459,15.452,15.445,15.4845,15.524,15.478,15.432,15.4715,15.511,15.4825,15.454,15.353,15.252,15.239,15.226,15.2255,15.225,15.167,15.109,15.087,15.065,15.01,14.955,14.8345,14.714,14.6845,14.655,14.6075,14.56,14.477,14.394,14.357,14.32,14.301,14.282,14.227,14.172,14.1245,14.077,13.9955,13.914,13.905,13.896,13.882,13.868,13.7865,13.705,13.665,13.625,13.6025,13.58,13.4595,13.339,13.201,13.063,12.999,12.935,12.859,12.783,12.757,12.731,12.7025,12.674,12.5745,12.475,12.389,12.303,12.26,12.217,12.163,12.109,11.9945,11.88,11.845,11.81,11.8075,11.805,11.7075,11.61,11.554,11.498,11.4455,11.393,11.264,11.135,11.0305,10.926,10.8585,10.791,10.7215,10.652,10.517,10.382,10.3905,10.399,10.2555,10.112,9.9755,9.839,9.7705,9.702,9.5715,9.441,9.327,9.213,9.1635,9.114,8.9825,8.851,8.7535,8.656,8.528,8.4,8.35,8.3,8.226,8.152,8.113,8.074,8.0345,7.995,7.8745,7.754,7.6965,7.639,7.582,7.525,7.4835,7.442,7.3865,7.331,7.2715,7.212,7.201,7.19,7.1645,7.139,7.0755,7.012,6.9595,6.907,6.885,6.863,6.828,6.793,6.7585,6.724,6.667,6.61,6.5575,6.505,6.5005,6.496,6.491,6.486,6.4905,6.495,6.5265,6.558,6.563,6.568,6.6125,6.657,6.691,6.725,6.735,6.745,6.772,6.799,6.896,6.993,6.9925,6.992,7.052,7.112,7.2385,7.365,7.475,7.585,7.6135,7.642,7.8135,7.985,7.999,8.013,8.071,8.129,8.2855,8.442,8.502,8.562,8.635,8.708,8.7035,8.699,8.741,8.783,8.871,8.959,9.0375,9.116,9.223,9.33,9.448,9.566,9.7085,9.851,10.035,10.219,10.2285,10.238,10.304,10.37,10.4205,10.471,10.4705,10.47,10.62,10.77,10.881,10.992,11.0375,11.083,11.062,11.041,11.148,11.255,11.3485,11.442,11.5195,11.597,11.66,11.723,11.7465,11.77,11.8485,11.927,12.116,12.305,12.3095,12.314,12.3915,12.469,12.544,12.619,12.6765,12.734,12.7525,12.771,12.7945,12.818,12.9415,13.065,13.164,13.263,13.267,13.271,13.3605,13.45,13.546,13.642,13.699,13.756,13.6635,13.571,13.636,13.701,13.8685,NA,14.045,14.045,14.1425,14.1425,14.2303333333333,14.2303333333333,14.28075,14.28075,14.3156,14.3156,14.3603333333333,14.3603333333333,14.39,14.39,14.43,14.43,14.48,14.48,14.5226,14.5226,14.561,14.561,14.6005833333333,14.6005833333333,14.6456153846154,14.6456153846154,14.6932857142857,14.6932857142857,14.7248666666667,14.7248666666667,15.252,15.252,15.275,15.275,15.3316666666667,15.3316666666667,15.359,15.359,15.397,15.397,15.4053333333333,15.4053333333333,15.4114285714286,15.4114285714286,15.42925,15.42925,15.4341111111111,15.4341111111111,15.4275,15.4275,15.4339090909091,15.4339090909091,15.435,15.435,15.4452307692308,15.4452307692308,15.4657142857143,15.4657142857143,15.791,15.791,15.7445,15.7445,15.7316666666667,15.7316666666667,15.719,15.719,15.6902,15.6902,15.6775,15.6775,15.7112857142857,15.7112857142857,15.759125,15.759125,15.804,15.804,15.8295,15.8295,15.849,15.849,15.8668333333333,15.8668333333333,15.8791538461538,15.8791538461538,15.8891428571429,15.8891428571429,15.8936666666667,15.8936666666667,15.8859375,NA,15.58,15.58,15.578,15.578,15.5636666666667,15.5636666666667,15.5375,15.5375,15.519,15.519,15.5198333333333,15.5198333333333,15.5072857142857,15.5072857142857,15.50775,15.50775,15.5017777777778,15.5017777777778,15.4768,15.4768,15.454,15.454,15.4349166666667,15.4349166666667,15.4098461538462,15.4098461538462,15.3852142857143,15.3852142857143,15.3565333333333,NA,14.714,14.714,14.6845,14.6845,14.643,14.643,14.58075,14.58075,14.5286,14.5286,14.4875,14.4875,14.4424285714286,14.4424285714286,14.39675,14.39675,14.3431111111111,14.3431111111111,14.2984,14.2984,14.2592727272727,14.2592727272727,14.2130833333333,14.2130833333333,14.1678461538462,14.1678461538462,14.1258571428571,14.1258571428571,14.0734,14.0734,13.063,13.063,12.999,12.999,12.927,12.927,12.878,12.878,12.8372,12.8372,12.7768333333333,12.7768333333333,12.7091428571429,12.7091428571429,12.647625,12.647625,12.5877777777778,12.5877777777778,12.517,12.517,12.4527272727273,12.4527272727273,12.39875,12.39875,12.3380769230769,12.3380769230769,12.2780714285714,12.2780714285714,12.2190666666667,12.2190666666667,11.135,11.135,11.0305,11.0305,10.9506666666667,10.9506666666667,10.876,10.876,10.7772,10.7772,10.7141666666667,10.7141666666667,10.6281428571429,10.6281428571429,10.5295,10.5295,10.4375555555556,10.4375555555556,10.3379,10.3379,10.2356363636364,10.2356363636364,10.1421666666667,10.1421666666667,10.0428461538462,10.0428461538462,9.94378571428572,9.94378571428572,9.84086666666667,9.84086666666667,9.7445625,NA,8.152,8.152,8.113,8.113,8.07366666666667,8.07366666666667,7.99375,7.99375,7.9228,7.9228,7.8565,7.8565,7.79728571428571,7.79728571428571,7.739,7.739,7.68044444444444,7.68044444444444,7.6314,7.6314,7.58663636363636,7.58663636363636,7.53875,7.53875,7.49015384615385,7.49015384615385,7.44535714285714,7.44535714285714,7.40186666666667,7.40186666666667,6.724,6.724,6.667,6.667,6.613,6.613,6.58375,6.58375,6.5642,6.5642,6.55266666666667,6.55266666666667,6.55342857142857,6.55342857142857,6.55525,6.55525,6.56655555555556,6.56655555555556,6.5824,6.5824,6.59718181818182,6.59718181818182,6.614,6.614,6.64315384615385,6.64315384615385,6.66807142857143,6.66807142857143,6.69766666666667,6.69766666666667,7.365,7.365,7.475,7.475,7.53066666666667,7.53066666666667,7.64425,7.64425,7.718,7.718,7.7865,7.7865,7.88014285714286,7.88014285714286,7.965375,7.965375,8.04788888888889,8.04788888888889,8.113,8.113,8.17390909090909,8.17390909090909,8.23933333333333,8.23933333333333,8.30676923076923,8.30676923076923,8.37985714285714,8.37985714285714,8.45893333333333,8.45893333333333,8.5459375,NA,10.219,10.219,10.2285,10.2285,10.2756666666667,10.2756666666667,10.3245,10.3245,10.3536,10.3536,10.423,10.423,10.5042857142857,10.5042857142857,10.576625,10.576625,10.6282222222222,10.6282222222222,10.6909,10.6909,10.7591818181818,10.7591818181818,10.829,10.829,10.8977692307692,10.8977692307692,10.9600714285714,10.9600714285714,11.0245333333333,NA,12.305,12.305,12.3095,12.3095,12.3626666666667,12.3626666666667,12.42675,12.42675,12.4882,12.4882,12.5353333333333,12.5353333333333,12.5757142857143,12.5757142857143,12.636875,12.636875,12.7064444444444,12.7064444444444,12.7629,12.7629,12.8253636363636,12.8253636363636,12.8934166666667,12.8934166666667,12.9597692307692,12.9597692307692,13.0034285714286,13.0034285714286,13.0499333333333,13.0499333333333
"1986",14.889625,15.7848571428571,15.9094666666667,15.0588,13.3795625,11.9759333333333,10.1464666666667,7.9795625,7.41066666666667,9.48393333333333,11.4532666666667,13.2224375,14.036,14.164,14.292,14.3905,14.489,14.511,14.533,14.5805,14.628,14.7115,14.795,14.848,14.901,14.946,14.991,14.986,14.981,15.07,15.159,15.2055,15.252,15.233,15.214,15.268,15.322,15.2815,15.241,15.2175,15.194,15.2,15.206,15.2685,15.331,15.379,15.427,15.4865,15.546,15.635,15.724,15.763,15.802,15.8235,15.845,15.7845,15.724,15.78,15.836,15.8925,15.949,15.931,15.913,15.9395,15.966,15.987,16.008,15.971,15.934,15.9585,15.983,16.0015,16.02,16.0215,16.023,16.027,16.031,16.0575,16.084,16.121,16.158,16.149,16.14,16.079,16.018,16.019,16.02,15.9805,15.941,15.866,15.791,15.7815,15.772,15.756,15.74,15.706,15.672,15.6305,15.589,15.616,15.643,15.6395,15.636,15.6325,15.629,15.528,15.427,15.3645,15.302,15.297,15.292,15.237,15.182,15.156,15.13,15.0745,15.019,15.0135,15.008,14.94,14.872,14.865,14.858,14.7805,14.703,14.692,14.681,14.655,14.629,14.5715,14.514,14.3945,14.275,14.1975,14.12,14.0225,13.925,13.8675,13.81,13.706,13.602,13.547,13.492,13.458,13.424,13.381,13.338,13.301,13.264,13.2395,13.215,13.2035,13.192,13.135,13.078,13.0275,12.977,12.9035,12.83,12.8055,12.781,12.7655,12.75,12.6585,12.567,12.4895,12.412,12.336,12.26,12.195,12.13,12.1605,12.191,12.1745,12.158,12.0785,11.999,11.96,11.921,11.943,11.965,11.913,11.861,11.849,11.837,11.817,11.797,11.717,11.637,11.592,11.547,11.452,11.357,11.252,11.147,11.1545,11.162,11.0965,11.031,10.9565,10.882,10.8025,10.723,10.647,10.571,10.516,10.461,10.336,10.211,10.1105,10.01,9.8845,9.759,9.6665,9.574,9.4485,9.323,9.2895,9.256,9.1835,9.111,9.0435,8.976,8.869,8.762,8.7055,8.649,8.5795,8.51,8.4415,8.373,8.2865,8.2,8.121,8.042,7.988,7.934,7.923,7.912,7.91,7.908,7.8535,7.799,7.7525,7.706,7.714,7.722,7.6915,7.661,7.619,7.577,7.5375,7.498,7.459,7.42,7.3245,7.229,7.2195,7.21,7.166,7.122,7.157,7.192,7.1895,7.187,7.2005,7.214,7.257,7.3,7.314,7.328,7.363,7.398,7.4205,7.443,7.49,7.537,7.533,7.529,7.6265,7.724,7.7485,7.773,7.8735,7.974,8.156,8.338,8.4985,8.659,8.743,8.827,8.926,9.025,9.0725,9.12,9.1935,9.267,9.3335,9.4,9.464,9.528,9.6265,9.725,9.811,9.897,9.9415,9.986,9.9955,10.005,10.0145,10.024,10.0825,10.141,10.229,10.317,10.395,10.473,10.4895,10.506,10.5725,10.639,10.7565,10.874,10.952,11.03,11.0615,11.093,11.2885,11.484,11.6125,11.741,11.738,11.735,11.7655,11.796,11.814,11.832,11.8955,11.959,12.0505,12.142,12.1845,12.227,12.2475,12.268,12.4295,12.591,12.62,12.649,12.683,12.717,12.746,12.775,12.7985,12.822,12.851,12.88,12.8915,12.903,12.9665,13.03,13.1,13.17,13.2715,13.373,13.448,13.523,13.5975,13.672,13.6835,13.695,13.7305,13.766,13.835,13.904,13.9965,14.089,14.036,14.036,14.164,14.164,14.2723333333333,14.2723333333333,14.3375,14.3375,14.3956,14.3956,14.4621666666667,14.4621666666667,14.5248571428571,14.5248571428571,14.583125,14.583125,14.6273333333333,14.6273333333333,14.6805,14.6805,14.7324545454545,14.7324545454545,14.7725833333333,14.7725833333333,14.8148461538462,14.8148461538462,14.8452857142857,14.8452857142857,14.8685333333333,14.8685333333333,14.889625,NA,15.331,15.331,15.379,15.379,15.4346666666667,15.4346666666667,15.507,15.507,15.566,15.566,15.6125,15.6125,15.6284285714286,15.6284285714286,15.654375,15.654375,15.6871111111111,15.6871111111111,15.7097,15.7097,15.733,15.733,15.7559166666667,15.7559166666667,15.7696153846154,15.7696153846154,15.7848571428571,NA,16.02,16.02,16.0215,16.0215,16.0246666666667,16.0246666666667,16.0395,16.0395,16.0632,16.0632,16.076,16.076,16.0677142857143,16.0677142857143,16.06175,16.06175,16.0483333333333,16.0483333333333,16.0226,16.0226,15.9998181818182,15.9998181818182,15.9781666666667,15.9781666666667,15.9546153846154,15.9546153846154,15.9285,15.9285,15.9094666666667,15.9094666666667,15.636,15.636,15.6325,15.6325,15.564,15.564,15.4985,15.4985,15.4572,15.4572,15.4113333333333,15.4113333333333,15.3711428571429,15.3711428571429,15.327125,15.327125,15.2916666666667,15.2916666666667,15.2497,15.2497,15.2140909090909,15.2140909090909,15.1715,15.1715,15.1337692307692,15.1337692307692,15.0977142857143,15.0977142857143,15.0588,15.0588,14.275,14.275,14.1975,14.1975,14.1066666666667,14.1066666666667,14.0325,14.0325,13.9464,13.9464,13.8706666666667,13.8706666666667,13.8068571428571,13.8068571428571,13.74825,13.74825,13.6944444444444,13.6944444444444,13.6465,13.6465,13.6051818181818,13.6051818181818,13.56125,13.56125,13.5163076923077,13.5163076923077,13.4672857142857,13.4672857142857,13.4215333333333,13.4215333333333,13.3795625,NA,12.567,12.567,12.4895,12.4895,12.413,12.413,12.34225,12.34225,12.312,12.312,12.2863333333333,12.2863333333333,12.2452857142857,12.2452857142857,12.20475,12.20475,12.1781111111111,12.1781111111111,12.1464,12.1464,12.1182727272727,12.1182727272727,12.0915,12.0915,12.0565384615385,12.0565384615385,12.0201428571429,12.0201428571429,11.9759333333333,NA,11.147,11.147,11.1545,11.1545,11.1133333333333,11.1133333333333,11.0555,11.0555,10.989,10.989,10.9193333333333,10.9193333333333,10.8538571428571,10.8538571428571,10.7735,10.7735,10.6886666666667,10.6886666666667,10.5957,10.5957,10.5028181818182,10.5028181818182,10.4045,10.4045,10.3161538461538,10.3161538461538,10.2300714285714,10.2300714285714,10.1464666666667,10.1464666666667,8.762,8.762,8.7055,8.7055,8.64033333333333,8.64033333333333,8.5735,8.5735,8.4988,8.4988,8.42266666666667,8.42266666666667,8.35285714285714,8.35285714285714,8.29775,8.29775,8.25444444444445,8.25444444444445,8.2089,8.2089,8.16318181818182,8.16318181818182,8.12641666666667,8.12641666666667,8.09061538461538,8.09061538461538,8.05392857142857,8.05392857142857,8.01686666666667,8.01686666666667,7.9795625,NA,7.229,7.229,7.2195,7.2195,7.187,7.187,7.18825,7.18825,7.188,7.188,7.19233333333333,7.19233333333333,7.20771428571429,7.20771428571429,7.22275,7.22275,7.24222222222222,7.24222222222222,7.2623,7.2623,7.28727272727273,7.28727272727273,7.30741666666667,7.30741666666667,7.33946153846154,7.33946153846154,7.37042857142857,7.37042857142857,7.41066666666667,NA,8.338,8.338,8.4985,8.4985,8.608,8.608,8.71225,8.71225,8.7938,8.7938,8.87266666666667,8.87266666666667,8.948,8.948,9.0205,9.0205,9.09877777777778,9.09877777777778,9.1786,9.1786,9.252,9.252,9.31475,9.31475,9.36930769230769,9.36930769230769,9.42442857142857,9.42442857142857,9.48393333333333,9.48393333333333,10.473,10.473,10.4895,10.4895,10.5393333333333,10.5393333333333,10.623,10.623,10.7044,10.7044,10.7691666666667,10.7691666666667,10.8712857142857,10.8712857142857,10.98,10.98,11.0638888888889,11.0638888888889,11.1371,11.1371,11.2002727272727,11.2002727272727,11.2635,11.2635,11.3310769230769,11.3310769230769,11.3950714285714,11.3950714285714,11.4532666666667,11.4532666666667,12.591,12.591,12.62,12.62,12.6523333333333,12.6523333333333,12.683,12.683,12.7108,12.7108,12.739,12.739,12.7624285714286,12.7624285714286,12.795875,12.795875,12.8374444444444,12.8374444444444,12.891,12.891,12.9484545454545,12.9484545454545,13.00875,13.00875,13.0615384615385,13.0615384615385,13.1118571428571,13.1118571428571,13.1646666666667,13.1646666666667,13.2224375
"1987",14.9698,16.0501428571429,15.8159375,15.2108666666667,13.7429333333333,12.4856666666667,10.3325625,7.49990476190476,7.2787,9.04877419354839,11.2240333333333,NA,14.197,14.305,14.361,14.417,14.466,14.515,14.6015,14.688,14.69,14.692,14.7315,14.771,14.7515,14.732,14.7645,14.797,14.87,14.943,14.9825,15.022,15.1605,15.299,15.3535,15.408,15.479,15.55,15.5855,15.621,15.704,15.787,15.7985,15.81,15.854,15.898,15.8875,15.877,15.9085,15.94,15.937,15.934,15.917,15.9,15.926,15.952,15.9645,15.977,16.073,16.169,16.1525,16.136,16.2145,16.293,16.284,16.275,16.2755,16.276,16.2705,16.265,16.162,16.059,15.9665,15.874,15.905,15.936,15.858,15.78,15.7465,15.713,15.7455,15.778,15.811,15.844,15.873,15.902,15.894,15.886,15.818,15.75,15.765,15.78,15.779,15.778,15.743,15.708,15.731,15.754,15.779,15.804,15.7565,15.709,15.6675,15.626,15.566,15.506,15.5225,15.539,15.54,15.541,15.557,15.573,15.4905,15.408,15.391,15.374,15.394,15.414,15.3305,15.247,15.199,15.151,15.071,14.991,14.93,14.869,14.8055,14.742,14.6855,14.629,14.591,14.553,14.4225,14.292,14.2665,14.241,14.1795,14.118,14.057,13.996,13.964,13.932,13.909,13.886,13.846,13.806,13.7705,13.735,13.7275,13.72,13.658,13.596,13.501,13.406,13.4115,13.417,13.42,13.423,13.3825,13.342,13.288,13.234,13.138,13.042,13.0185,12.995,12.9305,12.866,12.8025,12.739,12.708,12.677,12.6675,12.658,12.6055,12.553,12.5175,12.482,12.478,12.474,12.435,12.396,12.342,12.288,12.2525,12.217,12.142,12.067,12.0115,11.956,11.9155,11.875,11.649,11.423,11.376,11.329,11.2805,11.232,11.179,11.126,11.0735,11.021,10.92,10.819,10.7255,10.632,10.5785,10.525,10.4185,10.312,10.19,10.068,9.979,9.89,9.8005,9.711,9.6655,9.62,9.5445,9.469,9.317,9.165,9.072,8.979,8.8245,8.67,8.5205,8.371,8.3065,8.242,8.2035,8.165,8.1185,8.072,7.9325,7.793,7.675,7.557,7.4695,7.382,7.386,7.39,7.3545,7.319,7.21,7.21,7.265,7.216,7.157,7.145,7.079,7.123,7.041,7.019,7.072,6.967,6.89,6.909,7.008,7.041,7.059,7.087,7.041,7.145,7.106,7.121,7.127,7.174,7.19,7.177,7.117,7.223,7.205,7.233,7.353,7.397,7.459,7.51,7.571,7.648,7.665,7.653,7.694,7.757,7.834,8.039,8.221,8.311,8.508,8.486,8.587,8.635,8.675,8.691,8.851,8.874,8.837,8.984,9.088,8.996,8.997,9.04,9.046,9.141,9.228,9.322,9.441,9.471,9.498,9.468,9.448,9.478,9.587,9.709,9.867,9.988,10.163,10.214,10.256,10.297,10.381,10.404,10.482,10.599,10.679,10.771,10.89,10.973,11.139,11.203,11.302,11.436,11.508,11.448,11.485,11.592,11.635,11.712,11.745,11.847,11.934,12.003,12.073,12.137,12.185,12.228,12.497,12.584,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,14.305,14.305,14.361,14.361,14.4123333333333,14.4123333333333,14.48125,14.48125,14.5234,14.5234,14.5646666666667,14.5646666666667,14.5885714285714,14.5885714285714,14.614625,14.614625,14.6511111111111,14.6511111111111,14.6882,14.6882,14.7437272727273,14.7437272727273,14.7990833333333,14.7990833333333,14.8568461538462,14.8568461538462,14.9114285714286,14.9114285714286,14.9698,14.9698,15.81,15.81,15.854,15.854,15.8616666666667,15.8616666666667,15.88125,15.88125,15.8918,15.8918,15.8931666666667,15.8931666666667,15.9015714285714,15.9015714285714,15.911,15.911,15.9396666666667,15.9396666666667,15.9593,15.9593,15.9896363636364,15.9896363636364,16.0134166666667,16.0134166666667,16.0336153846154,16.0336153846154,16.0501428571429,16.0501428571429,16.059,16.059,15.9665,15.9665,15.9563333333333,15.9563333333333,15.91225,15.91225,15.8724,15.8724,15.8566666666667,15.8566666666667,15.8548571428571,15.8548571428571,15.86075,15.86075,15.8635555555556,15.8635555555556,15.8522,15.8522,15.8456363636364,15.8456363636364,15.84,15.84,15.8298461538462,15.8298461538462,15.8244285714286,15.8244285714286,15.8230666666667,15.8230666666667,15.8159375,NA,15.626,15.626,15.566,15.566,15.557,15.557,15.553,15.553,15.557,15.557,15.5321666666667,15.5321666666667,15.5095714285714,15.5095714285714,15.497625,15.497625,15.4697777777778,15.4697777777778,15.4379,15.4379,15.3972727272727,15.3972727272727,15.35325,15.35325,15.3062307692308,15.3062307692308,15.2578571428571,15.2578571428571,15.2108666666667,NA,14.292,14.292,14.2665,14.2665,14.217,14.217,14.16175,14.16175,14.1158,14.1158,14.0775,14.0775,14.0387142857143,14.0387142857143,14.00075,14.00075,13.9695555555556,13.9695555555556,13.9322,13.9322,13.8843636363636,13.8843636363636,13.8454166666667,13.8454166666667,13.8129230769231,13.8129230769231,13.7792857142857,13.7792857142857,13.7429333333333,13.7429333333333,13.042,13.042,13.0185,13.0185,12.9676666666667,12.9676666666667,12.9105,12.9105,12.8638,12.8638,12.8295,12.8295,12.79,12.79,12.7515,12.7515,12.7206666666667,12.7206666666667,12.6882,12.6882,12.6518181818182,12.6518181818182,12.6155833333333,12.6155833333333,12.5733846153846,12.5733846153846,12.5292857142857,12.5292857142857,12.4856666666667,12.4856666666667,11.423,11.423,11.376,11.376,11.328,11.328,11.2775,11.2775,11.2262,11.2262,11.1583333333333,11.1583333333333,11.0831428571429,11.0831428571429,11.013375,11.013375,10.9354444444444,10.9354444444444,10.8487,10.8487,10.7615454545455,10.7615454545455,10.674,10.674,10.5929230769231,10.5929230769231,10.5126428571429,10.5126428571429,10.4228,10.4228,10.3325625,NA,8.67,8.67,8.5205,8.5205,8.42766666666667,8.42766666666667,8.362,8.362,8.304,8.304,8.21883333333333,8.21883333333333,8.12428571428571,8.12428571428571,8.0315,8.0315,7.96022222222222,7.96022222222222,7.8961,7.83372727272727,7.78175,7.742,7.70442857142857,7.66793333333333,7.63525,7.60252941176471,7.57588888888889,7.54773684210526,7.5213,7.49990476190476,6.967,6.9285,6.922,6.9435,6.963,6.979,6.99442857142857,7.00025,7.01633333333333,7.0253,7.034,7.04175,7.05192307692308,7.06178571428571,7.06946666666667,7.0724375,7.08129411764706,7.08816666666667,7.09578947368421,7.10865,7.12238095238095,7.13768181818182,7.15386956521739,7.17125,7.19032,7.20857692307692,7.22503703703704,7.24178571428571,7.25955172413793,7.2787,8.039,8.13,8.19033333333333,8.26975,8.313,8.35866666666667,8.39814285714286,8.43275,8.46144444444444,8.5004,8.53436363636364,8.55958333333333,8.59223076923077,8.62764285714286,8.6522,8.67375,8.69529411764706,8.71477777777778,8.73721052631579,8.76175,8.78842857142857,8.81809090909091,8.84647826086957,8.873625,8.8974,8.91857692307692,8.9392962962963,8.96242857142857,8.9881724137931,9.01746666666667,9.04877419354839,10.163,10.1885,10.211,10.2325,10.2622,10.2858333333333,10.3138571428571,10.3495,10.3861111111111,10.4246,10.4669090909091,10.5090833333333,10.5575384615385,10.6036428571429,10.6502,10.6993125,10.7468823529412,10.7858333333333,10.8226315789474,10.8611,10.8979523809524,10.9349545454545,10.9701739130435,11.0067083333333,11.0438,11.0806923076923,11.1174444444444,11.1538571428571,11.1894137931034,11.2240333333333,12.497,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405,12.5405
"1988",NA,15.5833793103448,15.9572258064516,15.1233333333333,13.5608709677419,11.9434333333333,9.80867741935484,7.89158064516129,7.369,9.13503225806452,11.3308333333333,13.6255483870968,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,14.826,14.854,14.973,14.987,15,15.051,15.047,15.049,15.113,15.09,15.085,15.022,15.02,15.115,15.163,15.241,15.278,15.362,15.443,15.56,15.568,15.462,15.479,15.413,15.448,15.313,15.309,15.276,15.304,15.292,15.326,15.332,15.363,15.379,15.476,15.443,15.471,15.546,15.639,15.73,15.831,16.015,15.906,15.836,15.962,16.017,16.111,16.129,16.162,16.179,16.099,16.137,16.169,16.24,16.247,16.244,16.309,16.296,16.276,16.182,16.013,15.983,15.96,15.847,15.871,15.835,15.815,15.758,15.861,15.781,15.743,15.702,15.748,15.737,15.676,15.63,15.522,15.523,15.523,15.562,15.598,15.601,15.534,15.514,15.536,15.49,15.489,15.447,15.341,15.273,15.193,15.179,15.164,15.152,15.107,15.031,15.062,15.037,14.91,14.917,14.829,14.62,14.617,14.584,14.637,14.635,14.578,14.54,14.362,14.318,14.298,14.234,14.159,14.112,14.057,14.02,13.957,13.909,13.827,13.765,13.696,13.657,13.599,13.589,13.513,13.486,13.391,13.289,13.224,13.17,13.125,13.098,13.078,13.034,12.983,12.918,12.871,12.828,12.82,12.608,12.527,12.448,12.451,12.454,12.411,12.384,12.336,12.211,12.177,12.183,12.116,12.048,12.044,12.045,11.961,11.978,11.869,11.803,11.739,11.752,11.693,11.571,11.543,11.635,11.39,11.376,11.267,11.145,11.138,10.98,10.919,10.885,10.769,10.712,10.61,10.49,10.387,10.306,10.267,10.218,10.141,9.982,9.939,9.765,9.738,9.719,9.673,9.568,9.527,9.459,9.376,9.191,9.045,9.095,9.09,8.995,8.925,8.803,8.778,8.717,8.588,8.518,8.478,8.427,8.382,8.413,8.355,8.399,8.27,8.107,8.114,8.017,8.005,7.949,7.922,7.865,7.84,7.731,7.719,7.735,7.719,7.635,7.524,7.5,7.372,7.442,7.442,7.298,7.264,7.302,7.307,7.189,7.217,7.205,7.183,7.18,7.181,7.213,7.144,7.175,7.121,7.048,7.144,7.198,7.208,7.276,7.294,7.394,7.409,7.438,7.449,7.455,7.462,7.5,7.477,7.57,7.653,7.669,7.766,7.873,7.979,8.069,8.185,8.155,8.232,8.305,8.482,8.575,8.649,8.675,8.77,8.81,8.868,8.959,9.171,9.289,9.358,9.34,9.34,9.377,9.421,9.445,9.537,9.561,9.61,9.7,9.797,9.828,9.8,9.879,9.978,10.021,10.162,10.21,10.36,10.373,10.391,10.436,10.555,10.642,10.767,10.895,10.951,11.069,11.175,11.297,11.397,11.512,11.511,11.523,11.574,11.667,11.761,11.913,11.997,12.055,12.096,12.116,12.203,12.326,12.465,12.526,12.699,12.704,12.827,12.905,13.008,13.117,13.181,13.292,13.303,13.374,13.437,13.512,13.629,13.695,13.746,13.749,13.778,13.747,13.819,13.815,13.919,13.976,14.099,14.071,14.103,14.124,14.116,14.115,14.141,14.18,14.211,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,14.826,14.84,14.8843333333333,14.91,14.928,14.9485,14.9625714285714,14.973375,14.9888888888889,14.999,15.0068181818182,15.0080833333333,15.009,15.0165714285714,15.0263333333333,15.03975,15.0537647058824,15.0708888888889,15.0904736842105,15.56,15.564,15.53,15.51725,15.4964,15.4883333333333,15.4632857142857,15.444,15.4253333333333,15.4132,15.4021818181818,15.3958333333333,15.3909230769231,15.3889285714286,15.3882666666667,15.39375,15.3966470588235,15.4007777777778,15.4084210526316,15.41995,15.4347142857143,15.4527272727273,15.4771739130435,15.4950416666667,15.50868,15.5261153846154,15.5442962962963,15.5645357142857,16.129,16.1455,16.1566666666667,16.14225,16.1412,16.1458333333333,16.1592857142857,16.17025,16.1784444444444,16.1915,16.201,16.20725,16.2053076923077,16.1915714285714,16.1776666666667,16.1640625,16.1454117647059,16.1301666666667,16.1146315789474,16.09965,16.083380952381,16.0732727272727,16.0605652173913,16.0473333333333,16.03352,16.0225384615385,16.011962962963,15.9999642857143,15.9872068965517,15.9717,15.9572258064516,15.523,15.5425,15.561,15.571,15.5636,15.5553333333333,15.5525714285714,15.54475,15.5385555555556,15.5294,15.5122727272727,15.4923333333333,15.4693076923077,15.4485714285714,15.4296,15.41225,15.3942941176471,15.3741111111111,15.3576842105263,15.34165,15.3210952380952,15.3027272727273,15.2821304347826,15.2545416666667,15.22904,15.2042307692308,15.1832222222222,15.1636428571429,15.1434482758621,15.1233333333333,14.362,14.34,14.326,14.303,14.2742,14.2471666666667,14.22,14.195,14.1685555555556,14.1426,14.1139090909091,14.0848333333333,14.0549230769231,14.0265,13.998,13.9724375,13.9454117647059,13.9198888888889,13.8920526315789,13.8619,13.8315238095238,13.8014545454545,13.7720434782609,13.7439583333333,13.71732,13.6910384615385,13.6648148148148,13.6381428571429,13.6116896551724,13.5855666666667,13.5608709677419,12.608,12.5675,12.5276666666667,12.5085,12.4976,12.4831666666667,12.469,12.452375,12.4255555555556,12.4007,12.3809090909091,12.3588333333333,12.3349230769231,12.3141428571429,12.2962,12.27525,12.2577647058824,12.2361666666667,12.2133684210526,12.18965,12.1688095238095,12.1471818181818,12.1221304347826,12.098,12.07948,12.0529615384615,12.0278888888889,12.0007142857143,11.9712068965517,11.9434333333333,10.98,10.9495,10.928,10.88825,10.853,10.8125,10.7664285714286,10.719,10.6731111111111,10.6325,10.5948181818182,10.557,10.5127692307692,10.4717857142857,10.4246666666667,10.38175,10.3427647058824,10.3055555555556,10.2667368421053,10.22975,10.1930476190476,10.1559090909091,10.1139565217391,10.0694166666667,10.03044,9.99426923076923,9.95725925925926,9.92039285714286,9.88186206896552,9.84506666666667,9.80867741935484,8.588,8.553,8.528,8.50275,8.4786,8.46766666666667,8.45157142857143,8.445,8.42555555555555,8.3937,8.36827272727273,8.339,8.31330769230769,8.28728571428571,8.26293333333333,8.2380625,8.21464705882353,8.18777777777778,8.1631052631579,8.1417,8.12157142857143,8.09945454545455,8.0744347826087,8.0505,8.02336,8.001,7.9802962962963,7.95592857142857,7.93206896551724,7.91106666666667,7.89158064516129,7.189,7.203,7.20366666666667,7.1985,7.1948,7.1925,7.19542857142857,7.189,7.18744444444444,7.1808,7.16872727272727,7.16666666666667,7.16907692307692,7.17185714285714,7.1788,7.186,7.19823529411765,7.20994444444444,7.22194736842105,7.2333,7.24385714285714,7.25377272727273,7.26447826086957,7.27333333333333,7.2852,7.29934615384615,7.31303703703704,7.32921428571429,7.34796551724138,7.369,8.069,8.127,8.13633333333333,8.16025,8.1892,8.238,8.28614285714286,8.3315,8.36966666666667,8.4097,8.44609090909091,8.48125,8.518,8.56464285714286,8.61293333333333,8.6595,8.69952941176471,8.73511111111111,8.76889473684211,8.8015,8.83214285714286,8.86418181818182,8.89447826086957,8.92429166666667,8.95532,8.98769230769231,9.01881481481482,9.04671428571429,9.07541379310345,9.1055,9.13503225806452,10.162,10.186,10.244,10.27625,10.2992,10.322,10.3552857142857,10.391125,10.4328888888889,10.4791,10.522,10.5675833333333,10.6143076923077,10.6630714285714,10.712,10.762,10.8060588235294,10.8458888888889,10.8842105263158,10.92335,10.9632380952381,11.0064090909091,11.0494782608696,11.091375,11.13156,11.1694230769231,11.2077037037037,11.2476428571429,11.2896206896552,11.3308333333333,12.699,12.7015,12.7433333333333,12.78375,12.8286,12.8766666666667,12.9201428571429,12.966625,13.004,13.041,13.077,13.11325,13.1529230769231,13.1916428571429,13.2286,13.261125,13.2915294117647,13.3168333333333,13.3432631578947,13.36685,13.3931428571429,13.4196363636364,13.4491739130435,13.4750833333333,13.5002,13.5241923076923,13.5461111111111,13.5664285714286,13.5862413793103,13.6060333333333,13.6255483870968
"1989",14.9548064516129,15.4955357142857,15.4232903225806,14.3284,13.0441290322581,12.2445333333333,10.1297096774194,7.88177419354839,7.00833333333333,8.82890322580645,11.1152333333333,13.3868064516129,14.261,14.313,14.402,14.417,14.381,14.359,14.42,14.548,14.701,14.755,14.819,14.886,14.921,14.997,15.011,14.956,15.012,15.08,15.166,15.165,15.265,15.288,15.378,15.369,15.38,15.373,15.43,15.502,15.364,15.319,15.361,15.386,15.427,15.454,15.378,15.482,15.463,15.485,15.515,15.577,15.594,15.473,15.383,15.424,15.465,15.503,15.368,15.314,15.396,15.455,15.469,15.467,15.534,15.571,15.638,15.664,15.655,15.68,15.655,15.557,15.607,15.686,15.72,15.689,15.766,15.646,15.564,15.442,15.388,15.409,15.295,15.367,15.385,15.413,15.338,15.295,15.308,15.4,15.431,15.464,15.397,15.362,15.329,15.283,15.235,15.238,15.302,15.277,15.281,15.248,15.116,14.993,14.933,15.029,15.012,14.968,14.857,14.772,14.724,14.656,14.648,14.591,14.516,14.349,14.37,14.265,14.239,14.064,14.004,13.996,13.959,13.963,13.929,13.898,13.794,13.754,13.679,13.627,13.577,13.57,13.363,13.342,13.369,13.319,13.252,13.25,13.24,13.247,13.189,13.187,13.122,13.094,13.058,13.084,13.051,13.008,12.975,12.922,13.027,12.96,12.923,12.886,12.874,12.856,12.878,12.849,12.853,12.807,12.823,12.766,12.794,12.729,12.687,12.643,12.638,12.641,12.601,12.561,12.541,12.506,12.452,12.422,12.455,12.414,12.341,12.336,12.308,12.235,12.233,12.171,12.118,12.066,11.966,11.957,11.927,11.892,11.804,11.749,11.692,11.635,11.616,11.34,11.277,11.128,11.164,11.068,11.002,10.914,10.86,10.861,10.711,10.633,10.597,10.514,10.3,10.199,10.165,10.104,9.99,9.837,9.662,9.627,9.607,9.497,9.419,9.338,9.304,9.13,9.099,8.953,8.861,8.86,8.83,8.765,8.69,8.548,8.474,8.417,8.319,8.295,8.237,8.195,8.113,8.048,8.02,7.93,7.887,7.906,7.844,7.783,7.605,7.527,7.469,7.407,7.443,7.457,7.459,7.475,7.354,7.351,7.182,7.157,7.148,7.088,7.075,7.082,7.003,6.998,6.991,6.959,6.98,6.95,6.907,6.903,6.922,6.908,6.907,6.894,6.968,6.95,6.964,6.976,6.901,6.918,6.888,6.917,6.979,7.053,7.197,7.229,7.267,7.213,7.263,7.453,7.493,7.588,7.684,7.687,7.776,7.917,8.011,8.077,8.145,8.263,8.448,8.6,8.591,8.664,8.791,8.897,9.098,9.255,9.331,9.424,9.524,9.622,9.688,9.735,9.844,9.925,9.965,10.042,10.086,10.072,10.213,10.294,10.302,10.348,10.395,10.419,10.412,10.461,10.593,10.696,10.697,10.667,10.713,10.794,10.903,10.842,10.972,11.049,11.123,11.262,11.469,11.577,11.737,11.919,12.037,12.117,12.196,12.334,12.417,12.499,12.597,12.705,12.85,12.988,13.01,13.018,13.059,13.083,13.186,13.173,13.255,13.323,13.292,13.32,13.335,13.284,13.337,13.468,13.521,13.555,13.575,13.564,13.655,13.746,13.758,13.771,13.768,13.889,13.88,13.927,14.099,14.261,14.287,14.3253333333333,14.34825,14.3548,14.3555,14.3647142857143,14.387625,14.4224444444444,14.4557,14.4887272727273,14.5218333333333,14.5525384615385,14.5842857142857,14.6127333333333,14.6341875,14.6564117647059,14.6799444444444,14.7055263157895,14.7285,14.7540476190476,14.7783181818182,14.8043913043478,14.8279166666667,14.85,14.8701153846154,14.8908518518519,14.9126785714286,14.9282413793103,14.9412666666667,14.9548064516129,15.386,15.4065,15.4223333333333,15.41125,15.4254,15.4316666666667,15.4392857142857,15.44875,15.463,15.4761,15.4758181818182,15.4680833333333,15.4646923076923,15.4647142857143,15.4672666666667,15.4610625,15.4524117647059,15.4492777777778,15.4495789473684,15.45055,15.4513333333333,15.4550909090909,15.4601304347826,15.4675416666667,15.4754,15.4823076923077,15.4896296296296,15.4955357142857,15.557,15.582,15.6166666666667,15.6425,15.6518,15.6708333333333,15.6672857142857,15.654375,15.6307777777778,15.6065,15.5885454545455,15.5640833333333,15.5489230769231,15.5372142857143,15.5289333333333,15.517,15.5039411764706,15.4930555555556,15.4881578947368,15.4853,15.4842857142857,15.4803181818182,15.4751739130435,15.4690833333333,15.46164,15.4529230769231,15.444962962963,15.4398571428571,15.4342413793103,15.4291333333333,15.4232903225806,15.116,15.0545,15.014,15.01775,15.0166,15.0085,14.9868571428571,14.96,14.9337777777778,14.906,14.8825454545455,14.85825,14.8319230769231,14.7974285714286,14.7689333333333,14.7374375,14.7081176470588,14.6723333333333,14.6371578947368,14.6051,14.5743333333333,14.5465454545455,14.5196956521739,14.4937916666667,14.4658,14.4384230769231,14.4102962962963,14.3823214285714,14.3545517241379,14.3284,13.363,13.3525,13.358,13.34825,13.329,13.3158333333333,13.305,13.29775,13.2856666666667,13.2758,13.2618181818182,13.2478333333333,13.2332307692308,13.2225714285714,13.2111333333333,13.1984375,13.1852941176471,13.1706666666667,13.1631052631579,13.15295,13.142,13.1303636363636,13.1192173913043,13.10825,13.09904,13.0894230769231,13.0806666666667,13.0708928571429,13.0623448275862,13.0524666666667,13.0441290322581,12.729,12.708,12.6863333333333,12.67425,12.6676,12.6565,12.6428571428571,12.630125,12.6163333333333,12.5999,12.5837272727273,12.573,12.5607692307692,12.5450714285714,12.5311333333333,12.5171875,12.5005882352941,12.4857222222222,12.4691578947368,12.4516,12.4332380952381,12.412,12.3922173913043,12.3728333333333,12.3536,12.3324615384615,12.3108518518519,12.28875,12.2662068965517,12.2445333333333,11.34,11.3085,11.2483333333333,11.22725,11.1954,11.1631666666667,11.1275714285714,11.094125,11.0682222222222,11.0325,10.9961818181818,10.9629166666667,10.9283846153846,10.8835,10.8378666666667,10.7958125,10.7551176470588,10.7126111111111,10.6665263157895,10.6163,10.5691904761905,10.5254545454545,10.4807391304348,10.4365,10.39256,10.3506923076923,10.3054814814815,10.2623928571429,10.2172413793103,10.1720333333333,10.1297096774194,8.83,8.7975,8.76166666666667,8.70825,8.6614,8.62066666666667,8.57757142857143,8.54225,8.50833333333333,8.477,8.44390909090909,8.41091666666667,8.38084615384615,8.34864285714286,8.31786666666667,8.292125,8.26576470588235,8.23894444444444,8.20557894736842,8.17165,8.13819047619048,8.10495454545454,8.07617391304348,8.050375,8.02672,8.0055,7.98137037037037,7.95885714285714,7.93206896551724,7.90623333333333,7.88177419354839,7.088,7.0815,7.08166666666667,7.062,7.0492,7.0395,7.028,7.022,7.014,7.0033,6.99418181818182,6.98816666666667,6.982,6.97664285714286,6.97113333333333,6.9709375,6.96970588235294,6.96938888888889,6.96973684210526,6.9663,6.964,6.96054545454545,6.95865217391304,6.9595,6.96324,6.97223076923077,6.98174074074074,6.99192857142857,6.99955172413793,7.00833333333333,7.453,7.473,7.51133333333333,7.5545,7.581,7.6135,7.65685714285714,7.701125,7.74288888888889,7.7831,7.82672727272727,7.8785,7.934,7.98092857142857,8.02646666666667,8.07425,8.12264705882353,8.17683333333333,8.23357894736842,8.28845,8.34252380952381,8.39622727272727,8.44952173913043,8.501125,8.55048,8.60023076923077,8.6492962962963,8.69628571428571,8.74268965517241,8.78746666666667,8.82890322580645,10.213,10.2535,10.2696666666667,10.28925,10.3104,10.3285,10.3404285714286,10.3555,10.3818888888889,10.4133,10.4390909090909,10.4580833333333,10.4776923076923,10.5002857142857,10.5271333333333,10.5468125,10.5718235294118,10.5983333333333,10.6259473684211,10.65775,10.696380952381,10.7364090909091,10.7799130434783,10.827375,10.87576,10.9235,10.9706296296296,11.0193214285714,11.0675172413793,11.1152333333333,12.597,12.651,12.7173333333333,12.785,12.83,12.8613333333333,12.8895714285714,12.91375,12.944,12.9669,12.9930909090909,13.0205833333333,13.0414615384615,13.0613571428571,13.0796,13.092375,13.1067647058824,13.1268333333333,13.1475789473684,13.16795,13.1873333333333,13.2044545454545,13.2240434782609,13.2457916666667,13.26628,13.2856923076923,13.3035555555556,13.3244642857143,13.3436206896552,13.3630666666667,13.3868064516129
"1990",14.7826129032258,15.5782142857143,15.8667419354839,14.6500666666667,13.2258387096774,11.6405666666667,9.24661290322581,6.79748387096774,6.1428,8.48493548387097,11.0752,13.1055483870968,14.319,14.384,14.283,14.321,14.303,14.407,14.497,14.54,14.623,14.663,14.66,14.716,14.685,14.74,14.728,14.671,14.741,14.899,14.959,15.004,14.977,15.018,15.023,14.983,15.021,15.194,15.074,15.083,15.17,15.257,15.318,15.351,15.39,15.383,15.36,15.38,15.277,15.311,15.369,15.404,15.598,15.627,15.527,15.433,15.433,15.445,15.539,15.612,15.64,15.658,15.753,15.678,15.681,15.705,15.79,15.842,15.938,16.022,16.044,16.021,16.058,16.066,16.084,16.06,16.001,15.961,15.992,16.083,16.095,16.167,16.249,16.2,16.173,16.059,15.98,15.859,15.739,15.715,15.627,15.683,15.734,15.771,15.74,15.609,15.564,15.479,15.483,15.526,15.54,15.551,15.533,15.483,15.551,15.524,15.455,15.402,15.393,15.275,15.037,14.897,14.85,14.743,14.664,14.673,14.627,14.566,14.384,14.303,14.247,14.364,14.322,14.268,14.212,14.162,14.051,14.04,13.981,13.85,13.798,13.847,13.621,13.587,13.571,13.563,13.6,13.614,13.609,13.556,13.502,13.432,13.423,13.419,13.31,13.277,13.284,13.284,13.217,13.218,13.167,13.185,13.155,13.04,12.969,12.972,12.922,12.871,12.794,12.776,12.753,12.705,12.605,12.361,12.258,12.257,12.16,12.145,12.107,12.056,12.002,11.952,11.927,11.849,11.773,11.765,11.751,11.75,11.682,11.59,11.497,11.487,11.372,11.336,11.34,11.308,11.229,11.164,11.116,11.088,11.049,10.991,10.855,10.624,10.571,10.49,10.438,10.328,10.305,10.21,10.079,10.043,9.881,9.815,9.711,9.599,9.548,9.284,9.16,9.084,9.04,8.949,8.86,8.813,8.759,8.569,8.451,8.312,8.208,8.095,7.912,7.891,7.864,7.752,7.686,7.536,7.52,7.505,7.368,7.307,7.15,7.164,7.098,7.068,7.018,7.007,6.924,6.891,6.861,6.723,6.649,6.607,6.6,6.511,6.564,6.46,6.41,6.359,6.318,6.274,6.254,6.238,6.21,6.231,6.211,6.198,6.191,6.207,6.116,6.141,6.162,6.127,6.161,6.197,6.117,6.094,6.147,6.103,6.111,6.131,6.089,6.133,6.035,6.031,6.066,6.011,6.039,6.074,6.125,6.141,6.135,6.174,6.252,6.338,6.438,6.626,6.74,6.879,7.063,7.172,7.196,7.242,7.294,7.472,7.608,7.692,7.846,7.943,8.137,8.409,8.551,8.722,8.977,9.102,9.297,9.452,9.549,9.595,9.579,9.665,9.757,9.827,9.854,9.878,9.906,10.003,10.155,10.279,10.317,10.266,10.337,10.396,10.521,10.643,10.696,10.775,10.822,10.831,10.928,10.956,11.018,11.105,11.19,11.209,11.248,11.279,11.503,11.529,11.535,11.557,11.68,11.689,11.763,11.91,12.056,12.063,12.279,12.422,12.47,12.548,12.643,12.653,12.613,12.683,12.756,12.818,12.845,12.915,13.019,13.106,13.158,13.226,13.353,13.28,13.324,13.417,13.525,13.563,13.62,13.62,13.601,13.541,13.48,13.432,13.439,13.437,13.486,14.319,14.3515,14.3286666666667,14.32675,14.322,14.3361666666667,14.3591428571429,14.38175,14.4085555555556,14.434,14.4545454545455,14.4763333333333,14.4923846153846,14.5100714285714,14.5246,14.53375,14.5459411764706,14.5655555555556,14.5862631578947,14.60715,14.6247619047619,14.6426363636364,14.6591739130435,14.6726666666667,14.6866,14.7061153846154,14.7197407407407,14.7327142857143,14.7477931034483,14.7647666666667,14.7826129032258,15.351,15.3705,15.3746666666667,15.371,15.3728,15.3568333333333,15.3502857142857,15.352625,15.3583333333333,15.3823,15.4045454545455,15.41475,15.4161538461538,15.4173571428571,15.4192,15.4266875,15.4375882352941,15.4488333333333,15.4598421052632,15.4745,15.4841904761905,15.4931363636364,15.502347826087,15.5143333333333,15.52744,15.5432307692308,15.560962962963,15.5782142857143,16.021,16.0395,16.0483333333333,16.05725,16.0578,16.0483333333333,16.0358571428571,16.030375,16.0362222222222,16.0421,16.0534545454545,16.06975,16.0797692307692,16.0864285714286,16.0846,16.0780625,16.0651764705882,16.0470555555556,16.0295789473684,16.00945,15.9939047619048,15.9820909090909,15.9729130434783,15.9632083333333,15.94904,15.9342307692308,15.9173703703704,15.9018571428571,15.8888965517241,15.8772666666667,15.8667419354839,15.533,15.508,15.5223333333333,15.52275,15.5092,15.4913333333333,15.4772857142857,15.452,15.4058888888889,15.355,15.3090909090909,15.2619166666667,15.2159230769231,15.1771428571429,15.1404666666667,15.1045625,15.0621764705882,15.02,14.9793157894737,14.94855,14.9187142857143,14.8891363636364,14.8596956521739,14.830625,14.79944,14.7702307692308,14.741,14.7091785714286,14.6777586206897,14.6500666666667,13.621,13.604,13.593,13.5855,13.5884,13.5926666666667,13.595,13.590125,13.5803333333333,13.5655,13.5525454545455,13.5414166666667,13.5236153846154,13.506,13.4912,13.47825,13.4628823529412,13.4492777777778,13.4344210526316,13.42195,13.4092380952381,13.3924545454545,13.3740434782609,13.3572916666667,13.33988,13.3218461538462,13.3022962962963,13.2835,13.2652068965517,13.2465333333333,13.2258387096774,12.361,12.3095,12.292,12.259,12.2362,12.2146666666667,12.192,12.16825,12.1442222222222,12.1225,12.0976363636364,12.0705833333333,12.0470769230769,12.0259285714286,12.0075333333333,11.9871875,11.9638235294118,11.9378888888889,11.9141578947368,11.88705,11.8608095238095,11.8371363636364,11.8141304347826,11.78975,11.76472,11.7397692307692,11.7156296296296,11.6918214285714,11.6676551724138,11.6405666666667,10.624,10.5975,10.5616666666667,10.53075,10.4902,10.4593333333333,10.4237142857143,10.380625,10.3431111111111,10.2969,10.2530909090909,10.2079166666667,10.1610769230769,10.1172857142857,10.0617333333333,10.005375,9.95117647058824,9.90055555555556,9.85047368421053,9.80095,9.75390476190476,9.70868181818182,9.65913043478261,9.60879166666667,9.55692,9.50503846153846,9.45281481481481,9.39778571428571,9.3458275862069,9.29643333333333,9.24661290322581,7.686,7.611,7.58066666666667,7.56175,7.523,7.487,7.43885714285714,7.4045,7.37044444444444,7.3402,7.31090909090909,7.28558333333333,7.25776923076923,7.23157142857143,7.20686666666667,7.176625,7.14558823529412,7.11566666666667,7.08852631578947,7.05965,7.03604761904762,7.00986363636364,6.98378260869565,6.95775,6.93216,6.90684615384615,6.88266666666667,6.85964285714286,6.83724137931034,6.81703333333333,6.79748387096774,6.198,6.1945,6.19866666666667,6.178,6.1706,6.16916666666667,6.16314285714286,6.162875,6.16666666666667,6.1617,6.15554545454545,6.15483333333333,6.15084615384615,6.148,6.14686666666667,6.14325,6.14264705882353,6.13666666666667,6.13110526315789,6.12785,6.12228571428571,6.1185,6.1165652173913,6.11691666666667,6.11788,6.11853846153846,6.12059259259259,6.12528571428571,6.13262068965517,6.1428,6.626,6.683,6.74833333333333,6.827,6.896,6.946,6.98828571428571,7.0265,7.076,7.1292,7.18036363636364,7.23583333333333,7.29023076923077,7.35071428571429,7.42126666666667,7.491875,7.56423529411765,7.64272222222222,7.71952631578947,7.7984,7.87714285714286,7.95313636363636,8.02452173913044,8.08929166666667,8.15232,8.21403846153846,8.27377777777778,8.33021428571429,8.38358620689655,8.43433333333333,8.48493548387097,10.155,10.217,10.2503333333333,10.25425,10.2708,10.2916666666667,10.3244285714286,10.36425,10.4011111111111,10.4385,10.4733636363636,10.5031666666667,10.5358461538462,10.5658571428571,10.596,10.6278125,10.6608823529412,10.6913333333333,10.7206315789474,10.74855,10.7844761904762,10.8183181818182,10.8494782608696,10.8789583333333,10.911,10.9409230769231,10.9713703703704,11.0048928571429,11.0411379310345,11.0752,12.279,12.3505,12.3903333333333,12.42975,12.4724,12.5025,12.5182857142857,12.538875,12.563,12.5885,12.6118181818182,12.6370833333333,12.6664615384615,12.6978571428571,12.7285333333333,12.759625,12.7945294117647,12.8215,12.8479473684211,12.8764,12.9072857142857,12.9370909090909,12.9667826086957,12.994,13.01828,13.0383846153846,13.0547407407407,13.0682142857143,13.081,13.0928666666667,13.1055483870968
"1991",14.3638064516129,15.2493928571429,15.4161290322581,14.8597333333333,13.4731290322581,12.1080333333333,9.51403225806452,7.41535483870968,6.4729,8.54141935483871,10.8846,12.9450967741935,13.634,13.831,13.847,13.858,13.872,13.958,13.976,13.985,14.071,14.141,14.205,14.212,14.348,14.346,14.389,14.404,14.468,14.458,14.561,14.577,14.635,14.642,14.711,14.715,14.789,14.742,14.753,14.762,14.744,14.813,14.831,14.852,14.84,14.86,14.779,14.855,14.849,14.886,14.955,15.018,15.066,15.12,15.169,15.28,15.347,15.372,15.388,15.412,15.417,15.499,15.56,15.467,15.459,15.596,15.575,15.647,15.586,15.6,15.529,15.488,15.509,15.422,15.326,15.352,15.437,15.39,15.51,15.487,15.472,15.454,15.436,15.459,15.501,15.472,15.521,15.48,15.499,15.536,15.448,15.379,15.361,15.27,15.325,15.388,15.371,15.221,15.221,15.282,15.432,15.451,15.482,15.463,15.41,15.363,15.372,15.355,15.278,15.265,15.196,15.116,14.983,14.939,14.891,14.899,14.85,14.787,14.81,14.753,14.635,14.63,14.62,14.606,14.583,14.519,14.478,14.418,14.34,14.249,14.273,14.229,14.068,14.01,13.944,13.945,13.862,13.815,13.801,13.756,13.702,13.677,13.612,13.667,13.62,13.56,13.474,13.495,13.48,13.394,13.35,13.314,13.266,13.192,13.196,13.144,13.122,13.104,13.073,13.038,13.051,12.97,12.965,12.781,12.756,12.755,12.707,12.667,12.623,12.556,12.526,12.425,12.346,12.251,12.271,12.263,12.197,12.116,12.063,12.026,11.959,11.946,11.931,11.877,11.904,11.821,11.674,11.629,11.646,11.495,11.433,11.319,11.278,10.992,10.885,10.79,10.72,10.58,10.306,10.212,10.242,10.173,10.023,10.07,9.852,9.758,9.594,9.491,9.458,9.307,9.216,9.213,9.197,9.049,9.006,8.944,8.891,8.829,8.603,8.513,8.405,8.323,8.224,8.069,7.969,7.98,7.859,7.744,7.788,7.811,7.715,7.722,7.731,7.642,7.629,7.586,7.516,7.464,7.466,7.465,7.404,7.306,7.349,7.33,7.23,7.218,7.185,7.102,7.151,7.02,6.97,6.976,6.889,6.873,6.786,6.766,6.706,6.797,6.796,6.728,6.617,6.516,6.465,6.464,6.445,6.434,6.369,6.35,6.28,6.284,6.259,6.367,6.319,6.384,6.386,6.325,6.297,6.33,6.411,6.416,6.431,6.432,6.511,6.602,6.7,6.85,6.988,7.027,7.16,7.25,7.35,7.499,7.579,7.713,7.811,8.002,8.243,8.448,8.609,8.798,8.924,8.999,9.184,9.174,9.194,9.252,9.257,9.309,9.348,9.318,9.404,9.511,9.576,9.671,9.64,9.696,9.854,9.984,10.048,10.052,10.161,10.236,10.294,10.412,10.53,10.619,10.653,10.718,10.773,10.769,10.779,10.948,10.946,10.985,11.077,11.133,11.202,11.287,11.396,11.512,11.615,11.681,11.667,11.718,11.725,11.764,12.026,12.078,12.104,12.217,12.3,12.331,12.377,12.49,12.517,12.526,12.58,12.606,12.808,12.836,12.907,12.969,12.994,13.13,13.083,13.098,13.14,13.215,13.367,13.346,13.465,13.597,13.658,13.8,13.954,13.885,13.894,13.634,13.7325,13.7706666666667,13.7925,13.8084,13.8333333333333,13.8537142857143,13.870125,13.8924444444444,13.9173,13.9434545454545,13.9658333333333,13.9952307692308,14.0202857142857,14.0448666666667,14.0673125,14.0908823529412,14.1112777777778,14.1349473684211,14.15705,14.1798095238095,14.2008181818182,14.223,14.2435,14.26532,14.2836538461538,14.301037037037,14.3175,14.3322068965517,14.3482333333333,14.3638064516129,14.852,14.846,14.8506666666667,14.83275,14.8372,14.8391666666667,14.8458571428571,14.8595,14.8771111111111,14.896,14.9163636363636,14.9374166666667,14.9637692307692,14.9911428571429,15.0165333333333,15.03975,15.0616470588235,15.0813888888889,15.1033684210526,15.1262,15.1424285714286,15.1568181818182,15.1759130434783,15.1925416666667,15.21072,15.2251538461538,15.239037037037,15.2493928571429,15.488,15.4985,15.473,15.43625,15.4194,15.4223333333333,15.4177142857143,15.42925,15.4356666666667,15.4393,15.4406363636364,15.44025,15.4416923076923,15.4459285714286,15.4476666666667,15.45225,15.4538823529412,15.4563888888889,15.4605789473684,15.45995,15.4560952380952,15.4517727272727,15.4438695652174,15.4389166666667,15.43688,15.4343461538462,15.4264444444444,15.4191071428571,15.4143793103448,15.4149666666667,15.4161290322581,15.482,15.4725,15.4516666666667,15.4295,15.418,15.4075,15.389,15.3735,15.3537777777778,15.33,15.2984545454545,15.2685,15.2394615384615,15.2151428571429,15.1908,15.1655625,15.1446470588235,15.1228888888889,15.0972105263158,15.07385,15.0522380952381,15.0319545454545,15.0124347826087,14.991875,14.97132,14.9500384615385,14.9274444444444,14.9032142857143,14.8814827586207,14.8597333333333,14.068,14.039,14.0073333333333,13.99175,13.9658,13.9406666666667,13.9207142857143,13.900125,13.8781111111111,13.858,13.8356363636364,13.8215833333333,13.8060769230769,13.7885,13.7675333333333,13.7505,13.7345882352941,13.7156666666667,13.6964210526316,13.6773,13.6577142857143,13.6365454545455,13.6173913043478,13.5976666666667,13.57864,13.5603846153846,13.5423333333333,13.5243214285714,13.508,13.4900666666667,13.4731290322581,12.781,12.7685,12.764,12.74975,12.7332,12.7148333333333,12.6921428571429,12.671375,12.644,12.6142,12.5811818181818,12.5553333333333,12.5328461538462,12.5088571428571,12.4826666666667,12.4564375,12.4311176470588,12.4048888888889,12.3807368421053,12.35825,12.3353333333333,12.3157272727273,12.2942173913043,12.268375,12.2428,12.2198461538462,12.193,12.1658571428571,12.1366551724138,12.1080333333333,10.992,10.9385,10.889,10.84675,10.7934,10.7121666666667,10.6407142857143,10.590875,10.5444444444444,10.4923,10.4539090909091,10.40375,10.3540769230769,10.2997857142857,10.2458666666667,10.196625,10.1442941176471,10.0927222222222,10.0464210526316,10.00395,9.95847619047619,9.91518181818182,9.87295652173913,9.83204166666667,9.79192,9.74619230769231,9.70051851851852,9.65425,9.60834482758621,9.5622,9.51403225806452,7.969,7.9745,7.936,7.888,7.868,7.8585,7.838,7.8235,7.81322222222222,7.7961,7.78090909090909,7.76466666666667,7.74553846153846,7.72542857142857,7.70813333333333,7.6929375,7.67594117647059,7.65538888888889,7.63926315789474,7.6238,7.60504761904762,7.58745454545455,7.56995652173913,7.55045833333333,7.53448,7.51469230769231,7.49451851851852,7.476,7.45575862068966,7.43633333333333,7.41535483870968,6.766,6.736,6.75633333333333,6.76625,6.7586,6.735,6.70371428571429,6.673875,6.65055555555556,6.63,6.61218181818182,6.59191666666667,6.57330769230769,6.55235714285714,6.53446666666667,6.51725,6.50841176470588,6.49788888888889,6.4918947368421,6.4866,6.47890476190476,6.47063636363636,6.46452173913043,6.46229166666667,6.46044,6.45930769230769,6.4582962962963,6.46017857142857,6.46506896551724,6.4729,6.85,6.919,6.955,7.00625,7.055,7.10416666666667,7.16057142857143,7.212875,7.26844444444444,7.3227,7.38445454545455,7.456,7.53230769230769,7.60921428571429,7.68846666666667,7.7656875,7.83823529411765,7.913,7.97936842105263,8.0401,8.09780952380952,8.1505,8.20086956521739,8.24866666666667,8.29144,8.33423076923077,8.37781481481482,8.42060714285714,8.46372413793103,8.50293333333333,8.54141935483871,9.854,9.919,9.962,9.9845,10.0198,10.0558333333333,10.0898571428571,10.130125,10.1745555555556,10.219,10.2584545454545,10.29675,10.3333846153846,10.3645,10.3921333333333,10.426875,10.4574117647059,10.4867222222222,10.5177894736842,10.54855,10.5796666666667,10.6118181818182,10.6459130434783,10.682,10.71932,10.7563076923077,10.790037037037,10.8231785714286,10.854275862069,10.8846,12.026,12.052,12.0693333333333,12.10625,12.145,12.176,12.2047142857143,12.240375,12.2711111111111,12.2966,12.3223636363636,12.346,12.3815384615385,12.414,12.4468666666667,12.4795,12.5097647058824,12.5442222222222,12.5725789473684,12.59885,12.624619047619,12.6514545454545,12.6825652173913,12.7102083333333,12.7404,12.7733461538462,12.8061111111111,12.8416071428571,12.8799655172414,12.9134666666667,12.9450967741935
"1992",14.6426774193548,15.4621034482759,15.4811290322581,14.6769,13.2155483870968,12.1467666666667,10.3231290322581,7.92525806451613,7.4737,9.31951612903226,11.3786666666667,13.4073870967742,14.069,14.092,14.141,14.072,14.185,14.254,14.282,14.406,14.419,14.481,14.509,14.51,14.543,14.631,14.56,14.52,14.614,14.658,14.745,14.772,14.83,14.906,14.932,14.946,14.905,15,15.1,15.212,15.182,15.188,15.259,15.419,15.387,15.396,15.396,15.365,15.481,15.446,15.424,15.43,15.358,15.318,15.367,15.382,15.449,15.466,15.567,15.561,15.518,15.532,15.508,15.523,15.574,15.535,15.53,15.494,15.53,15.496,15.532,15.487,15.516,15.44,15.402,15.39,15.399,15.424,15.48,15.527,15.525,15.546,15.576,15.521,15.493,15.476,15.422,15.371,15.406,15.461,15.505,15.512,15.547,15.535,15.56,15.57,15.569,15.554,15.543,15.401,15.41,15.347,15.311,15.222,15.135,15.108,15.013,14.935,14.93,14.884,14.809,14.736,14.747,14.719,14.708,14.689,14.709,14.652,14.677,14.622,14.607,14.595,14.563,14.606,14.571,14.463,14.351,14.303,14.297,14.198,14.121,14.026,13.867,13.801,13.657,13.566,13.53,13.536,13.502,13.521,13.436,13.356,13.24,13.23,13.192,13.186,13.162,13.13,13.089,13.12,13.09,13.069,13.06,13.043,12.978,12.988,12.934,12.915,12.947,12.96,12.89,12.878,12.809,12.665,12.644,12.593,12.59,12.461,12.415,12.379,12.382,12.353,12.334,12.336,12.32,12.275,12.266,12.189,12.16,12.107,12.026,11.989,12.014,11.904,11.886,11.911,11.852,11.797,11.82,11.752,11.732,11.682,11.569,11.38,11.341,11.28,11.242,11.198,11.087,11.052,10.988,10.919,10.825,10.853,10.723,10.648,10.603,10.481,10.333,10.274,10.252,10.133,10.058,9.9,9.906,9.838,9.744,9.562,9.437,9.358,9.304,9.184,9.076,9.038,8.888,8.813,8.707,8.638,8.545,8.505,8.401,8.256,8.185,8.142,7.999,8.015,8.009,7.994,7.915,7.794,7.757,7.73,7.775,7.682,7.674,7.614,7.562,7.536,7.446,7.428,7.4,7.404,7.346,7.286,7.237,7.235,7.319,7.296,7.279,7.234,7.169,7.159,7.212,7.27,7.269,7.252,7.256,7.245,7.28,7.281,7.324,7.361,7.419,7.428,7.483,7.519,7.576,7.641,7.728,7.752,7.85,7.975,8.068,8.137,8.194,8.359,8.387,8.545,8.619,8.732,8.819,8.801,8.885,8.971,9.052,9.097,9.177,9.292,9.281,9.327,9.41,9.422,9.43,9.482,9.473,9.505,9.626,9.743,9.771,9.828,9.794,9.787,9.901,10.019,10.158,10.212,10.376,10.398,10.368,10.431,10.424,10.564,10.653,10.723,10.669,10.756,10.844,10.971,11.051,11.016,11.138,11.361,11.576,11.653,11.81,11.907,11.986,11.98,12.103,12.253,12.273,12.288,12.348,12.424,12.511,12.505,12.715,12.811,12.855,12.998,13.013,13.134,13.189,13.14,13.116,13.212,13.355,13.239,13.298,13.324,13.417,13.479,13.429,13.468,13.57,13.612,13.619,13.672,13.67,13.67,13.666,13.733,13.736,13.792,13.837,13.915,13.945,14.069,14.0805,14.1006666666667,14.0935,14.1118,14.1355,14.1564285714286,14.187625,14.2133333333333,14.2401,14.2645454545455,14.285,14.3048461538462,14.3281428571429,14.3436,14.354625,14.3698823529412,14.3858888888889,14.4047894736842,14.42315,14.4425238095238,14.4635909090909,14.4839565217391,14.5032083333333,14.51928,14.5377692307692,14.5585925925926,14.5819285714286,14.6026206896552,14.6221333333333,14.6426774193548,15.419,15.403,15.4006666666667,15.3995,15.3926,15.4073333333333,15.4128571428571,15.41425,15.416,15.4102,15.4018181818182,15.3989166666667,15.3976153846154,15.4012857142857,15.4056,15.4156875,15.4242352941176,15.4294444444444,15.4348421052632,15.4385,15.4425238095238,15.4485,15.4522608695652,15.4555,15.45704,15.4598461538462,15.4611851851852,15.4637142857143,15.487,15.5015,15.481,15.46125,15.447,15.439,15.4368571428571,15.44225,15.4516666666667,15.459,15.4669090909091,15.476,15.4794615384615,15.4804285714286,15.4801333333333,15.4765,15.4702941176471,15.4667222222222,15.4664210526316,15.46835,15.4704285714286,15.4739090909091,15.4765652173913,15.4800416666667,15.48364,15.4869230769231,15.4894074074074,15.4913214285714,15.4882068965517,15.4856,15.4811290322581,15.311,15.2665,15.2226666666667,15.194,15.1578,15.1206666666667,15.0934285714286,15.06725,15.0385555555556,15.0083,14.9845454545455,14.9624166666667,14.9428461538462,14.9247142857143,14.9103333333333,14.8941875,14.8814117647059,14.867,14.8533157894737,14.8404,14.8271904761905,14.8171363636364,14.8064347826087,14.792125,14.77448,14.7563461538462,14.7393333333333,14.72,14.6993448275862,14.6769,13.867,13.834,13.775,13.72275,13.6842,13.6595,13.637,13.6225,13.6017777777778,13.5772,13.5465454545455,13.5201666666667,13.4949230769231,13.4728571428571,13.4521333333333,13.432,13.4118235294118,13.3956111111111,13.3795263157895,13.364,13.3495238095238,13.3355909090909,13.3200434782609,13.3062083333333,13.29132,13.2768461538462,13.2646296296296,13.25375,13.2412068965517,13.2291,13.2155483870968,12.665,12.6545,12.634,12.623,12.5906,12.5613333333333,12.5352857142857,12.516125,12.498,12.4816,12.4683636363636,12.456,12.4420769230769,12.4295,12.4134666666667,12.397625,12.3805294117647,12.3608333333333,12.3412631578947,12.3249,12.3048571428571,12.2858181818182,12.2695217391304,12.252125,12.23392,12.218,12.2007407407407,12.184,12.1666896551724,12.1467666666667,11.38,11.3605,11.3336666666667,11.31075,11.2882,11.2546666666667,11.2257142857143,11.196,11.1652222222222,11.1312,11.1059090909091,11.074,11.0412307692308,11.0099285714286,10.9746666666667,10.9345625,10.8957058823529,10.8599444444444,10.8216842105263,10.7835,10.7414285714286,10.7034545454545,10.6658260869565,10.6274166666667,10.5848,10.5406538461538,10.4968518518519,10.45425,10.4104482758621,10.3659666666667,10.3231290322581,8.888,8.8505,8.80266666666667,8.7615,8.7182,8.68266666666667,8.64242857142857,8.594125,8.54866666666667,8.508,8.46172727272727,8.4245,8.39253846153846,8.36407142857143,8.33413333333333,8.300375,8.26841176470588,8.2385,8.2141052631579,8.1875,8.16304761904762,8.13809090909091,8.11304347826087,8.089,8.06328,8.03884615384615,8.01518518518519,7.99335714285714,7.97103448275862,7.9482,7.92525806451613,7.235,7.277,7.28333333333333,7.28225,7.2726,7.25533333333333,7.24157142857143,7.237875,7.24144444444444,7.2442,7.24490909090909,7.24583333333333,7.24576923076923,7.24821428571429,7.2504,7.255,7.26123529411765,7.27,7.27831578947368,7.28855,7.29952380952381,7.31209090909091,7.32639130434783,7.343125,7.35948,7.37834615384615,7.40044444444444,7.42428571428571,7.44886206896552,7.4737,8.359,8.373,8.43033333333333,8.4775,8.5284,8.57683333333333,8.60885714285714,8.643375,8.67977777777778,8.717,8.75154545454545,8.787,8.82584615384615,8.85835714285714,8.8896,8.922125,8.95152941176471,8.97811111111111,9.00463157894737,9.02805,9.0507619047619,9.07690909090909,9.10586956521739,9.13358333333333,9.16136,9.18569230769231,9.20796296296296,9.23271428571429,9.2598275862069,9.28976666666667,9.31951612903226,10.376,10.387,10.3806666666667,10.39325,10.3994,10.4268333333333,10.4591428571429,10.492125,10.5117777777778,10.5362,10.5641818181818,10.5980833333333,10.6329230769231,10.6602857142857,10.6921333333333,10.7339375,10.7834705882353,10.8317777777778,10.8832631578947,10.93445,10.9845238095238,11.0297727272727,11.0764347826087,11.1254583333333,11.17136,11.2143076923077,11.2562962962963,11.298,11.3398275862069,11.3786666666667,12.715,12.763,12.7936666666667,12.84475,12.8784,12.921,12.9592857142857,12.981875,12.9967777777778,13.0183,13.0489090909091,13.06475,13.0826923076923,13.0999285714286,13.1210666666667,13.1434375,13.1602352941176,13.1773333333333,13.198,13.2187,13.2377619047619,13.2575,13.2754347826087,13.291875,13.30684,13.3232307692308,13.3385185185185,13.3547142857143,13.3713448275862,13.3894666666667,13.4073870967742
"1993",14.896064516129,15.6856428571429,15.8131612903226,15.0772,13.3682258064516,11.8709,9.47635483870968,7.335,6.39666666666667,8.78612903225806,11.3187333333333,13.3189677419355,14.035,14.141,14.25,14.255,14.266,14.22,14.348,14.434,14.493,14.507,14.523,14.593,14.623,14.765,14.899,14.985,15.109,15.138,15.154,15.206,15.175,15.324,15.31,15.394,15.447,15.515,15.551,15.601,15.548,15.507,15.462,15.449,15.475,15.555,15.51,15.52,15.525,15.65,15.707,15.778,15.933,15.796,15.726,15.744,15.634,15.652,15.637,15.763,15.82,15.798,15.819,15.799,15.885,15.874,15.749,15.553,15.525,15.611,15.711,15.754,15.825,15.839,15.764,15.882,15.888,15.878,15.914,15.929,15.906,15.985,15.965,16.048,16.031,15.865,15.835,15.86,15.784,15.635,15.656,15.734,15.732,15.776,15.775,15.719,15.754,15.699,15.67,15.74,15.736,15.63,15.598,15.527,15.466,15.398,15.38,15.381,15.396,15.348,15.257,15.286,15.319,15.296,15.273,15.248,15.19,15.182,15.168,15.079,15.015,14.957,15.032,14.88,14.802,14.837,14.758,14.717,14.509,14.391,14.341,14.285,14.172,14.134,14.028,14.036,13.955,13.902,13.862,13.872,13.797,13.674,13.657,13.604,13.599,13.571,13.469,13.37,13.307,13.21,13.188,13.061,13.044,12.957,12.929,12.887,12.9,12.812,12.75,12.758,12.681,12.665,12.564,12.431,12.429,12.363,12.375,12.342,12.297,12.278,12.254,12.248,12.145,12.095,12.097,12.024,11.984,11.907,11.821,11.842,11.826,11.709,11.668,11.637,11.58,11.575,11.514,11.45,11.346,11.318,11.304,11.199,11.069,10.845,10.809,10.751,10.67,10.571,10.416,10.176,10.098,10.003,9.909,9.735,9.619,9.583,9.488,9.449,9.326,9.293,9.172,9.062,9.047,9.068,8.944,8.849,8.827,8.76,8.679,8.594,8.5,8.498,8.518,8.508,8.306,8.204,8.134,8.128,8.119,8.07,7.96,7.912,7.852,7.757,7.633,7.56,7.443,7.41,7.326,7.247,7.208,7.194,7.12,7.079,7.009,6.934,6.856,6.814,6.853,6.714,6.633,6.528,6.469,6.464,6.449,6.348,6.321,6.304,6.265,6.205,6.163,6.162,6.175,6.218,6.206,6.22,6.201,6.161,6.189,6.189,6.212,6.295,6.352,6.365,6.391,6.341,6.401,6.457,6.52,6.64,6.778,6.9,6.91,6.99,7.021,7.251,7.312,7.292,7.401,7.65,7.862,8.057,8.188,8.336,8.376,8.535,8.713,8.883,8.935,8.908,8.873,8.886,8.939,8.999,9.046,9.147,9.233,9.358,9.522,9.596,9.62,9.684,9.776,9.849,9.985,10.158,10.29,10.424,10.553,10.639,10.7,10.794,10.874,10.988,11.031,11.032,11.082,11.14,11.286,11.326,11.422,11.361,11.413,11.435,11.511,11.61,11.55,11.594,11.653,11.746,11.889,11.917,11.994,12.04,12.108,12.16,12.288,12.345,12.431,12.475,12.633,12.69,12.772,12.97,13.033,13.147,13.225,13.246,13.188,13.281,13.354,13.414,13.453,13.59,13.645,13.783,13.678,13.68,13.623,13.631,13.786,13.867,13.903,13.886,13.927,13.977,13.967,14.035,14.088,14.142,14.17025,14.1894,14.1945,14.2164285714286,14.243625,14.2713333333333,14.2949,14.3156363636364,14.33875,14.3606153846154,14.3895,14.4234666666667,14.4585625,14.4968235294118,14.5324444444444,14.5651578947368,14.5972,14.6247142857143,14.6565,14.6849130434783,14.7144583333333,14.74376,14.7734230769231,14.8022222222222,14.83075,14.8554827586207,14.8772,14.896064516129,15.449,15.462,15.493,15.49725,15.5018,15.5056666666667,15.5262857142857,15.548875,15.5743333333333,15.6102,15.6270909090909,15.6353333333333,15.6436923076923,15.643,15.6436,15.6431875,15.6502352941176,15.6596666666667,15.6669473684211,15.67455,15.6804761904762,15.6897727272727,15.6977826086957,15.6999166666667,15.69404,15.6875384615385,15.6847037037037,15.6856428571429,15.754,15.7895,15.806,15.7955,15.8128,15.8253333333333,15.8328571428571,15.843,15.8525555555556,15.8579,15.8694545454545,15.8774166666667,15.8905384615385,15.9005714285714,15.8982,15.89425,15.8922352941176,15.8862222222222,15.873,15.86215,15.8560476190476,15.8504090909091,15.8471739130435,15.8441666666667,15.83916,15.8358846153846,15.8308148148148,15.8250714285714,15.8221379310345,15.8192666666667,15.8131612903226,15.598,15.5625,15.5303333333333,15.49725,15.4738,15.4583333333333,15.4494285714286,15.43675,15.4167777777778,15.4037,15.396,15.3876666666667,15.3788461538462,15.3695,15.3575333333333,15.3465625,15.3360588235294,15.3217777777778,15.3056315789474,15.2882,15.276,15.258,15.2381739130435,15.2214583333333,15.20292,15.1842307692308,15.1592222222222,15.1317857142857,15.1045172413793,15.0772,14.172,14.153,14.1113333333333,14.0925,14.065,14.0378333333333,14.0127142857143,13.995125,13.9731111111111,13.9432,13.9171818181818,13.8910833333333,13.8686153846154,13.8473571428571,13.8221333333333,13.793875,13.7652352941176,13.7343888888889,13.7056315789474,13.6734,13.6434285714286,13.6122272727273,13.5825217391304,13.5535416666667,13.5274,13.4998846153846,13.4721111111111,13.4466071428571,13.4202068965517,13.3950333333333,13.3682258064516,12.431,12.43,12.4076666666667,12.3995,12.388,12.3728333333333,12.3592857142857,12.346125,12.3352222222222,12.3162,12.2960909090909,12.2795,12.2598461538462,12.2401428571429,12.2179333333333,12.193125,12.1724705882353,12.1532222222222,12.1298421052632,12.10675,12.084380952381,12.0614545454545,12.0403043478261,12.018375,11.99564,11.9706538461538,11.9464814814815,11.9235357142857,11.8985517241379,11.8709,10.845,10.827,10.8016666666667,10.76875,10.7292,10.677,10.6054285714286,10.542,10.4821111111111,10.4248,10.3620909090909,10.3001666666667,10.245,10.1909285714286,10.1414666666667,10.0905,10.0435882352941,9.99516666666667,9.94605263157895,9.9011,9.86142857142857,9.81972727272727,9.77752173913044,9.73791666666667,9.6988,9.65957692307692,9.62011111111111,9.58010714285714,9.54279310344828,9.50863333333333,9.47635483870968,8.306,8.255,8.21466666666667,8.193,8.1782,8.16016666666667,8.13157142857143,8.104125,8.07611111111111,8.0442,8.00681818181818,7.96958333333333,7.92907692307692,7.892,7.85426666666667,7.8163125,7.78052941176471,7.74794444444444,7.7148947368421,7.6831,7.651,7.61840909090909,7.58526086956522,7.553125,7.52512,7.49392307692308,7.46203703703704,7.42867857142857,7.39558620689655,7.36453333333333,7.335,6.348,6.3345,6.32433333333333,6.3095,6.2886,6.26766666666667,6.25257142857143,6.242875,6.24011111111111,6.2367,6.23518181818182,6.23233333333333,6.22684615384615,6.22414285714286,6.2218,6.2211875,6.22552941176471,6.23255555555556,6.23952631578947,6.2471,6.25157142857143,6.25836363636364,6.267,6.27754166666667,6.29204,6.31073076923077,6.33255555555556,6.35317857142857,6.37513793103448,6.39666666666667,7.251,7.2815,7.285,7.314,7.3812,7.46133333333333,7.54642857142857,7.626625,7.70544444444444,7.7725,7.84181818181818,7.91441666666667,7.98892307692308,8.0565,8.11326666666667,8.16075,8.20341176470588,8.24427777777778,8.284,8.3221,8.36138095238095,8.401,8.44260869565217,8.48758333333333,8.53192,8.57376923076923,8.61488888888889,8.65635714285714,8.69748275862069,8.7404,8.78612903225806,10.29,10.357,10.4223333333333,10.4765,10.5212,10.5666666666667,10.6105714285714,10.65775,10.6992222222222,10.7325,10.7642727272727,10.7955833333333,10.8333076923077,10.8685,10.9054,10.933875,10.9620588235294,10.9883333333333,11.0158421052632,11.04555,11.0695714285714,11.0934090909091,11.1177391304348,11.1439166666667,11.17372,11.2023076923077,11.2316296296296,11.2605,11.289724137931,11.3187333333333,12.288,12.3165,12.3546666666667,12.38475,12.4344,12.477,12.5191428571429,12.5755,12.6263333333333,12.6784,12.7280909090909,12.77125,12.8033076923077,12.8374285714286,12.8718666666667,12.90575,12.9379411764706,12.9741666666667,13.0094736842105,13.04815,13.0781428571429,13.1055,13.128,13.1489583333333,13.17444,13.2010769230769,13.2270740740741,13.2506071428571,13.2739310344828,13.2973666666667,13.3189677419355
"1994",14.7297741935484,15.5618928571429,15.5536129032258,14.8880333333333,13.6243870967742,12.0164,9.92516129032258,7.63929032258064,7.1376,8.91529032258065,11.1232,13.2718709677419,14.095,14.11,14.042,14.168,14.231,14.295,14.381,14.322,14.397,14.476,14.515,14.58,14.595,14.617,14.685,14.757,14.807,14.895,14.865,14.894,14.948,14.933,15.021,15.054,15.089,15.141,15.255,15.299,15.359,15.4,15.397,15.409,15.42,15.438,15.429,15.479,15.515,15.474,15.521,15.46,15.525,15.539,15.541,15.549,15.579,15.492,15.507,15.549,15.581,15.624,15.701,15.77,15.738,15.686,15.682,15.613,15.592,15.641,15.679,15.675,15.765,15.729,15.735,15.711,15.658,15.634,15.601,15.491,15.502,15.55,15.521,15.559,15.589,15.607,15.562,15.498,15.475,15.45,15.368,15.399,15.399,15.502,15.543,15.494,15.523,15.553,15.555,15.551,15.485,15.478,15.47,15.357,15.307,15.241,15.146,15.142,15.095,15.076,15.088,15.116,15.052,14.997,15.004,14.962,14.89,14.839,14.78,14.792,14.754,14.776,14.773,14.65,14.634,14.632,14.618,14.635,14.578,14.519,14.418,14.3,14.126,14.187,14.147,14.099,14.105,14.123,14.028,13.941,13.91,13.906,13.871,13.842,13.804,13.782,13.707,13.668,13.655,13.61,13.517,13.502,13.461,13.384,13.296,13.188,13.157,13.127,13.11,13.112,13.039,12.985,12.967,12.779,12.696,12.599,12.575,12.543,12.52,12.487,12.383,12.301,12.295,12.304,12.239,12.133,12.137,12.066,11.968,11.911,11.896,11.826,11.777,11.743,11.68,11.704,11.626,11.507,11.442,11.426,11.356,11.341,11.232,11.091,11,10.94,10.905,10.869,10.844,10.737,10.719,10.578,10.498,10.441,10.402,10.304,10.157,10.013,9.955,9.821,9.761,9.658,9.534,9.379,9.273,9.268,9.218,9.104,9.08,9.007,8.937,8.824,8.734,8.629,8.505,8.377,8.37,8.344,8.229,8.209,8.089,7.956,7.912,7.816,7.724,7.709,7.627,7.545,7.588,7.533,7.428,7.381,7.446,7.367,7.272,7.339,7.334,7.273,7.282,7.197,7.24,7.242,7.258,7.161,7.065,7.072,7.023,7.027,6.946,6.934,6.956,6.995,6.973,6.992,6.938,6.97,7.019,6.945,6.975,7.027,7.145,7.096,7.118,7.139,7.19,7.182,7.185,7.192,7.243,7.303,7.362,7.376,7.427,7.617,7.761,7.894,7.954,7.983,8.005,8.15,8.117,8.168,8.11,8.176,8.27,8.364,8.445,8.458,8.542,8.652,8.781,8.924,9.053,9.079,9.231,9.354,9.412,9.564,9.694,9.776,9.851,9.953,10.01,10.07,10.154,10.18,10.241,10.293,10.342,10.422,10.545,10.576,10.665,10.685,10.671,10.817,10.845,10.944,10.971,11.016,11.022,11.042,11.114,11.17,11.27,11.348,11.431,11.513,11.487,11.592,11.744,11.862,11.938,12.023,12.034,12.073,12.284,12.363,12.478,12.639,12.574,12.632,12.649,12.816,12.907,13.004,13.061,13.055,13.033,13.069,13.158,13.301,13.365,13.509,13.55,13.577,13.624,13.673,13.706,13.782,13.765,13.83,13.919,13.899,14.024,14.074,14.108,14.095,14.1025,14.0823333333333,14.10375,14.1292,14.1568333333333,14.1888571428571,14.2055,14.2267777777778,14.2517,14.2756363636364,14.301,14.3236153846154,14.3445714285714,14.3672666666667,14.391625,14.4160588235294,14.4426666666667,14.4648947368421,14.48635,14.5083333333333,14.5276363636364,14.5490869565217,14.570125,14.59088,14.6120384615385,14.6358518518519,14.6595357142857,14.6836551724138,14.7075333333333,14.7297741935484,15.409,15.4145,15.4223333333333,15.424,15.435,15.4483333333333,15.452,15.460625,15.4605555555556,15.467,15.4735454545455,15.4791666666667,15.4845384615385,15.4912857142857,15.4913333333333,15.4923125,15.4956470588235,15.5003888888889,15.5068947368421,15.5166,15.5286666666667,15.5381818181818,15.5446086956522,15.5503333333333,15.55284,15.5543461538462,15.5575555555556,15.5618928571429,15.675,15.72,15.723,15.726,15.723,15.7121666666667,15.701,15.6885,15.6665555555556,15.6501,15.641,15.631,15.6254615384615,15.6228571428571,15.6218,15.6180625,15.611,15.6034444444444,15.5953684210526,15.584,15.5751904761905,15.5671818181818,15.564347826087,15.5634583333333,15.56068,15.5592307692308,15.559,15.5588571428571,15.5585862068966,15.5561333333333,15.5536129032258,15.47,15.4135,15.378,15.34375,15.3042,15.2771666666667,15.2511428571429,15.22925,15.2135555555556,15.2038,15.19,15.1739166666667,15.1608461538462,15.1466428571429,15.1295333333333,15.111375,15.0918823529412,15.0752222222222,15.0583157894737,15.0442,15.0312857142857,15.0139545454545,14.9974347826087,14.9822083333333,14.96764,14.9548461538462,14.9408888888889,14.9258214285714,14.9083103448276,14.8880333333333,14.126,14.1565,14.1533333333333,14.13975,14.1328,14.1311666666667,14.1164285714286,14.0945,14.074,14.0572,14.0402727272727,14.02375,14.0068461538462,13.9907857142857,13.9718666666667,13.952875,13.9353529411765,13.9172777777778,13.8962105263158,13.8765,13.8567142857143,13.8352272727273,13.8117826086957,13.7857916666667,13.76064,13.7362692307692,13.7130740740741,13.6916071428571,13.6691034482759,13.6463,13.6243870967742,12.779,12.7375,12.6913333333333,12.66225,12.6384,12.6186666666667,12.5998571428571,12.57275,12.5425555555556,12.5178,12.4983636363636,12.47675,12.4503076923077,12.4279285714286,12.4038,12.3765625,12.3491764705882,12.324,12.2977894736842,12.27175,12.2465714285714,12.2208181818182,12.198347826087,12.1745,12.1478,12.1206538461538,12.0949259259259,12.0685357142857,12.0434482758621,12.0164,11.091,11.0455,11.0103333333333,10.984,10.961,10.9415,10.9122857142857,10.888125,10.8536666666667,10.8181,10.7838181818182,10.752,10.7175384615385,10.6775,10.6332,10.5908125,10.5455294117647,10.5019444444444,10.4575263157895,10.41135,10.3621904761905,10.3126818181818,10.2672608695652,10.2235416666667,10.17876,10.1365,10.0946666666667,10.0533214285714,10.0109310344828,9.96836666666667,9.92516129032258,8.505,8.441,8.41733333333333,8.399,8.365,8.339,8.30328571428571,8.259875,8.22122222222222,8.1807,8.13918181818182,8.10333333333333,8.06669230769231,8.02942857142857,8,7.9708125,7.93888235294118,7.90788888888889,7.88357894736842,7.85775,7.82985714285714,7.80754545454545,7.78695652173913,7.76554166666667,7.7462,7.72507692307692,7.70711111111111,7.6905,7.67558620689655,7.65843333333333,7.63929032258064,7.072,7.0475,7.04066666666667,7.017,7.0004,6.993,6.99328571428571,6.99075,6.99088888888889,6.9856,6.98418181818182,6.98708333333333,6.98384615384615,6.98321428571429,6.98613333333333,6.9960625,7.00194117647059,7.00838888888889,7.01526315789474,7.024,7.03152380952381,7.0385,7.04517391304348,7.05341666666667,7.0634,7.07488461538462,7.08603703703704,7.09821428571429,7.11610344827586,7.1376,7.894,7.924,7.94366666666667,7.959,7.9972,8.01716666666667,8.03871428571429,8.047625,8.06188888888889,8.0827,8.10827272727273,8.13633333333333,8.16107692307692,8.18828571428571,8.2192,8.2543125,8.29370588235294,8.33588888888889,8.375,8.4178,8.46238095238095,8.50554545454546,8.55156521739131,8.59916666666667,8.64624,8.69257692307692,8.73925925925926,8.78464285714286,8.82896551724138,8.87313333333333,8.91529032258065,10.241,10.267,10.292,10.3245,10.3686,10.4031666666667,10.4405714285714,10.471125,10.4933333333333,10.5257,10.5547272727273,10.5871666666667,10.6166923076923,10.6452142857143,10.6703333333333,10.6935625,10.7182941176471,10.7433888888889,10.7711052631579,10.79995,10.83,10.8610454545455,10.8882608695652,10.9175833333333,10.95064,10.9856923076923,11.020962962963,11.05675,11.0904482758621,11.1232,12.284,12.3235,12.375,12.441,12.4676,12.495,12.517,12.554375,12.5935555555556,12.6346,12.6733636363636,12.7051666666667,12.7303846153846,12.7545714285714,12.7814666666667,12.8139375,12.8463529411765,12.8831666666667,12.9182631578947,12.9512,12.9832380952381,13.0145909090909,13.044652173913,13.075375,13.10296,13.1309230769231,13.1601111111111,13.1865,13.2153793103448,13.244,13.2718709677419
"1995",14.5863870967742,15.2256785714286,15.2601612903226,14.4486,12.972064516129,11.4404333333333,8.98709677419355,6.74435483870968,6.08013333333333,7.82893548387097,10.7608666666667,12.9208387096774,14.145,14.258,14.335,14.288,14.304,14.325,14.364,14.344,14.31,14.263,14.336,14.479,14.518,14.619,14.56,14.588,14.69,14.668,14.737,14.764,14.793,14.801,14.826,14.758,14.802,14.76,14.794,14.867,14.96,14.956,14.966,15.054,15.086,15.094,15.139,15.259,15.212,15.213,15.251,15.238,15.19,15.197,15.281,15.194,15.173,15.173,15.181,15.266,15.228,15.267,15.245,15.264,15.21,15.227,15.352,15.358,15.296,15.301,15.37,15.344,15.318,15.271,15.326,15.296,15.359,15.3,15.333,15.352,15.239,15.203,15.138,15.182,15.12,15.124,15.191,15.243,15.206,15.167,15.251,15.288,15.3,15.271,15.256,15.217,15.193,15.261,15.289,15.304,15.339,15.384,15.219,15.118,15.108,14.977,14.906,14.937,14.923,14.871,14.71,14.686,14.593,14.596,14.536,14.458,14.483,14.34,14.325,14.337,14.35,14.261,14.231,14.161,14.06,14.006,13.984,13.951,13.925,13.882,13.814,13.71,13.556,13.539,13.54,13.515,13.449,13.437,13.419,13.404,13.36,13.379,13.388,13.35,13.321,13.245,13.212,13.107,13.068,12.951,12.859,12.775,12.662,12.559,12.495,12.436,12.348,12.335,12.349,12.298,12.295,12.268,12.215,12.096,12.048,11.995,11.987,11.969,11.882,11.844,11.84,11.753,11.768,11.657,11.656,11.583,11.551,11.523,11.509,11.399,11.311,11.314,11.253,11.147,11.055,11.08,10.983,11.016,10.967,10.895,10.798,10.704,10.63,10.423,10.346,10.294,10.256,10.137,9.894,9.754,9.672,9.655,9.477,9.389,9.273,9.197,9.131,9.029,8.958,8.88,8.723,8.645,8.564,8.496,8.461,8.39,8.314,8.158,8.049,7.988,7.939,7.813,7.709,7.586,7.513,7.378,7.393,7.298,7.255,7.196,7.105,7.008,6.946,6.898,6.859,6.791,6.748,6.721,6.699,6.651,6.675,6.624,6.642,6.614,6.575,6.551,6.398,6.369,6.402,6.357,6.295,6.306,6.284,6.264,6.26,6.189,6.15,6.076,6.012,6.013,6.035,6.016,6.059,6.02,6.106,6.116,6.104,6.068,6.053,6.054,6.068,6.039,6.037,6.087,6.132,6.116,6.099,6.106,6.107,6.075,6.11,6.121,6.122,6.075,6.039,6.163,6.188,6.2,6.173,6.256,6.309,6.375,6.413,6.488,6.523,6.605,6.772,7.011,7.322,7.65,7.875,8.031,8.263,8.435,8.514,8.706,8.962,9.116,9.13,9.211,9.315,9.438,9.659,9.818,9.857,9.919,10.003,10.104,10.142,10.127,10.027,10.081,10.107,10.21,10.337,10.31,10.358,10.425,10.51,10.493,10.625,10.806,10.76,10.889,10.935,10.951,11.025,11.012,11.149,11.258,11.37,11.505,11.646,11.832,11.853,11.976,12.195,12.305,12.37,12.445,12.494,12.501,12.475,12.462,12.531,12.656,12.617,12.558,12.648,12.707,12.84,13.003,12.923,12.93,12.995,13.133,13.182,13.22,13.289,13.305,13.344,13.363,13.422,13.583,13.641,13.707,13.702,14.145,14.2015,14.246,14.2565,14.266,14.2758333333333,14.2884285714286,14.295375,14.297,14.2936,14.2974545454545,14.3125833333333,14.3283846153846,14.3491428571429,14.3632,14.37725,14.3956470588235,14.4107777777778,14.4279473684211,14.44475,14.4613333333333,14.4767727272727,14.4919565217391,14.5030416666667,14.515,14.5244230769231,14.5344074074074,14.5462857142857,14.5605517241379,14.5737333333333,14.5863870967742,15.054,15.07,15.078,15.09325,15.1264,15.1406666666667,15.151,15.1635,15.1717777777778,15.1736,15.1757272727273,15.1845,15.1852307692308,15.1843571428571,15.1836,15.1834375,15.1882941176471,15.1905,15.1945263157895,15.19705,15.2002380952381,15.2006818181818,15.2018260869565,15.2080833333333,15.21408,15.2172307692308,15.2203333333333,15.2256785714286,15.344,15.331,15.311,15.31475,15.311,15.319,15.3162857142857,15.318375,15.3221111111111,15.3138,15.3037272727273,15.2899166666667,15.2816153846154,15.2700714285714,15.2603333333333,15.256,15.2552352941176,15.2525,15.248,15.24815,15.2500476190476,15.2523181818182,15.2531304347826,15.25325,15.2518,15.2495384615385,15.249962962963,15.2513571428571,15.2531724137931,15.2560333333333,15.2601612903226,15.219,15.1685,15.1483333333333,15.1055,15.0656,15.0441666666667,15.0268571428571,15.007375,14.9743333333333,14.9455,14.9134545454545,14.887,14.86,14.8312857142857,14.8080666666667,14.7788125,14.7521176470588,14.7290555555556,14.7091052631579,14.6867,14.665,14.6420909090909,14.6167826086957,14.5913333333333,14.56704,14.5433461538462,14.5204444444444,14.4976428571429,14.4740689655172,14.4486,13.556,13.5475,13.545,13.5375,13.5198,13.506,13.4935714285714,13.482375,13.4687777777778,13.4598,13.4532727272727,13.4446666666667,13.4351538461538,13.4215714285714,13.4076,13.3888125,13.3699411764706,13.3466666666667,13.321,13.2937,13.263619047619,13.2315909090909,13.1995652173913,13.16775,13.13496,13.1041923076923,13.0762222222222,13.0484285714286,13.0224482758621,12.9973,12.972064516129,12.096,12.072,12.0463333333333,12.0315,12.019,11.9961666666667,11.9744285714286,11.957625,11.9348888888889,11.9182,11.8944545454545,11.8745833333333,11.8521538461538,11.8306428571429,11.8101333333333,11.7913125,11.7682352941176,11.7428333333333,11.7202631578947,11.6969,11.6707142857143,11.6427272727273,11.6182608695652,11.5917916666667,11.56876,11.5456153846154,11.5215185185185,11.4956785714286,11.4683793103448,11.4404333333333,10.423,10.3845,10.3543333333333,10.32975,10.2912,10.225,10.1577142857143,10.097,10.0478888888889,9.9908,9.93609090909091,9.88083333333333,9.82823076923077,9.77842857142857,9.72846666666667,9.6803125,9.63323529411765,9.58266666666667,9.53331578947368,9.48485,9.4377619047619,9.39336363636364,9.34973913043478,9.30658333333333,9.26064,9.21403846153846,9.16862962962963,9.12471428571429,9.07948275862069,9.0338,8.98709677419355,7.513,7.4455,7.428,7.3955,7.3674,7.33883333333333,7.30542857142857,7.26825,7.23244444444444,7.199,7.16809090909091,7.13666666666667,7.10676923076923,7.07921428571429,7.05386666666667,7.0286875,7.00788235294118,6.98655555555556,6.96842105263158,6.9507,6.93280952380952,6.91545454545455,6.89295652173913,6.871125,6.85236,6.83330769230769,6.81337037037037,6.79525,6.77762068965517,6.7605,6.74435483870968,6.189,6.1695,6.13833333333333,6.10675,6.088,6.07916666666667,6.07014285714286,6.06875,6.06333333333333,6.0676,6.072,6.07466666666667,6.07415384615385,6.07264285714286,6.0714,6.0711875,6.06929411764706,6.0675,6.06852631578947,6.0717,6.07380952380952,6.07495454545455,6.07630434782609,6.07758333333333,6.07748,6.07873076923077,6.0802962962963,6.08178571428571,6.08155172413793,6.08013333333333,6.163,6.1755,6.18366666666667,6.181,6.196,6.21483333333333,6.23771428571429,6.259625,6.285,6.3088,6.33572727272727,6.37208333333333,6.42123076923077,6.48557142857143,6.5632,6.6451875,6.72670588235294,6.81205555555556,6.89747368421053,6.9783,7.06057142857143,7.147,7.23260869565217,7.31166666666667,7.38764,7.46176923076923,7.53496296296296,7.61082142857143,7.68693103448276,7.75926666666667,7.82893548387097,10.003,10.0535,10.083,10.094,10.0806,10.0806666666667,10.0844285714286,10.100125,10.1264444444444,10.1448,10.1641818181818,10.1859166666667,10.2108461538462,10.231,10.2572666666667,10.2915625,10.3191176470588,10.3507777777778,10.3815263157895,10.41,10.4392857142857,10.4653181818182,10.4950434782609,10.5268333333333,10.56056,10.5968846153846,10.6357407407407,10.6784642857143,10.7189655172414,10.7608666666667,12.195,12.25,12.29,12.32875,12.3618,12.385,12.3978571428571,12.405875,12.4197777777778,12.4434,12.4591818181818,12.4674166666667,12.4813076923077,12.4974285714286,12.5202666666667,12.5504375,12.5723529411765,12.5922222222222,12.6134210526316,12.6394,12.6652380952381,12.6904545454545,12.7164782608696,12.741,12.76512,12.7881153846154,12.8115925925926,12.8391428571429,12.8667931034483,12.8948,12.9208387096774
"1996",14.1808709677419,15.1548275862069,15.1228064516129,14.2158666666667,13.0945483870968,12.0838333333333,10.1642580645161,8.18045161290323,7.58253333333333,9.16096774193548,10.4017,12.8612580645161,13.804,13.818,13.786,13.791,13.839,13.877,14.007,13.976,13.941,13.915,13.95,13.951,14.095,14.025,14.037,14.15,14.22,14.237,14.318,14.338,14.256,14.373,14.423,14.467,14.598,14.405,14.527,14.625,14.532,14.653,14.673,14.706,14.798,14.803,14.818,14.873,14.974,15.058,15.164,15.191,15.224,15.174,15.119,15.088,15.162,15.235,15.087,15.157,15.272,15.319,15.455,15.484,15.398,15.406,15.386,15.301,15.234,15.2,15.218,15.23,15.232,15.277,15.245,15.284,15.326,15.334,15.337,15.259,15.273,15.214,15.202,15.214,15.169,15.188,15.118,15.07,15.021,14.997,15.007,15.047,15.086,14.998,14.966,14.895,14.925,14.916,14.976,15.006,15.016,14.979,14.827,14.7,14.63,14.534,14.476,14.404,14.373,14.343,14.35,14.359,14.324,14.299,14.268,14.245,14.213,14.16,14.128,14.126,14.109,14.071,14.106,14.102,14.097,14.093,13.991,13.969,13.916,13.885,13.759,13.619,13.547,13.541,13.539,13.516,13.49,13.43,13.312,13.329,13.307,13.281,13.165,13.1,13.079,13.051,13.017,13.045,13.039,13.06,13.021,13.05,13.009,12.938,12.934,12.881,12.841,12.783,12.758,12.814,12.76,12.668,12.626,12.494,12.486,12.439,12.419,12.39,12.391,12.344,12.311,12.26,12.239,12.236,12.203,12.199,12.179,12.145,12.115,12.068,12.025,12,11.997,11.989,11.932,11.843,11.82,11.795,11.727,11.688,11.63,11.58,11.571,11.269,11.24,11.178,11.154,11.06,10.986,10.891,10.886,10.842,10.751,10.649,10.476,10.375,10.264,10.217,10.178,10.172,10.016,9.996,9.854,9.7,9.63,9.544,9.487,9.385,9.325,9.284,9.19,9.101,9.03,8.962,8.925,8.844,8.792,8.723,8.661,8.708,8.642,8.621,8.544,8.491,8.415,8.378,8.348,8.247,8.196,8.163,8.172,8.031,8.041,7.995,7.945,7.918,7.878,7.822,7.752,7.636,7.628,7.614,7.489,7.496,7.479,7.356,7.307,7.243,7.245,7.198,7.218,7.242,7.194,7.165,7.147,7.207,7.276,7.393,7.418,7.484,7.53,7.531,7.618,7.691,7.778,7.863,7.839,7.871,7.901,7.954,8.099,8.211,8.194,8.172,8.131,8.279,8.318,8.303,8.355,8.464,8.653,8.746,8.861,8.88,8.937,8.957,9.018,9.134,9.107,9.182,9.287,9.277,9.315,9.415,9.446,9.434,9.448,9.576,9.624,9.646,9.641,9.691,9.743,9.689,9.745,9.819,9.812,9.845,9.795,9.846,9.842,9.895,9.995,9.972,9.978,10.021,9.98,10.084,10.182,10.319,10.32,10.182,10.284,10.403,10.486,10.537,10.693,10.721,10.827,10.853,10.896,11.092,11.109,11.242,11.391,11.449,11.605,11.735,11.751,11.991,12.125,12.177,12.228,12.342,12.373,12.356,12.483,12.644,12.766,12.878,12.832,12.944,13.006,13.106,13.161,13.194,13.316,13.3,13.429,13.597,13.63,13.613,13.561,13.546,13.653,13.704,13.653,13.804,13.811,13.8026666666667,13.79975,13.8076,13.8191666666667,13.846,13.86225,13.871,13.8754,13.8821818181818,13.8879166666667,13.9038461538462,13.9125,13.9208,13.935125,13.9518823529412,13.9677222222222,13.9861578947368,14.00375,14.0157619047619,14.032,14.049,14.0664166666667,14.08768,14.0998846153846,14.1157037037037,14.1338928571429,14.1476206896552,14.1644666666667,14.1808709677419,14.706,14.752,14.769,14.78125,14.7996,14.8286666666667,14.8614285714286,14.89925,14.9316666666667,14.9609,14.9802727272727,14.9918333333333,14.9992307692308,15.0108571428571,15.0258,15.029625,15.0371176470588,15.0501666666667,15.0643157894737,15.08385,15.1029047619048,15.1163181818182,15.1289130434783,15.139625,15.14608,15.1494615384615,15.1513333333333,15.1537142857143,15.23,15.231,15.2463333333333,15.246,15.2536,15.2656666666667,15.2754285714286,15.283125,15.2804444444444,15.2797,15.2737272727273,15.26775,15.2636153846154,15.2568571428571,15.2522666666667,15.243875,15.2336470588235,15.2218333333333,15.21,15.19985,15.1925714285714,15.1877272727273,15.1794782608696,15.1705833333333,15.15956,15.1505384615385,15.1418518518519,15.1359285714286,15.1314482758621,15.1276,15.1228064516129,14.827,14.7635,14.719,14.67275,14.6334,14.5951666666667,14.5634285714286,14.535875,14.5152222222222,14.4996,14.4836363636364,14.46825,14.4528461538462,14.438,14.423,14.4065625,14.3901764705882,14.3755,14.3614736842105,14.34695,14.3354761904762,14.3248636363636,14.3149565217391,14.3057083333333,14.29312,14.2806538461538,14.2671481481481,14.2535,14.2364482758621,14.2158666666667,13.547,13.544,13.5423333333333,13.53575,13.5266,13.5105,13.4821428571429,13.463,13.4456666666667,13.4292,13.4051818181818,13.37975,13.3566153846154,13.3347857142857,13.3136,13.2968125,13.2816470588235,13.2693333333333,13.2562631578947,13.24595,13.2346666666667,13.2211818181818,13.2086956521739,13.1950416666667,13.18088,13.1655769230769,13.1504814814815,13.1384642857143,13.1254137931034,13.1101666666667,13.0945483870968,12.494,12.49,12.473,12.4595,12.4456,12.4365,12.4232857142857,12.40925,12.3926666666667,12.3773,12.3644545454545,12.351,12.3393076923077,12.3278571428571,12.3156666666667,12.303125,12.2892941176471,12.2746111111111,12.2601578947368,12.247,12.2347142857143,12.2209545454545,12.2045217391304,12.1885,12.17276,12.1556153846154,12.1382962962963,12.1201428571429,12.1015172413793,12.0838333333333,11.269,11.2545,11.229,11.21025,11.1802,11.1478333333333,11.1111428571429,11.083,11.0562222222222,11.0257,10.9914545454545,10.9485,10.9043846153846,10.8586428571429,10.8158666666667,10.776,10.7404705882353,10.7002222222222,10.6631578947368,10.6227,10.5787619047619,10.5356363636364,10.4925217391304,10.450625,10.408,10.3663461538462,10.3262592592593,10.2856785714286,10.2448275862069,10.2043333333333,10.1642580645161,8.925,8.8845,8.85366666666667,8.821,8.789,8.7755,8.75642857142857,8.7395,8.71777777777778,8.6951,8.66963636363636,8.64533333333333,8.62246153846154,8.59564285714286,8.569,8.543625,8.52176470588235,8.4945,8.47063157894737,8.44685,8.42295238095238,8.4,8.37730434782609,8.35416666666667,8.33008,8.30338461538462,8.27837037037037,8.25464285714286,8.22824137931035,8.20383333333333,8.18045161290323,7.356,7.3315,7.302,7.28775,7.2698,7.26116666666667,7.25842857142857,7.250375,7.24088888888889,7.2315,7.22927272727273,7.23316666666667,7.24546153846154,7.25778571428571,7.27286666666667,7.2889375,7.30317647058824,7.32066666666667,7.34015789473684,7.36205,7.38590476190476,7.4065,7.42669565217391,7.44645833333333,7.46676,7.49107692307692,7.51774074074074,7.54189285714286,7.56362068965517,7.58253333333333,8.279,8.2985,8.3,8.31375,8.3438,8.39533333333333,8.44542857142857,8.497375,8.53988888888889,8.5796,8.61390909090909,8.64758333333333,8.685,8.71514285714286,8.74626666666667,8.7800625,8.80929411764706,8.83738888888889,8.86778947368421,8.8967,8.92228571428571,8.94618181818182,8.9735652173913,9.00066666666667,9.02648,9.05011538461538,9.07385185185185,9.09775,9.11813793103448,9.13903333333333,9.16096774193548,9.812,9.8285,9.81733333333333,9.8245,9.828,9.83916666666667,9.86142857142857,9.87525,9.88666666666667,9.9001,9.90736363636364,9.92208333333333,9.94207692307692,9.969,9.9924,10.00425,10.0207058823529,10.0419444444444,10.0653157894737,10.0889,10.1176666666667,10.1450909090909,10.1747391304348,10.203,10.23072,10.2638461538462,10.2951481481481,10.3289642857143,10.3655862068966,10.4017,11.605,11.67,11.697,11.7705,11.8414,11.8973333333333,11.9445714285714,11.99425,12.0363333333333,12.0683,12.106,12.1508333333333,12.1981538461538,12.2467142857143,12.2857333333333,12.326875,12.3668235294118,12.4078888888889,12.4475263157895,12.48485,12.5244285714286,12.5596818181818,12.5974782608696,12.639125,12.67876,12.7146923076923,12.746037037037,12.7746071428571,12.8048965517241,12.8348666666667,12.8612580645161
"1997",14.4174838709677,15.4367142857143,15.4675161290323,14.5630333333333,13.1771612903226,11.7383666666667,9.41083870967742,7.28503225806452,6.68633333333333,8.33654838709677,10.6841666666667,13.0761935483871,13.657,13.801,13.837,13.864,14.016,14.139,14.188,14.321,14.258,14.238,14.257,14.323,14.417,14.336,14.334,14.347,14.42,14.565,14.592,14.666,14.637,14.686,14.752,14.719,14.756,14.789,14.7,14.707,14.81,14.872,14.938,15.013,15.051,15.194,15.287,15.303,15.369,15.394,15.418,15.377,15.452,15.461,15.418,15.499,15.509,15.574,15.649,15.65,15.635,15.5,15.481,15.538,15.533,15.466,15.496,15.447,15.41,15.469,15.635,15.578,15.617,15.406,15.353,15.333,15.379,15.372,15.361,15.323,15.342,15.386,15.408,15.519,15.488,15.505,15.504,15.567,15.597,15.6,15.684,15.66,15.556,15.645,15.623,15.63,15.554,15.324,15.24,15.282,15.333,15.324,15.206,15.216,15.174,15.077,15.062,15.093,15.154,15.072,14.92,14.786,14.734,14.606,14.617,14.527,14.5,14.43,14.334,14.301,14.271,14.245,14.243,14.207,14.186,14.145,14.18,14.145,14.157,14.152,14.118,14.033,13.906,13.877,13.829,13.862,13.791,13.794,13.688,13.556,13.497,13.522,13.458,13.387,13.315,13.282,13.193,13.154,13.055,12.965,13.022,12.88,12.762,12.772,12.787,12.753,12.721,12.711,12.675,12.611,12.607,12.578,12.482,12.29,12.285,12.283,12.219,12.23,12.206,12.213,12.248,12.2,12.167,12.042,12.01,11.974,11.968,11.873,11.811,11.691,11.664,11.583,11.513,11.459,11.397,11.352,11.34,11.276,11.148,11.054,10.968,10.878,10.809,10.667,10.577,10.544,10.484,10.383,10.322,10.221,10.132,10.081,9.948,9.722,9.735,9.652,9.512,9.37,9.322,9.319,9.233,9.101,9.088,9.037,8.949,8.751,8.696,8.553,8.542,8.53,8.543,8.39,8.252,8.08,7.979,7.913,7.863,7.755,7.78,7.701,7.577,7.533,7.486,7.367,7.399,7.345,7.296,7.343,7.315,7.275,7.239,7.204,7.242,7.147,7.185,7.224,7.151,7.012,6.906,6.822,6.806,6.774,6.741,6.722,6.734,6.671,6.628,6.602,6.632,6.684,6.661,6.707,6.69,6.663,6.701,6.702,6.658,6.686,6.686,6.678,6.654,6.644,6.645,6.623,6.612,6.661,6.617,6.624,6.671,6.737,6.72,6.759,6.797,6.894,6.883,7.066,7.108,7.223,7.339,7.425,7.367,7.422,7.531,7.739,7.814,7.805,7.95,8.109,8.322,8.263,8.312,8.433,8.516,8.562,8.648,8.788,8.921,8.891,9.048,9.126,9.244,9.334,9.407,9.472,9.57,9.678,9.788,9.797,9.907,9.936,10.013,10.13,10.108,10.158,10.292,10.358,10.425,10.455,10.504,10.687,10.576,10.578,10.572,10.713,10.77,10.824,10.89,10.977,11.015,11.155,11.288,11.473,11.618,11.747,11.827,11.944,12.249,12.34,12.287,12.343,12.44,12.515,12.526,12.728,12.745,12.72,12.786,12.712,12.786,12.899,12.979,13.035,13.097,13.168,13.25,13.343,13.328,13.4,13.443,13.579,13.659,13.695,13.723,13.812,13.83,14.002,13.943,13.657,13.729,13.765,13.78975,13.835,13.8856666666667,13.9288571428571,13.977875,14.009,14.0319,14.0523636363636,14.0749166666667,14.1012307692308,14.118,14.1324,14.1458125,14.1619411764706,14.1843333333333,14.2057894736842,14.2288,14.2482380952381,14.2681363636364,14.2891739130435,14.3070833333333,14.32504,14.3428846153846,14.3561111111111,14.3686428571429,14.3838620689655,14.4001333333333,14.4174838709677,15.013,15.032,15.086,15.13625,15.1696,15.2028333333333,15.2301428571429,15.253625,15.2673333333333,15.2858,15.3017272727273,15.3114166666667,15.3258461538462,15.3389285714286,15.3546,15.373,15.3892941176471,15.4029444444444,15.4080526315789,15.4117,15.4177142857143,15.4229545454545,15.4248260869565,15.4277916666667,15.42856,15.4278461538462,15.4293703703704,15.4367142857143,15.578,15.5975,15.5336666666667,15.4885,15.4574,15.4443333333333,15.434,15.424875,15.4135555555556,15.4064,15.4045454545455,15.4048333333333,15.4136153846154,15.4189285714286,15.4246666666667,15.429625,15.4377058823529,15.4465555555556,15.4546315789474,15.4661,15.4753333333333,15.479,15.4862173913043,15.4919166666667,15.49744,15.4996153846154,15.4931111111111,15.4840714285714,15.4771034482759,15.4723,15.4675161290323,15.206,15.211,15.1986666666667,15.16825,15.147,15.138,15.1402857142857,15.13175,15.1082222222222,15.076,15.0449090909091,15.0083333333333,14.9782307692308,14.946,14.9162666666667,14.885875,14.8534117647059,14.8227222222222,14.7936842105263,14.76625,14.7413333333333,14.7170454545455,14.6939565217391,14.6710833333333,14.65144,14.6319615384615,14.6143703703704,14.5978571428571,14.5813103448276,14.5630333333333,13.906,13.8915,13.8706666666667,13.8685,13.853,13.8431666666667,13.821,13.787875,13.7555555555556,13.7322,13.7072727272727,13.6805833333333,13.6524615384615,13.626,13.5971333333333,13.5694375,13.5391764705882,13.5072777777778,13.4817368421053,13.45165,13.4188095238095,13.3894090909091,13.3632173913043,13.3377916666667,13.31312,13.2899615384615,13.2671851851852,13.24375,13.2217931034483,13.2003333333333,13.1771612903226,12.29,12.2875,12.286,12.26925,12.2614,12.2521666666667,12.2465714285714,12.24675,12.2415555555556,12.2341,12.2166363636364,12.1994166666667,12.1820769230769,12.1667857142857,12.1472,12.1261875,12.1005882352941,12.0763333333333,12.0503684210526,12.0235,11.996619047619,11.9693636363636,11.9425217391304,11.9174166666667,11.89176,11.8631538461538,11.8331851851852,11.8022857142857,11.7704137931034,11.7383666666667,10.667,10.622,10.596,10.568,10.531,10.4961666666667,10.4568571428571,10.41625,10.379,10.3359,10.2800909090909,10.2346666666667,10.1898461538462,10.1414285714286,10.09,10.042,9.99947058823529,9.95688888888889,9.91184210526316,9.87065,9.83095238095238,9.79086363636364,9.74565217391304,9.70191666666667,9.65596,9.61311538461538,9.573,9.53621428571429,9.49668965517241,9.4552,9.41083870967742,7.979,7.946,7.91833333333333,7.8775,7.858,7.83183333333333,7.79542857142857,7.762625,7.73188888888889,7.6954,7.66845454545455,7.6415,7.61492307692308,7.5955,7.5768,7.5579375,7.53917647058824,7.52055555555556,7.50589473684211,7.48795,7.47352380952381,7.46218181818182,7.44865217391304,7.43045833333333,7.40948,7.38688461538462,7.36537037037037,7.34425,7.32344827586207,7.3034,7.28503225806452,6.671,6.6495,6.63366666666667,6.63325,6.6434,6.64633333333333,6.655,6.659375,6.65977777777778,6.6639,6.66736363636364,6.66658333333333,6.66807692307692,6.66935714285714,6.66993333333333,6.6689375,6.66747058823529,6.66622222222222,6.66394736842105,6.66135,6.66133333333333,6.65931818181818,6.65778260869565,6.65833333333333,6.66148,6.66373076923077,6.66725925925926,6.67189285714286,6.67955172413793,6.68633333333333,7.066,7.087,7.13233333333333,7.184,7.2322,7.25466666666667,7.27857142857143,7.310125,7.35777777777778,7.4034,7.43990909090909,7.48241666666667,7.53061538461538,7.58714285714286,7.6322,7.6746875,7.71929411764706,7.76355555555556,7.80557894736842,7.8477,7.89247619047619,7.93922727272727,7.98060869565217,8.02508333333333,8.06912,8.11430769230769,8.15948148148148,8.20403571428571,8.24775862068966,8.29183333333333,8.33654838709677,9.788,9.7925,9.83066666666667,9.857,9.8882,9.9285,9.95414285714286,9.979625,10.0143333333333,10.0487,10.0829090909091,10.1139166666667,10.1439230769231,10.1827142857143,10.2089333333333,10.232,10.252,10.2776111111111,10.3035263157895,10.32955,10.3562380952381,10.3844545454545,10.4118695652174,10.4428333333333,10.47664,10.5149615384615,10.5558148148148,10.5983571428571,10.640724137931,10.6841666666667,12.249,12.2945,12.292,12.30475,12.3318,12.3623333333333,12.3857142857143,12.4285,12.4636666666667,12.4893,12.5162727272727,12.5325833333333,12.5520769230769,12.5768571428571,12.6036666666667,12.630625,12.6580588235294,12.6863888888889,12.7160526315789,12.7474,12.7750476190476,12.8034545454545,12.8312608695652,12.8624166666667,12.89428,12.9250769230769,12.9546296296296,12.98525,13.0143793103448,13.0473,13.0761935483871
"1998",14.7205161290323,15.7458214285714,15.5980967741935,14.8919333333333,13.5898387096774,11.7057,9.41516129032258,7.50887096774194,6.53603333333333,8.45187096774194,10.4406,12.7586451612903,14.025,14.097,14.262,14.277,14.217,14.263,14.304,14.321,14.46,14.465,14.467,14.483,14.568,14.672,14.709,14.688,14.732,14.801,14.81,14.93,14.897,14.936,14.96,14.987,15.107,15.185,15.183,15.251,15.375,15.425,15.479,15.512,15.58,15.664,15.663,15.658,15.661,15.642,15.62,15.572,15.581,15.57,15.592,15.676,15.697,15.629,15.648,15.704,15.846,15.841,15.904,15.94,15.925,15.985,15.982,16.07,16.032,15.904,15.785,15.786,15.738,15.741,15.711,15.702,15.74,15.753,15.785,15.835,15.791,15.755,15.704,15.681,15.639,15.681,15.565,15.562,15.602,15.577,15.621,15.438,15.405,15.355,15.363,15.356,15.423,15.45,15.445,15.506,15.381,15.45,15.37,15.434,15.436,15.465,15.376,15.34,15.268,15.269,15.29,15.175,15.029,14.979,14.962,14.942,14.869,14.824,14.862,14.826,14.746,14.685,14.619,14.594,14.535,14.477,14.477,14.416,14.415,14.395,14.381,14.302,14.157,14.168,14.184,14.142,14.091,14.064,14.051,14.096,14.01,13.991,13.967,13.902,13.853,13.795,13.753,13.582,13.509,13.454,13.361,13.369,13.299,13.284,13.271,13.186,13.133,13.058,13.003,12.943,12.903,12.881,12.825,12.638,12.603,12.535,12.463,12.443,12.347,12.257,12.195,12.232,12.138,12.081,12.037,11.935,11.877,11.803,11.752,11.661,11.59,11.545,11.437,11.346,11.271,11.153,11.066,10.994,10.945,10.848,10.73,10.662,10.587,10.365,10.36,10.293,10.25,10.188,10.101,10.041,9.99,9.929,9.82,9.699,9.688,9.655,9.634,9.523,9.414,9.318,9.275,9.215,9.144,9.037,8.972,8.889,8.812,8.727,8.72,8.71,8.621,8.577,8.493,8.41,8.309,8.201,8.243,8.198,8.146,8.056,8.002,7.94,7.869,7.793,7.744,7.76,7.68,7.571,7.427,7.469,7.467,7.377,7.318,7.292,7.186,7.16,7.188,7.103,7.064,7.031,6.956,6.856,6.796,6.796,6.777,6.705,6.705,6.639,6.634,6.58,6.514,6.496,6.482,6.469,6.482,6.403,6.439,6.469,6.429,6.407,6.352,6.293,6.316,6.39,6.434,6.561,6.573,6.549,6.512,6.573,6.55,6.605,6.69,6.858,6.972,7.248,7.405,7.571,7.67,7.756,7.825,7.893,7.912,8.008,8.065,8.071,8.182,8.178,8.24,8.266,8.406,8.547,8.683,8.649,8.733,8.89,8.943,9.077,9.19,9.2,9.115,9.185,9.193,9.27,9.279,9.358,9.523,9.678,9.76,9.782,9.774,9.776,9.871,9.905,9.945,10.035,10.127,10.257,10.319,10.377,10.462,10.497,10.525,10.607,10.705,10.715,10.772,10.794,10.857,10.975,11.043,11.088,11.198,11.256,11.289,11.306,11.543,11.674,11.699,11.752,11.844,11.955,12.239,12.199,12.232,12.258,12.285,12.386,12.465,12.559,12.596,12.688,12.84,13.041,13.076,13.164,13.23,13.315,13.405,13.53,13.543,13.575,13.535,13.641,13.685,13.784,13.78,14.025,14.061,14.128,14.16525,14.1756,14.1901666666667,14.2064285714286,14.22075,14.2473333333333,14.2691,14.2870909090909,14.3034166666667,14.3237692307692,14.3486428571429,14.3726666666667,14.392375,14.4123529411765,14.4339444444444,14.4537368421053,14.47755,14.4975238095238,14.5174545454545,14.5366956521739,14.5554583333333,14.57752,14.6008846153846,14.6224444444444,14.6448928571429,14.6700689655172,14.6952333333333,14.7205161290323,15.512,15.546,15.5853333333333,15.60475,15.6154,15.623,15.6257142857143,15.625,15.6191111111111,15.6153,15.6111818181818,15.6095833333333,15.6146923076923,15.6205714285714,15.6211333333333,15.6228125,15.6275882352941,15.6397222222222,15.6503157894737,15.663,15.6761904761905,15.6875,15.7004347826087,15.7121666666667,15.72648,15.7382307692308,15.7443703703704,15.7458214285714,15.786,15.762,15.755,15.744,15.7356,15.7363333333333,15.7387142857143,15.7445,15.7545555555556,15.7582,15.7579090909091,15.7534166666667,15.7478461538462,15.7400714285714,15.7361333333333,15.7254375,15.7158235294118,15.7095,15.7025263157895,15.69845,15.6860476190476,15.6732727272727,15.6594347826087,15.6470833333333,15.63544,15.6272692307692,15.6207037037037,15.6144285714286,15.6106896551724,15.6030333333333,15.5980967741935,15.37,15.402,15.4133333333333,15.42625,15.4162,15.4035,15.3841428571429,15.36975,15.3608888888889,15.3423,15.3138181818182,15.2859166666667,15.261,15.2382142857143,15.2136,15.18925,15.17,15.1508888888889,15.1295789473684,15.10735,15.0840952380952,15.0618181818182,15.0389130434783,15.0155,14.99396,14.9717307692308,14.9511111111111,14.93125,14.912275862069,14.8919333333333,14.157,14.1625,14.1696666666667,14.16275,14.1484,14.1343333333333,14.1224285714286,14.119125,14.107,14.0954,14.0837272727273,14.0685833333333,14.052,14.0336428571429,14.0149333333333,13.987875,13.9597058823529,13.9316111111111,13.9015789473684,13.87495,13.8475238095238,13.8219090909091,13.7979565217391,13.7724583333333,13.74688,13.7203846153846,13.6938148148148,13.667,13.6406551724138,13.6153333333333,13.5898387096774,12.638,12.6205,12.592,12.55975,12.5364,12.5048333333333,12.4694285714286,12.435125,12.4125555555556,12.3851,12.3574545454545,12.33075,12.3003076923077,12.2700714285714,12.2389333333333,12.2085,12.1762941176471,12.1437222222222,12.1122105263158,12.07845,12.0435714285714,12.0084545454545,11.9712608695652,11.9335416666667,11.89596,11.8593846153846,11.8219259259259,11.7829285714286,11.744275862069,11.7057,10.365,10.3625,10.3393333333333,10.317,10.2912,10.2595,10.2282857142857,10.1985,10.1685555555556,10.1337,10.0941818181818,10.0603333333333,10.0291538461538,10.0009285714286,9.96906666666667,9.934375,9.89811764705882,9.8635,9.82936842105263,9.7951,9.759,9.72322727272727,9.68695652173913,9.6505,9.61356,9.57919230769231,9.547,9.51392857142857,9.48162068965517,9.44866666666667,9.41516129032258,8.309,8.255,8.251,8.23775,8.2194,8.19216666666667,8.165,8.136875,8.10711111111111,8.0757,8.04554545454545,8.02175,7.99546153846154,7.96514285714286,7.92926666666667,7.9005,7.875,7.84733333333333,7.81947368421053,7.7931,7.76419047619048,7.73672727272727,7.71286956521739,7.68745833333333,7.66252,7.63823076923077,7.61296296296296,7.58592857142857,7.55868965517241,7.53326666666667,7.50887096774194,6.705,6.705,6.683,6.67075,6.6526,6.6295,6.61042857142857,6.594375,6.58044444444444,6.5706,6.55536363636364,6.54566666666667,6.53976923076923,6.53185714285714,6.52353333333333,6.5128125,6.49988235294118,6.48966666666667,6.48442105263158,6.4819,6.48566666666667,6.48963636363636,6.49221739130435,6.49304166666667,6.49624,6.49830769230769,6.50225925925926,6.50896428571429,6.521,6.53603333333333,7.248,7.3265,7.408,7.4735,7.53,7.57916666666667,7.624,7.66,7.69866666666667,7.7353,7.76581818181818,7.8005,7.82953846153846,7.85885714285714,7.886,7.9185,7.95547058823529,7.99588888888889,8.03026315789474,8.0654,8.10466666666667,8.14277272727273,8.18339130434783,8.22533333333333,8.26432,8.29703846153846,8.32992592592593,8.36075,8.39210344827586,8.42166666666667,8.45187096774194,9.523,9.6005,9.65366666666667,9.68575,9.7034,9.7155,9.73771428571429,9.758625,9.77933333333333,9.8049,9.83418181818182,9.86941666666667,9.904,9.93778571428571,9.97273333333333,10.0055,10.0360588235294,10.0677777777778,10.1013157894737,10.132,10.1624761904762,10.1911818181818,10.2201304347826,10.2515833333333,10.28324,10.3141923076923,10.3469259259259,10.3793928571429,10.4107586206897,10.4406,11.543,11.6085,11.6386666666667,11.667,11.7024,11.7445,11.8151428571429,11.863125,11.9041111111111,11.9395,11.9709090909091,12.0055,12.0408461538462,12.0778571428571,12.1124,12.148375,12.1890588235294,12.2363888888889,12.2805789473684,12.32475,12.3678571428571,12.4109090909091,12.4541304347826,12.4989583333333,12.54072,12.5805,12.6158518518519,12.6524642857143,12.6880689655172,12.7246,12.7586451612903
"1999",14.3593870967742,15.3089285714286,15.3976774193548,15.0839,13.7509677419355,11.7791666666667,9.48829032258065,7.22558064516129,6.11686666666667,8.6028064516129,10.7964666666667,12.6411935483871,13.823,13.886,13.884,13.913,13.89,14.044,14.089,14.239,14.312,14.24,14.265,14.332,14.347,14.407,14.473,14.434,14.402,14.388,14.459,14.432,14.37,14.386,14.503,14.602,14.622,14.599,14.596,14.67,14.745,14.837,14.952,14.947,14.951,15.034,14.986,14.978,15.1,15.178,15.203,15.279,15.297,15.315,15.336,15.377,15.395,15.414,15.365,15.373,15.419,15.473,15.49,15.481,15.456,15.463,15.44,15.468,15.507,15.523,15.402,15.26,15.171,15.182,15.217,15.327,15.234,15.178,15.257,15.33,15.343,15.384,15.381,15.425,15.301,15.303,15.38,15.392,15.355,15.452,15.419,15.485,15.472,15.515,15.538,15.561,15.555,15.541,15.544,15.599,15.627,15.6,15.486,15.44,15.461,15.423,15.494,15.46,15.435,15.367,15.376,15.261,15.269,15.275,15.392,15.3,15.263,15.185,15.163,15.111,14.947,14.753,14.72,14.746,14.704,14.767,14.714,14.686,14.603,14.631,14.572,14.513,14.35,14.321,14.342,14.306,14.26,14.159,14.141,14.111,14.119,14.12,14.084,14.006,13.9,13.872,13.806,13.74,13.65,13.638,13.556,13.542,13.464,13.399,13.371,13.307,13.291,13.289,13.331,13.298,13.254,13.195,13.058,12.857,12.823,12.78,12.752,12.728,12.688,12.56,12.466,12.345,12.346,12.344,12.254,12.188,12.064,11.969,11.818,11.722,11.642,11.511,11.451,11.203,11.028,10.922,10.842,10.812,10.722,10.737,10.635,10.601,10.565,10.33,10.308,10.248,10.148,10.053,10.031,9.976,9.936,9.888,9.846,9.809,9.786,9.658,9.68,9.622,9.62,9.43,9.427,9.368,9.374,9.343,9.171,9.097,9.035,8.953,8.908,8.788,8.618,8.633,8.56,8.493,8.389,8.325,8.299,8.255,8.05,8.028,7.957,7.878,7.848,7.693,7.582,7.503,7.383,7.341,7.289,7.209,7.166,7.109,6.995,6.861,6.752,6.647,6.538,6.443,6.449,6.454,6.482,6.365,6.298,6.204,6.201,6.192,6.062,6.03,6,5.893,5.917,5.864,5.844,5.828,5.755,5.737,5.676,5.791,5.905,5.873,5.805,5.781,5.828,5.891,6.038,6.11,6.16,6.375,6.535,6.63,6.72,6.761,6.79,6.826,6.889,7.083,7.129,7.177,7.258,7.487,7.62,7.687,7.797,7.871,8.057,8.198,8.351,8.397,8.52,8.643,8.718,8.805,8.821,8.945,9.074,9.168,9.312,9.347,9.46,9.503,9.522,9.643,9.676,9.722,9.793,9.903,10.102,10.233,10.198,10.193,10.222,10.243,10.253,10.336,10.48,10.439,10.476,10.647,10.94,10.921,10.846,10.899,10.921,11.012,11.006,11.083,11.082,11.117,11.136,11.202,11.168,11.237,11.345,11.352,11.347,11.458,11.705,11.745,11.757,11.785,11.859,12.091,12.154,12.177,12.232,12.282,12.506,12.587,12.426,12.44,12.506,12.632,12.746,12.744,12.81,12.783,13.021,13.059,13.177,13.215,13.434,13.436,13.385,13.302,13.257,13.273,13.351,13.823,13.8545,13.8643333333333,13.8765,13.8792,13.9066666666667,13.9327142857143,13.971,14.0088888888889,14.032,14.0531818181818,14.0764166666667,14.0972307692308,14.1193571428571,14.1429333333333,14.161125,14.1752941176471,14.1871111111111,14.2014210526316,14.21295,14.2204285714286,14.2279545454545,14.2399130434783,14.255,14.26968,14.2823461538462,14.293962962963,14.3073928571429,14.3224827586207,14.3396333333333,14.3593870967742,14.947,14.949,14.9773333333333,14.9795,14.9792,14.9993333333333,15.0248571428571,15.047125,15.0728888888889,15.0953,15.1152727272727,15.1336666666667,15.1523846153846,15.1697142857143,15.186,15.1971875,15.2075294117647,15.2192777777778,15.2326315789474,15.2455,15.2567142857143,15.2657727272727,15.274347826087,15.28125,15.28872,15.2971153846154,15.3054814814815,15.3089285714286,15.26,15.2155,15.2043333333333,15.2075,15.2314,15.2318333333333,15.2241428571429,15.22825,15.2395555555556,15.2499,15.2620909090909,15.272,15.2837692307692,15.285,15.2862,15.2920625,15.2979411764706,15.3011111111111,15.3090526315789,15.31455,15.3226666666667,15.3294545454545,15.3375217391304,15.345875,15.35448,15.3621923076923,15.3688148148148,15.3750714285714,15.3827931034483,15.3909333333333,15.3976774193548,15.486,15.463,15.4623333333333,15.4525,15.4608,15.4606666666667,15.457,15.44575,15.438,15.4203,15.4065454545455,15.3955833333333,15.3953076923077,15.3885,15.3801333333333,15.3679375,15.3558823529412,15.3422777777778,15.3214736842105,15.29305,15.2657619047619,15.2421363636364,15.2187391304348,15.1999166666667,15.18048,15.1614615384615,15.1407777777778,15.1225714285714,15.1035862068966,15.0839,14.35,14.3355,14.3376666666667,14.32975,14.3158,14.2896666666667,14.2684285714286,14.24875,14.2343333333333,14.2229,14.2102727272727,14.19325,14.1706923076923,14.1493571428571,14.1264666666667,14.1023125,14.0757058823529,14.0513888888889,14.0253157894737,14.00115,13.9755714285714,13.9493636363636,13.9242173913043,13.8985,13.8742,13.8516923076923,13.8324074074074,13.8133214285714,13.7940344827586,13.7740666666667,13.7509677419355,12.857,12.84,12.82,12.803,12.788,12.7713333333333,12.7411428571429,12.70675,12.6665555555556,12.6345,12.6080909090909,12.5785833333333,12.5485384615385,12.5139285714286,12.4776,12.436375,12.3943529411765,12.3525555555556,12.3082631578947,12.2654,12.2148095238095,12.1608636363636,12.107,12.0542916666667,12.0046,11.9552692307692,11.9101481481481,11.8646071428571,11.8210344827586,11.7791666666667,10.33,10.319,10.2953333333333,10.2585,10.2174,10.1863333333333,10.1562857142857,10.12875,10.102,10.0764,10.0520909090909,10.0299166666667,10.0013076923077,9.97835714285714,9.9546,9.9336875,9.90405882352941,9.87755555555556,9.85073684210526,9.8269,9.80385714285714,9.77509090909091,9.74560869565217,9.716,9.68548,9.65557692307692,9.62344444444444,9.58753571428571,9.55462068965517,9.52146666666667,9.48829032258065,8.389,8.357,8.33766666666667,8.317,8.2636,8.22433333333333,8.18614285714286,8.147625,8.11433333333333,8.0722,8.02763636363636,7.98391666666667,7.93769230769231,7.89507142857143,7.85466666666667,7.8143125,7.77617647058824,7.73911111111111,7.69994736842105,7.658,7.61485714285714,7.57086363636364,7.52595652173913,7.48083333333333,7.43956,7.40165384615385,7.36759259259259,7.33178571428571,7.29613793103448,7.25973333333333,7.22558064516129,6.192,6.127,6.09466666666667,6.071,6.0354,6.01566666666667,5.994,5.97525,5.95888888888889,5.9385,5.92018181818182,5.89983333333333,5.89146153846154,5.89242857142857,5.89113333333333,5.88575,5.87958823529412,5.87672222222222,5.87747368421053,5.8855,5.89619047619048,5.90818181818182,5.92847826086957,5.95375,5.9808,6.00923076923077,6.03707407407407,6.06396428571429,6.09024137931034,6.11686666666667,7.083,7.106,7.12966666666667,7.16175,7.2268,7.29233333333333,7.34871428571429,7.40475,7.45655555555556,7.5166,7.57854545454545,7.64291666666667,7.70092307692308,7.75942857142857,7.81833333333333,7.8745625,7.92929411764706,7.97883333333333,8.02968421052632,8.0819,8.13361904761905,8.18718181818182,8.23760869565217,8.28854166666667,8.33712,8.38269230769231,8.42937037037037,8.47389285714286,8.51693103448276,8.55946666666667,8.6028064516129,10.102,10.1675,10.1776666666667,10.1815,10.1896,10.1985,10.2062857142857,10.2225,10.2511111111111,10.2699,10.2886363636364,10.3185,10.3663076923077,10.4059285714286,10.4352666666667,10.46425,10.4911176470588,10.5200555555556,10.5456315789474,10.5725,10.5967619047619,10.6204090909091,10.6428260869565,10.666125,10.6862,10.7073846153846,10.731,10.7531785714286,10.7736551724138,10.7964666666667,11.705,11.725,11.7356666666667,11.748,11.7702,11.8236666666667,11.8708571428571,11.909125,11.945,11.9787,12.0266363636364,12.0733333333333,12.1004615384615,12.1247142857143,12.1501333333333,12.18025,12.2135294117647,12.243,12.2728421052632,12.29835,12.3327619047619,12.3657727272727,12.4010434782609,12.4349583333333,12.47492,12.5118846153846,12.5442222222222,12.5712857142857,12.5949310344828,12.6175333333333,12.6411935483871
"2000",14.2203548387097,15.1414827586207,15.2248387096774,14.5581666666667,13.1526774193548,11.6652333333333,9.513,7.16832258064516,6.24606666666667,8.37941935483871,10.3211,12.6372580645161,13.442,13.539,13.63,13.657,13.678,13.806,13.761,13.892,13.797,13.938,14.139,14.041,13.97,13.908,13.981,14.109,14.211,14.315,14.344,14.454,14.475,14.456,14.583,14.625,14.728,14.778,14.882,14.868,14.906,14.98,14.938,14.991,14.959,14.946,15.094,15.122,15.114,15.195,15.168,15.195,15.138,15.112,15.097,15.009,14.991,15.01,14.991,15,15.06,15.132,15.156,15.194,15.244,15.234,15.343,15.252,15.235,15.346,15.394,15.446,15.428,15.498,15.425,15.397,15.444,15.339,15.278,15.325,15.308,15.299,15.342,15.365,15.199,15.13,15.133,15.155,15.113,15.087,15.096,15.028,15.025,15.034,15.146,15.046,15.082,15.079,15.146,15.218,15.219,15.14,15.122,15.078,15.046,14.995,15.039,15.018,14.815,14.798,14.871,14.867,14.698,14.549,14.626,14.551,14.477,14.44,14.274,14.246,14.246,14.317,14.36,14.29,14.409,14.388,14.339,14.205,14.263,14.176,14.096,14.146,13.943,13.891,13.809,13.737,13.74,13.616,13.642,13.586,13.462,13.389,13.269,13.301,13.291,13.278,13.119,13.051,13.083,13.048,12.959,12.886,12.859,12.785,12.724,12.814,12.83,12.805,12.665,12.618,12.553,12.495,12.485,12.316,12.271,12.205,12.151,12.108,12.058,12.05,11.984,11.996,11.885,11.923,11.84,11.815,11.755,11.71,11.706,11.66,11.598,11.573,11.483,11.399,11.4,11.344,11.29,11.247,11.18,11.137,11.028,10.946,10.899,10.703,10.678,10.6,10.519,10.449,10.375,10.352,10.271,10.252,10.087,10.029,9.933,9.77,9.696,9.565,9.454,9.476,9.335,9.264,9.156,9.017,8.957,8.871,8.796,8.824,8.777,8.637,8.465,8.277,8.176,8.142,8.004,7.935,7.891,7.759,7.756,7.686,7.721,7.68,7.671,7.539,7.499,7.45,7.437,7.3,7.195,7.152,7.085,7.088,6.96,6.864,6.872,6.777,6.675,6.722,6.625,6.616,6.554,6.495,6.544,6.352,6.314,6.229,6.16,6.182,6.199,6.272,6.178,6.106,6.011,6.004,5.963,5.943,5.971,6.025,6.005,6.065,6.049,6.178,6.229,6.195,6.254,6.347,6.462,6.483,6.518,6.487,6.467,6.513,6.569,6.626,6.692,6.802,6.99,7.055,7.158,7.296,7.452,7.589,7.764,7.865,7.965,8.097,8.303,8.273,8.38,8.458,8.499,8.569,8.768,8.735,8.763,8.811,8.942,8.967,9.042,9.131,9.216,9.302,9.366,9.332,9.37,9.502,9.607,9.637,9.777,9.829,9.821,9.742,9.751,9.819,10.006,9.939,9.956,9.992,10.056,10.124,10.189,10.247,10.25,10.325,10.371,10.482,10.571,10.669,10.815,10.894,10.942,11.008,11.092,11.154,11.181,11.387,11.663,11.684,11.787,11.809,11.86,12.101,12.177,12.329,12.389,12.431,12.513,12.536,12.599,12.585,12.633,12.689,12.808,12.898,12.883,12.92,12.906,12.863,12.987,13.06,13.053,13.067,13.16,13.244,13.32,13.34,13.461,13.442,13.4905,13.537,13.567,13.5892,13.6253333333333,13.6447142857143,13.675625,13.6891111111111,13.714,13.7526363636364,13.7766666666667,13.7915384615385,13.7998571428571,13.8119333333333,13.8305,13.8528823529412,13.8785555555556,13.9030526315789,13.9306,13.9565238095238,13.9792272727273,14.0054782608696,14.0312916666667,14.05916,14.0868076923077,14.1162592592593,14.1431071428571,14.1694137931034,14.1964333333333,14.2203548387097,14.991,14.975,14.9653333333333,14.9975,15.0224,15.0376666666667,15.0601428571429,15.073625,15.0871111111111,15.0922,15.094,15.09425,15.0876923076923,15.0807857142857,15.0760666666667,15.07075,15.0665882352941,15.0662222222222,15.0696842105263,15.074,15.0797142857143,15.0871818181818,15.0935652173913,15.1039583333333,15.10988,15.1146923076923,15.1232592592593,15.1329285714286,15.446,15.437,15.4573333333333,15.44925,15.4388,15.4396666666667,15.4252857142857,15.406875,15.3977777777778,15.3888,15.3806363636364,15.3774166666667,15.3764615384615,15.3637857142857,15.3482,15.33475,15.3241764705882,15.3124444444444,15.3005789473684,15.29035,15.2778571428571,15.2663636363636,15.2562608695652,15.2516666666667,15.24344,15.2372307692308,15.2313703703704,15.2283214285714,15.2279655172414,15.2276666666667,15.2248387096774,15.122,15.1,15.082,15.06025,15.056,15.0496666666667,15.0161428571429,14.988875,14.9757777777778,14.9649,14.9406363636364,14.908,14.8863076923077,14.8623571428571,14.8366666666667,14.811875,14.7802352941176,14.7505555555556,14.724,14.70365,14.6872857142857,14.6692272727273,14.6579130434783,14.6466666666667,14.63436,14.6178461538462,14.6047037037037,14.5893928571429,14.5723793103448,14.5581666666667,13.943,13.917,13.881,13.845,13.824,13.7893333333333,13.7682857142857,13.7455,13.714,13.6815,13.644,13.6154166666667,13.5904615384615,13.5681428571429,13.5382,13.50775,13.4827647058824,13.4586111111111,13.4323157894737,13.405,13.379,13.352,13.3246956521739,13.3034166666667,13.28448,13.2660384615385,13.2437777777778,13.2214285714286,13.1983793103448,13.1749333333333,13.1526774193548,12.316,12.2935,12.264,12.23575,12.2102,12.1848333333333,12.1655714285714,12.142875,12.1265555555556,12.1024,12.0860909090909,12.0655833333333,12.0463076923077,12.0255,12.0044666666667,11.9858125,11.9666470588235,11.9461666666667,11.9265263157895,11.90435,11.8802857142857,11.8584545454545,11.8360869565217,11.8133333333333,11.79068,11.7671923076923,11.7438518518519,11.7182857142857,11.6916551724138,11.6652333333333,10.703,10.6905,10.6603333333333,10.625,10.5898,10.554,10.5251428571429,10.493375,10.4665555555556,10.4286,10.3922727272727,10.354,10.3090769230769,10.2652857142857,10.2186,10.1708125,10.1299411764706,10.0857777777778,10.0425263157895,9.9982,9.95147619047619,9.90627272727273,9.86126086956522,9.816875,9.77716,9.73869230769231,9.69788888888889,9.65385714285714,9.60637931034483,9.5587,9.513,8.004,7.9695,7.94333333333333,7.89725,7.869,7.8385,7.82171428571429,7.804,7.78922222222222,7.7642,7.74009090909091,7.71591666666667,7.69446153846154,7.66628571428571,7.63486666666667,7.6046875,7.57411764705882,7.54711111111111,7.51621052631579,7.4836,7.45447619047619,7.42368181818182,7.39113043478261,7.36325,7.33372,7.30611538461539,7.27825925925926,7.25028571428571,7.22593103448276,7.1968,7.16832258064516,6.229,6.1945,6.19033333333333,6.1925,6.2084,6.20333333333333,6.18942857142857,6.167125,6.149,6.1304,6.11336363636364,6.1015,6.09561538461538,6.08914285714286,6.08753333333333,6.085125,6.09058823529412,6.09827777777778,6.10336842105263,6.1109,6.12214285714286,6.13759090909091,6.15260869565217,6.16783333333333,6.1806,6.19161538461538,6.20351851851852,6.21657142857143,6.23068965517241,6.24606666666667,6.802,6.896,6.949,7.00125,7.0602,7.1255,7.19171428571429,7.26325,7.33011111111111,7.3936,7.45754545454545,7.528,7.58530769230769,7.64207142857143,7.69646666666667,7.746625,7.795,7.84905555555556,7.89568421052632,7.93905,7.98057142857143,8.02427272727273,8.06526086956522,8.10595833333333,8.14696,8.18807692307692,8.22933333333333,8.26992857142857,8.30655172413793,8.342,8.37941935483871,9.607,9.622,9.67366666666667,9.7125,9.7342,9.7355,9.73771428571429,9.747875,9.77655555555556,9.7928,9.80763636363636,9.823,9.84092307692308,9.86114285714286,9.883,9.90575,9.926,9.94816666666667,9.97042105263158,9.996,10.023380952381,10.0527272727273,10.0858695652174,10.1195416666667,10.15244,10.1853461538462,10.2189259259259,10.2523214285714,10.2843448275862,10.3211,11.663,11.6735,11.7113333333333,11.73575,11.7606,11.8173333333333,11.8687142857143,11.92625,11.9776666666667,12.023,12.0675454545455,12.1065833333333,12.1444615384615,12.1759285714286,12.2064,12.2365625,12.2701764705882,12.3050555555556,12.3354736842105,12.3647,12.3904761904762,12.4119545454545,12.4369565217391,12.4629166666667,12.48652,12.5088461538462,12.532962962963,12.5583571428571,12.5846206896552,12.6098,12.6372580645161
"2001",14.2026129032258,15.2111428571429,15.5163225806452,14.8568333333333,13.5096129032258,11.4559333333333,9.07035483870968,7.4608064516129,6.73216666666667,8.29829032258064,10.6578333333333,12.4907419354839,13.479,13.385,13.418,13.51,13.566,13.722,13.846,13.882,14.028,14.063,14.088,14.133,14.055,14.095,14.088,14.191,14.249,14.318,14.424,14.449,14.539,14.575,14.609,14.715,14.585,14.65,14.625,14.673,14.718,14.764,14.839,14.908,14.894,14.816,14.874,14.867,14.975,14.926,14.999,14.985,15.09,15.215,15.197,15.121,15.173,15.293,15.34,15.381,15.315,15.403,15.337,15.342,15.352,15.355,15.476,15.497,15.532,15.62,15.629,15.637,15.64,15.705,15.742,15.637,15.57,15.538,15.554,15.593,15.604,15.581,15.573,15.557,15.689,15.667,15.702,15.645,15.652,15.604,15.472,15.39,15.383,15.441,15.443,15.467,15.415,15.318,15.271,15.182,15.185,15.149,15.105,15.167,15.161,15.089,15.113,15.101,15.084,15.056,15.093,15.1,15.236,15.109,15.096,14.976,14.87,14.809,14.78,14.806,14.769,14.745,14.711,14.711,14.71,14.599,14.574,14.515,14.496,14.458,14.364,14.302,14.287,14.299,14.235,14.178,14.109,14.043,14.007,14.032,13.967,13.959,13.892,13.828,13.744,13.706,13.652,13.536,13.509,13.425,13.358,13.219,13.098,13.04,13.019,12.98,12.946,12.991,12.906,12.839,12.723,12.641,12.63,12.456,12.409,12.384,12.35,12.291,12.255,12.186,12.121,12.073,11.981,11.95,11.848,11.719,11.555,11.468,11.359,11.381,11.295,11.224,11.168,11.002,10.883,10.795,10.75,10.657,10.61,10.455,10.401,10.355,10.297,10.064,10.032,9.96,9.927,9.775,9.672,9.642,9.578,9.537,9.481,9.446,9.344,9.254,9.189,9.136,9.027,9.022,8.947,8.908,8.776,8.695,8.682,8.648,8.544,8.427,8.415,8.327,8.306,8.2,8.133,8.087,8.079,8.022,7.934,7.941,7.98,7.891,7.836,7.819,7.747,7.694,7.716,7.692,7.566,7.535,7.463,7.451,7.404,7.453,7.344,7.272,7.223,7.186,7.101,7.035,7.07,6.994,6.981,7.023,6.957,6.987,6.889,6.789,6.807,6.787,6.779,6.782,6.746,6.73,6.718,6.724,6.691,6.667,6.632,6.641,6.684,6.657,6.608,6.62,6.589,6.567,6.629,6.64,6.705,6.683,6.746,6.684,6.773,6.806,6.964,7.033,7.084,7.261,7.371,7.477,7.551,7.576,7.67,7.786,7.856,7.942,7.959,7.981,8.005,8.097,8.149,8.214,8.243,8.331,8.449,8.541,8.555,8.566,8.529,8.569,8.642,8.852,8.912,9.007,9.154,9.274,9.324,9.404,9.733,9.762,9.804,9.893,10.076,10.03,10.131,10.178,10.196,10.336,10.41,10.549,10.616,10.732,10.861,10.9,10.959,11.043,11.068,11.109,11.091,11.09,11.096,11.08,11.133,11.179,11.169,11.121,11.151,11.239,11.414,11.468,11.558,11.564,11.607,11.705,11.71,11.747,11.887,11.925,12.115,12.203,12.25,12.309,12.374,12.467,12.59,12.639,12.785,12.851,12.92,13.01,13.098,13.189,13.339,13.325,13.374,13.409,13.416,13.444,13.521,13.479,13.432,13.4273333333333,13.448,13.4716,13.5133333333333,13.5608571428571,13.601,13.6484444444444,13.6899,13.7260909090909,13.76,13.7826923076923,13.805,13.8238666666667,13.8468125,13.8704705882353,13.8953333333333,13.9231578947368,13.94945,13.9775238095238,14.0046818181818,14.0309565217391,14.0594583333333,14.08048,14.1023846153846,14.1217407407407,14.1414285714286,14.1613103448276,14.1814,14.2026129032258,14.908,14.901,14.8726666666667,14.873,14.8718,14.889,14.8942857142857,14.907375,14.916,14.9334,14.959,14.9788333333333,14.9897692307692,15.0028571428571,15.0222,15.0420625,15.062,15.0760555555556,15.0932631578947,15.10545,15.1167142857143,15.1274090909091,15.1373043478261,15.1514166666667,15.16524,15.1793461538462,15.1956666666667,15.2111428571429,15.637,15.6385,15.6606666666667,15.681,15.6722,15.6551666666667,15.6384285714286,15.627875,15.624,15.622,15.6182727272727,15.6145,15.6100769230769,15.6157142857143,15.6191333333333,15.6243125,15.6255294117647,15.627,15.6257894736842,15.6181,15.6072380952381,15.5970454545455,15.5902608695652,15.584125,15.57944,15.5731153846154,15.5636666666667,15.5532142857143,15.5404137931034,15.5285666666667,15.5163225806452,15.105,15.136,15.1443333333333,15.1305,15.127,15.1226666666667,15.1171428571429,15.1095,15.1076666666667,15.1069,15.1186363636364,15.1178333333333,15.1161538461538,15.1061428571429,15.0904,15.0728125,15.0555882352941,15.0417222222222,15.0273684210526,15.01325,14.9988571428571,14.9857727272727,14.9737826086957,14.9581666666667,14.9428,14.9263461538462,14.9104074074074,14.89425,14.8759655172414,14.8568333333333,14.287,14.293,14.2736666666667,14.24975,14.2216,14.1918333333333,14.1654285714286,14.14875,14.1285555555556,14.1116,14.0916363636364,14.0696666666667,14.0446153846154,14.0204285714286,13.9958666666667,13.967125,13.9401764705882,13.9115555555556,13.8824210526316,13.84925,13.8134761904762,13.7783181818182,13.7453043478261,13.7134166666667,13.68272,13.6561153846154,13.6283333333333,13.6001428571429,13.5698965517241,13.5389333333333,13.5096129032258,12.456,12.4325,12.4163333333333,12.39975,12.378,12.3575,12.333,12.3065,12.2805555555556,12.2506,12.2232727272727,12.192,12.1556153846154,12.1127142857143,12.0697333333333,12.0253125,11.9874117647059,11.9489444444444,11.9107894736842,11.87365,11.8321428571429,11.789,11.7457826086957,11.7042916666667,11.6624,11.6219230769231,11.5787037037037,11.5366428571429,11.4958965517241,11.4559333333333,10.064,10.048,10.0186666666667,9.99575,9.9516,9.905,9.86742857142857,9.83125,9.79855555555556,9.7668,9.73763636363636,9.70483333333333,9.67015384615385,9.63578571428571,9.60246666666667,9.5665,9.53447058823529,9.50183333333333,9.47057894736842,9.43585,9.40057142857143,9.36790909090909,9.33660869565217,9.30358333333333,9.26852,9.23569230769231,9.20203703703704,9.17003571428571,9.13658620689655,9.10313333333333,9.07035483870968,8.079,8.0505,8.01166666666667,7.994,7.9912,7.9745,7.95471428571429,7.93775,7.91655555555556,7.8943,7.87809090909091,7.86258333333333,7.83976923076923,7.818,7.79433333333333,7.772875,7.75117647058824,7.73461111111111,7.71405263157895,7.69195,7.66961904761905,7.64763636363636,7.62386956521739,7.59933333333333,7.57816,7.55569230769231,7.53440740740741,7.51614285714286,7.49686206896552,7.47986666666667,7.4608064516129,6.789,6.798,6.79433333333333,6.7905,6.7888,6.78166666666667,6.77428571428571,6.76725,6.76244444444444,6.7553,6.74727272727273,6.73766666666667,6.73023076923077,6.72692857142857,6.72226666666667,6.715125,6.70952941176471,6.70283333333333,6.69568421052632,6.69235,6.68985714285714,6.69054545454545,6.69021739130435,6.69254166666667,6.6922,6.69530769230769,6.69940740740741,6.70885714285714,6.72003448275862,6.73216666666667,7.261,7.316,7.36966666666667,7.415,7.4472,7.48433333333333,7.52742857142857,7.5685,7.61,7.6449,7.67545454545455,7.70291666666667,7.73323076923077,7.76292857142857,7.793,7.821125,7.85111764705882,7.88433333333333,7.91889473684211,7.9507,7.98,8.00495454545455,8.02947826086957,8.055,8.08688,8.11861538461539,8.15151851851852,8.18732142857143,8.22479310344828,8.26143333333333,8.29829032258064,9.733,9.7475,9.76633333333333,9.798,9.8536,9.883,9.91842857142857,9.950875,9.97811111111111,10.0139,10.0499090909091,10.0915,10.1318461538462,10.1747142857143,10.2204666666667,10.2629375,10.3038823529412,10.3449444444444,10.383,10.4193,10.4512857142857,10.4803181818182,10.5070869565217,10.5309583333333,10.55504,10.5790384615385,10.6008888888889,10.6194642857143,10.6377931034483,10.6578333333333,11.414,11.441,11.48,11.501,11.5222,11.5526666666667,11.5751428571429,11.596625,11.6288888888889,11.6585,11.7,11.7419166666667,11.781,11.8187142857143,11.8557333333333,11.8939375,11.9348823529412,11.974,12.0166842105263,12.0584,12.0994285714286,12.1408181818182,12.1824347826087,12.224375,12.26896,12.3095769230769,12.349,12.3868571428571,12.4223448275862,12.4564,12.4907419354839
"2002",14.2726129032258,15.3423571428571,15.3489032258065,14.2994333333333,12.9706129032258,11.5834,9.27416129032258,6.599,5.82713333333333,8.16190322580645,10.3418666666667,12.6084516129032,13.59,13.628,13.598,13.623,13.683,13.645,13.875,13.846,13.91,13.925,13.885,13.98,14.163,14.236,14.222,14.313,14.366,14.372,14.429,14.561,14.657,14.674,14.624,14.64,14.668,14.744,14.803,14.923,14.878,14.951,15.039,15.187,15.226,15.186,15.204,15.185,15.133,15.16,15.207,15.255,15.209,15.31,15.228,15.303,15.364,15.384,15.413,15.475,15.526,15.534,15.488,15.549,15.586,15.483,15.396,15.39,15.396,15.387,15.422,15.397,15.444,15.441,15.404,15.359,15.427,15.421,15.555,15.624,15.536,15.611,15.511,15.572,15.611,15.576,15.489,15.402,15.396,15.346,15.312,15.282,15.211,15.265,15.224,15.183,15.114,15.173,15.126,14.991,14.931,14.882,14.885,14.72,14.694,14.649,14.609,14.609,14.585,14.543,14.481,14.428,14.321,14.336,14.379,14.381,14.36,14.369,14.329,14.265,14.184,14.223,14.183,14.15,14.097,14.054,14.075,13.945,13.867,13.768,13.79,13.704,13.527,13.508,13.481,13.482,13.384,13.341,13.346,13.321,13.265,13.227,13.197,13.214,13.119,13.084,13.076,13.049,12.974,12.947,12.876,12.755,12.724,12.677,12.668,12.658,12.55,12.505,12.5,12.465,12.417,12.402,12.35,12.239,12.152,12.108,12.077,12,12.012,11.982,11.924,11.894,11.838,11.822,11.77,11.738,11.696,11.636,11.585,11.534,11.489,11.439,11.378,11.365,11.356,11.331,11.259,11.176,11.056,11.064,10.955,10.86,10.767,10.575,10.556,10.556,10.511,10.436,10.315,10.204,10.086,10.066,9.986,9.733,9.647,9.61,9.525,9.398,9.322,9.205,9.081,8.986,8.881,8.799,8.675,8.461,8.428,8.446,8.246,8.086,8.006,7.992,7.911,7.77,7.588,7.495,7.444,7.472,7.331,7.251,7.148,7.064,6.868,6.809,6.76,6.704,6.642,6.6,6.631,6.54,6.434,6.389,6.317,6.275,6.241,6.209,6.209,6.141,6.157,6.071,5.997,6.002,5.948,5.966,5.866,5.828,5.827,5.759,5.698,5.638,5.67,5.691,5.687,5.68,5.641,5.639,5.638,5.628,5.644,5.661,5.663,5.627,5.625,5.698,5.796,5.87,5.965,5.996,6.007,6.012,6.084,6.158,6.253,6.332,6.399,6.543,6.656,6.869,7.085,7.218,7.303,7.467,7.547,7.647,7.722,7.853,7.967,8.025,8.1,8.164,8.196,8.26,8.358,8.452,8.583,8.644,8.777,8.89,8.919,8.976,9.062,9.079,9.132,9.179,9.177,9.169,9.299,9.424,9.511,9.573,9.576,9.611,9.587,9.629,9.743,9.852,9.874,9.967,10.048,10.096,10.19,10.364,10.587,10.594,10.585,10.593,10.687,10.805,10.883,11.004,11.06,11.213,11.377,11.476,11.499,11.549,11.728,11.785,11.874,11.909,11.978,11.981,11.966,11.972,12.118,12.188,12.239,12.32,12.38,12.487,12.572,12.666,12.715,12.922,12.925,12.837,12.878,12.909,12.998,13.091,13.112,13.206,13.376,13.366,13.377,13.483,13.504,13.59,13.609,13.6053333333333,13.60975,13.6244,13.6278333333333,13.6631428571429,13.686,13.7108888888889,13.7323,13.7461818181818,13.7656666666667,13.7962307692308,13.8276428571429,13.8539333333333,13.882625,13.9110588235294,13.9366666666667,13.9625789473684,13.9925,14.0241428571429,14.0536818181818,14.0784782608696,14.101875,14.12452,14.1483461538462,14.1725925925926,14.1993928571429,14.2227931034483,14.2470666666667,14.2726129032258,15.187,15.2065,15.1996666666667,15.20075,15.1976,15.1868333333333,15.183,15.186,15.1936666666667,15.1952,15.2056363636364,15.2075,15.2148461538462,15.2255,15.2360666666667,15.247125,15.2605294117647,15.2752777777778,15.2888947368421,15.29885,15.3107619047619,15.3232727272727,15.3302173913043,15.3329583333333,15.33524,15.3375769230769,15.3394074074074,15.3423571428571,15.397,15.4205,15.4273333333333,15.4215,15.409,15.412,15.4132857142857,15.431,15.4524444444444,15.4608,15.4744545454545,15.4775,15.4847692307692,15.4937857142857,15.4992666666667,15.498625,15.4929411764706,15.4875555555556,15.4801052631579,15.4717,15.4626666666667,15.4512272727273,15.4431304347826,15.434,15.42396,15.4120384615385,15.4031851851852,15.3932857142857,15.3794137931034,15.3644666666667,15.3489032258065,14.885,14.8025,14.7663333333333,14.737,14.7114,14.6943333333333,14.6787142857143,14.66175,14.6416666666667,14.6203,14.5930909090909,14.5716666666667,14.5568461538462,14.5442857142857,14.532,14.5218125,14.5104705882353,14.4968333333333,14.4803684210526,14.4675,14.4539523809524,14.4401363636364,14.4252173913043,14.40975,14.39636,14.379,14.360037037037,14.3388928571429,14.3199655172414,14.2994333333333,13.527,13.5175,13.5053333333333,13.4995,13.4764,13.4538333333333,13.4384285714286,13.42375,13.4061111111111,13.3882,13.3708181818182,13.35775,13.3393846153846,13.3211428571429,13.3048,13.2888125,13.2702941176471,13.2523333333333,13.2325263157895,13.20865,13.1855714285714,13.1624545454545,13.1409565217391,13.1208333333333,13.098,13.0751923076923,13.0538888888889,13.0328571428571,13.0116206896552,12.9913,12.9706129032258,12.239,12.1955,12.1663333333333,12.144,12.1152,12.098,12.0814285714286,12.06175,12.0431111111111,12.0226,12.0043636363636,11.9848333333333,11.9658461538462,11.9465714285714,11.9258666666667,11.9045625,11.8827647058824,11.8608888888889,11.8386842105263,11.81565,11.7941904761905,11.7742727272727,11.755,11.7343333333333,11.712,11.6867692307692,11.6637037037037,11.6383928571429,11.6115517241379,11.5834,10.575,10.5655,10.5623333333333,10.5495,10.5268,10.4915,10.4504285714286,10.404875,10.3672222222222,10.3291,10.2749090909091,10.2225833333333,10.1754615384615,10.129,10.0802666666667,10.032875,9.98417647058823,9.934,9.8841052631579,9.83395,9.78466666666667,9.73422727272727,9.67886956521739,9.62675,9.57952,9.52823076923077,9.47481481481482,9.42235714285714,9.37303448275862,9.3243,9.27416129032258,7.588,7.5415,7.509,7.49975,7.466,7.43016666666667,7.38985714285714,7.349125,7.29566666666667,7.247,7.20272727272727,7.16116666666667,7.12123076923077,7.084,7.0538,7.0216875,6.98711764705882,6.95388888888889,6.92036842105263,6.8881,6.85728571428571,6.82781818181818,6.80091304347826,6.77341666666667,6.74876,6.72269230769231,6.69581481481482,6.67103571428571,6.64610344827586,6.62343333333333,6.599,5.828,5.8275,5.80466666666667,5.778,5.75,5.73666666666667,5.73014285714286,5.72475,5.71977777777778,5.7119,5.70527272727273,5.69966666666667,5.69415384615385,5.69057142857143,5.6886,5.687,5.68347058823529,5.68022222222222,5.68115789473684,5.6869,5.69561904761905,5.70786363636364,5.72039130434783,5.73233333333333,5.74352,5.75661538461538,5.77148148148148,5.78867857142857,5.80741379310345,5.82713333333333,6.543,6.5995,6.68933333333333,6.78825,6.8742,6.94566666666667,7.02014285714286,7.086,7.14833333333333,7.2057,7.26454545454545,7.32308333333333,7.37707692307692,7.42871428571429,7.47773333333333,7.522625,7.566,7.61,7.65431578947368,7.70075,7.74566666666667,7.79254545454545,7.84026086956522,7.88520833333333,7.92884,7.97242307692308,8.01340740740741,8.05335714285714,8.0921724137931,8.12833333333333,8.16190322580645,9.299,9.3615,9.41133333333333,9.45175,9.4766,9.499,9.51157142857143,9.52625,9.55033333333333,9.5805,9.60718181818182,9.63716666666667,9.66876923076923,9.69928571428571,9.732,9.7715,9.81947058823529,9.8625,9.90052631578947,9.93515,9.97095238095238,10.0088636363636,10.0468695652174,10.08675,10.12568,10.1675,10.2122962962963,10.2574285714286,10.3002413793103,10.3418666666667,11.728,11.7565,11.7956666666667,11.824,11.8548,11.8758333333333,11.8887142857143,11.899125,11.9234444444444,11.9499,11.9761818181818,12.0048333333333,12.0336923076923,12.0660714285714,12.0998,12.1351875,12.1692941176471,12.2111111111111,12.2486842105263,12.2781,12.3066666666667,12.3340454545455,12.3629130434783,12.39325,12.422,12.4521538461538,12.4863703703704,12.5177857142857,12.5474137931034,12.5786,12.6084516129032
"2003",14.3908387096774,15.1931428571429,15.4849032258065,14.5120666666667,13.016064516129,11.6040333333333,9.21477419354839,6.93587096774194,6.1161,7.84829032258065,10.1253333333333,12.5883548387097,13.647,13.698,13.876,13.925,14.036,14.075,14.092,14.12,14.094,14.126,14.219,14.278,14.285,14.395,14.424,14.518,14.584,14.638,14.684,14.796,14.739,14.555,14.481,14.528,14.585,14.583,14.791,14.891,14.771,14.811,14.871,14.946,14.954,14.889,14.876,14.905,14.834,14.942,14.975,14.996,15.003,15.057,15.078,15.142,15.139,15.212,15.306,15.345,15.354,15.359,15.386,15.461,15.443,15.438,15.439,15.41,15.506,15.495,15.518,15.555,15.61,15.616,15.524,15.472,15.44,15.443,15.438,15.381,15.326,15.347,15.32,15.278,15.331,15.4,15.433,15.485,15.561,15.56,15.629,15.627,15.599,15.511,15.603,15.587,15.604,15.578,15.499,15.474,15.426,15.375,15.232,15.081,15.019,15.045,14.965,15.021,14.868,14.889,14.817,14.784,14.726,14.695,14.635,14.523,14.531,14.565,14.475,14.345,14.332,14.276,14.232,14.235,14.292,14.15,14.122,13.969,13.994,13.919,13.827,13.798,13.71,13.549,13.551,13.481,13.412,13.358,13.306,13.265,13.165,13.143,13.056,13.09,13.087,13.086,13.007,12.955,12.965,12.952,12.933,12.874,12.854,12.839,12.783,12.786,12.689,12.681,12.689,12.603,12.566,12.58,12.483,12.386,12.409,12.382,12.354,12.228,12.187,12.087,12.024,12.029,11.993,11.977,11.942,11.802,11.755,11.665,11.625,11.505,11.462,11.387,11.351,11.279,11.12,11.064,11.044,11.048,10.903,10.839,10.854,10.796,10.624,10.45,10.344,10.268,10.233,10.18,10.1,10.02,9.947,9.856,9.824,9.763,9.643,9.434,9.443,9.366,9.237,9.11,9.007,8.951,8.862,8.751,8.646,8.53,8.408,8.298,8.305,8.294,8.234,8.148,8.059,7.947,7.788,7.722,7.555,7.601,7.538,7.51,7.299,7.202,7.17,7.109,7.1,7.103,6.968,6.953,6.848,6.817,6.758,6.818,6.7,6.633,6.638,6.615,6.559,6.547,6.54,6.583,6.511,6.495,6.476,6.461,6.395,6.283,6.321,6.252,6.241,6.165,6.113,6.093,6.11,6.103,6.065,6.04,6.055,6.103,6.023,6.032,6.037,5.969,5.975,6.095,6.16,6.093,5.998,6.033,6.051,6.149,6.133,6.125,6.169,6.201,6.296,6.441,6.484,6.572,6.643,6.764,6.829,6.911,6.985,6.958,7.003,7.076,7.144,7.36,7.582,7.688,7.813,7.937,8.111,8.275,8.431,8.575,8.672,8.822,8.923,8.919,8.945,9.009,9.044,9.075,9.113,9.193,9.367,9.473,9.438,9.481,9.435,9.441,9.5,9.602,9.607,9.685,9.748,9.81,9.903,9.986,10.063,10.173,10.274,10.335,10.35,10.388,10.397,10.45,10.5,10.585,10.702,10.833,10.918,11.004,11.141,11.171,11.327,11.402,11.581,11.736,11.73,11.749,11.896,11.987,12.063,12.129,12.26,12.397,12.436,12.503,12.625,12.752,12.881,12.918,12.97,12.88,13.034,13.14,13.23,13.306,13.289,13.308,13.272,13.352,13.379,13.32,13.387,13.647,13.6725,13.7403333333333,13.7865,13.8364,13.8761666666667,13.907,13.933625,13.9514444444444,13.9689,13.9916363636364,14.0155,14.0362307692308,14.0618571428571,14.086,14.113,14.1407058823529,14.1683333333333,14.1954736842105,14.2255,14.2499523809524,14.2638181818182,14.2732608695652,14.283875,14.29592,14.3069615384615,14.3248888888889,14.3451071428571,14.3597931034483,14.3748333333333,14.3908387096774,14.946,14.95,14.9296666666667,14.91625,14.914,14.9006666666667,14.9065714285714,14.915125,14.9241111111111,14.932,14.9433636363636,14.9545833333333,14.969,14.9811428571429,14.9965333333333,15.015875,15.0352352941176,15.0529444444444,15.0690526315789,15.0849,15.1028095238095,15.1182727272727,15.1321739130435,15.1449583333333,15.15556,15.1690384615385,15.1811111111111,15.1931428571429,15.555,15.5825,15.5936666666667,15.57625,15.5554,15.5361666666667,15.5228571428571,15.51225,15.4976666666667,15.4805,15.4683636363636,15.456,15.4423076923077,15.4343571428571,15.4320666666667,15.432125,15.4352352941176,15.4422222222222,15.4484210526316,15.45745,15.4655238095238,15.4715909090909,15.4733043478261,15.4787083333333,15.48304,15.4876923076923,15.491037037037,15.4913214285714,15.490724137931,15.4885666666667,15.4849032258065,15.232,15.1565,15.1106666666667,15.09425,15.0684,15.0605,15.033,15.015,14.993,14.9721,14.9497272727273,14.9285,14.9059230769231,14.8785714285714,14.8554,14.83725,14.8159411764706,14.7897777777778,14.7656842105263,14.7412,14.7169523809524,14.6950454545455,14.6775217391304,14.6555416666667,14.6342,14.6086153846154,14.5858518518519,14.5620357142857,14.5366896551724,14.5120666666667,13.71,13.6295,13.6033333333333,13.57275,13.5406,13.5101666666667,13.481,13.454,13.4218888888889,13.394,13.3632727272727,13.3405,13.321,13.3042142857143,13.2844,13.2638125,13.2462352941176,13.2298888888889,13.2142631578947,13.19725,13.1809047619048,13.1653636363636,13.1487391304348,13.133625,13.11584,13.0991153846154,13.0839259259259,13.06675,13.0494827586207,13.0338333333333,13.016064516129,12.386,12.3975,12.3923333333333,12.38275,12.3518,12.3243333333333,12.2904285714286,12.257125,12.2317777777778,12.2079,12.1869090909091,12.1665,12.1384615384615,12.1110714285714,12.0813333333333,12.0528125,12.0205882352941,11.9895555555556,11.9578421052632,11.9275,11.896619047619,11.8613181818182,11.826652173913,11.7940416666667,11.7642,11.7310769230769,11.698037037037,11.6678928571429,11.6378275862069,11.6040333333333,10.45,10.397,10.354,10.32375,10.295,10.2625,10.2278571428571,10.19275,10.1553333333333,10.1222,10.0895454545455,10.0523333333333,10.0047692307692,9.96464285714286,9.92473333333333,9.88175,9.83635294117647,9.79027777777778,9.74610526315789,9.7019,9.65661904761905,9.61068181818182,9.56369565217391,9.51554166666667,9.46684,9.42215384615385,9.38037037037037,9.33942857142857,9.29834482758621,9.25703333333333,9.21477419354839,7.788,7.755,7.68833333333333,7.6665,7.6408,7.619,7.57328571428571,7.526875,7.48722222222222,7.4494,7.41763636363636,7.39141666666667,7.35884615384615,7.32985714285714,7.29773333333333,7.2676875,7.23770588235294,7.21438888888889,7.18731578947368,7.1596,7.1347619047619,7.11113636363636,7.08713043478261,7.064625,7.04364,7.02592307692308,7.00685185185185,6.98857142857143,6.97089655172414,6.9539,6.93587096774194,6.283,6.302,6.28533333333333,6.27425,6.2524,6.22916666666667,6.20971428571429,6.19725,6.18677777777778,6.1746,6.16236363636364,6.15341666666667,6.14953846153846,6.1405,6.13326666666667,6.12725,6.11794117647059,6.11,6.10921052631579,6.11175,6.11085714285714,6.10572727272727,6.1025652173913,6.10041666666667,6.10236,6.10353846153846,6.10433333333333,6.10664285714286,6.10989655172414,6.1161,6.441,6.4625,6.499,6.535,6.5808,6.62216666666667,6.66342857142857,6.703625,6.73188888888889,6.759,6.78781818181818,6.8175,6.85923076923077,6.91085714285714,6.96266666666667,7.0158125,7.07,7.12783333333333,7.18821052631579,7.25035,7.31342857142857,7.37518181818182,7.43808695652174,7.49995833333333,7.55672,7.61011538461538,7.66192592592593,7.71128571428571,7.75831034482759,7.80346666666667,7.84829032258065,9.367,9.42,9.426,9.43975,9.4388,9.43916666666667,9.44785714285714,9.467125,9.48266666666667,9.5029,9.52518181818182,9.54891666666667,9.57615384615385,9.60542857142857,9.63593333333333,9.6695,9.70505882352941,9.74005555555556,9.77215789473684,9.80295,9.8312380952381,9.85936363636364,9.88721739130435,9.91629166666667,9.94772,9.98176923076923,10.0164444444444,10.0517142857143,10.089275862069,10.1253333333333,11.327,11.3645,11.4366666666667,11.5115,11.5552,11.5875,11.6315714285714,11.676,11.719,11.76,11.8054545454545,11.85475,11.8994615384615,11.9425714285714,11.9880666666667,12.0358125,12.0855294117647,12.1317777777778,12.1758947368421,12.2111,12.2502857142857,12.2907272727273,12.3315652173913,12.3721666666667,12.40884,12.4434230769231,12.4741111111111,12.5054642857143,12.5355862068966,12.5617333333333,12.5883548387097
"2004",14.0264193548387,14.9143793103448,14.9925806451613,13.9873333333333,12.5584193548387,11.4470666666667,9.43135483870968,6.85483870967742,5.9845,7.92529032258065,10.3432666666667,12.5535806451613,13.502,13.538,13.502,13.59,13.617,13.594,13.631,13.749,13.794,13.842,13.917,13.991,14.075,14.148,14.056,14.203,14.077,14.139,14.203,14.28,14.233,14.237,14.32,14.321,14.217,14.321,14.366,14.342,14.337,14.28,14.397,14.36,14.389,14.497,14.515,14.53,14.564,14.691,14.692,14.787,14.827,14.862,14.947,15.021,15.024,15.034,15.029,15.037,15.028,15.088,15.082,15.147,15.165,15.15,15.169,15.144,15.169,15.185,15.187,15.104,15.068,15.052,15.004,15.04,15.117,15.157,15.161,15.269,15.3,15.191,15.085,14.854,14.89,14.908,14.944,15.013,14.943,14.941,14.955,14.954,14.844,14.824,14.882,14.958,15.048,15.016,14.83,14.793,14.784,14.841,14.742,14.735,14.68,14.682,14.669,14.595,14.504,14.461,14.421,14.325,14.119,13.948,13.883,13.9,13.861,13.821,13.768,13.715,13.778,13.767,13.682,13.649,13.556,13.554,13.577,13.5,13.52,13.443,13.43,13.335,13.203,13.113,13.129,13.128,13.019,12.97,12.901,12.781,12.796,12.706,12.709,12.632,12.563,12.529,12.48,12.476,12.43,12.437,12.394,12.334,12.352,12.292,12.261,12.242,12.215,12.198,12.283,12.209,12.229,12.194,12.106,11.965,11.96,11.923,11.914,11.862,11.851,11.814,11.807,11.769,11.723,11.683,11.688,11.616,11.576,11.558,11.534,11.444,11.363,11.352,11.304,11.234,11.243,11.127,10.974,10.942,10.911,10.849,10.807,10.805,10.814,10.633,10.542,10.402,10.349,10.277,10.288,10.218,10.132,10.039,9.963,9.867,9.799,9.713,9.529,9.518,9.492,9.328,9.185,9.168,9.061,9.028,8.935,8.881,8.82,8.76,8.653,8.466,8.431,8.364,8.311,8.22,8.125,7.954,7.864,7.795,7.74,7.609,7.472,7.388,7.261,7.213,7.15,7.057,6.985,6.865,6.878,6.683,6.68,6.607,6.58,6.492,6.425,6.344,6.302,6.284,6.224,6.215,6.181,6.058,6.033,6.021,6.015,5.93,5.967,5.926,5.946,5.963,5.94,5.902,5.927,5.906,5.83,5.809,5.807,5.84,5.855,5.853,5.803,5.803,5.77,5.771,5.821,6.034,5.97,6,6.112,6.183,6.247,6.32,6.397,6.442,6.461,6.621,6.713,6.839,6.821,6.899,7.039,7.204,7.289,7.357,7.464,7.607,7.74,7.846,7.894,7.92,7.982,8.11,8.219,8.21,8.169,8.242,8.329,8.432,8.617,8.685,8.742,8.798,8.88,8.987,8.984,9.045,9.16,9.289,9.407,9.54,9.734,9.806,9.809,9.923,9.91,10.052,10.144,10.232,10.224,10.299,10.346,10.419,10.43,10.471,10.501,10.607,10.674,10.683,10.704,10.839,10.97,11.046,11.146,11.243,11.325,11.365,11.629,11.791,11.872,12.06,12.046,12.112,12.132,12.219,12.328,12.32,12.466,12.434,12.524,12.57,12.72,12.629,12.687,12.693,12.705,12.767,12.834,12.965,12.958,12.974,12.827,12.814,12.973,13.046,12.989,13.058,13.019,13.502,13.52,13.514,13.533,13.5498,13.5571666666667,13.5677142857143,13.590375,13.613,13.6359,13.6614545454545,13.6889166666667,13.7186153846154,13.7492857142857,13.7697333333333,13.7968125,13.8132941176471,13.8313888888889,13.8509473684211,13.8724,13.8895714285714,13.9053636363636,13.9233913043478,13.9399583333333,13.95104,13.9652692307692,13.9801111111111,13.9930357142857,14.0048965517241,14.0140666666667,14.0264193548387,14.36,14.3745,14.4153333333333,14.44025,14.4582,14.4758333333333,14.5065714285714,14.52975,14.5583333333333,14.5852,14.6103636363636,14.6384166666667,14.6678461538462,14.6932857142857,14.716,14.7355625,14.7532941176471,14.7685555555556,14.7853684210526,14.8002,14.8167142857143,14.8325454545455,14.846347826087,14.8597916666667,14.87116,14.8826153846154,14.8938148148148,14.9042857142857,15.104,15.086,15.0746666666667,15.057,15.0536,15.0641666666667,15.0774285714286,15.087875,15.108,15.1272,15.133,15.129,15.1078461538462,15.0922857142857,15.08,15.0715,15.0680588235294,15.0611111111111,15.0547894736842,15.0498,15.0452380952381,15.0360909090909,15.0268695652174,15.0208333333333,15.01832,15.0194615384615,15.0193333333333,15.0125714285714,15.005,14.9976333333333,14.9925806451613,14.742,14.7385,14.719,14.70975,14.7016,14.6838333333333,14.6581428571429,14.6335,14.6098888888889,14.5814,14.5393636363636,14.4900833333333,14.4433846153846,14.4045714285714,14.3683333333333,14.334125,14.3008235294118,14.2682777777778,14.2424736842105,14.2187,14.1931428571429,14.1684090909091,14.1417826086957,14.1172916666667,14.09568,14.0727692307692,14.0522962962963,14.0305357142857,14.0098275862069,13.9873333333333,13.203,13.158,13.1483333333333,13.14325,13.1184,13.0936666666667,13.0661428571429,13.0305,13.0044444444444,12.9746,12.9504545454545,12.9239166666667,12.8961538461538,12.8699285714286,12.8439333333333,12.8209375,12.7979411764706,12.7778888888889,12.7576842105263,12.7365,12.7181904761905,12.6988181818182,12.6797826086957,12.6615416666667,12.64368,12.6265384615385,12.6138148148148,12.5993571428571,12.5865862068966,12.5735,12.5584193548387,11.965,11.9625,11.9493333333333,11.9405,11.9248,11.9125,11.8984285714286,11.887,11.8738888888889,11.8588,11.8428181818182,11.8299166666667,11.8134615384615,11.7965,11.7806,11.7651875,11.7462941176471,11.725,11.7053684210526,11.6853,11.6638095238095,11.6446818181818,11.6221739130435,11.5951666666667,11.56904,11.5437307692308,11.518,11.4926071428571,11.4688965517241,11.4470666666667,10.633,10.5875,10.5256666666667,10.4815,10.4406,10.4151666666667,10.387,10.355125,10.32,10.2843,10.2463636363636,10.2090833333333,10.1709230769231,10.1250714285714,10.0846,10.0475625,10.0052352941176,9.95966666666667,9.918,9.87515,9.83480952380952,9.79390909090909,9.75421739130435,9.71529166666667,9.67708,9.63769230769231,9.5942962962963,9.55275,9.51175862068965,9.47173333333333,9.43135483870968,8.125,8.0395,7.981,7.9345,7.8956,7.84783333333333,7.79414285714286,7.743375,7.68977777777778,7.6421,7.59736363636364,7.55233333333333,7.50869230769231,7.46271428571429,7.42373333333333,7.3774375,7.33641176470588,7.29588888888889,7.25821052631579,7.2199,7.18204761904762,7.14395454545455,7.10734782608696,7.07304166666667,7.03908,7.00738461538462,6.97677777777778,6.94396428571429,6.91255172413793,6.88283333333333,6.85483870967742,5.93,5.9485,5.941,5.94225,5.9464,5.94533333333333,5.93914285714286,5.937625,5.93411111111111,5.9237,5.91327272727273,5.90441666666667,5.89946153846154,5.89628571428571,5.8934,5.88775,5.88276470588235,5.8765,5.87094736842105,5.86845,5.87633333333333,5.88059090909091,5.88578260869565,5.89520833333333,5.90672,5.91980769230769,5.93462962962963,5.95114285714286,5.96806896551724,5.9845,6.621,6.667,6.72433333333333,6.7485,6.7786,6.822,6.87657142857143,6.928125,6.97577777777778,7.0246,7.07754545454545,7.13275,7.18761538461538,7.23807142857143,7.28353333333333,7.3271875,7.37323529411765,7.42022222222222,7.46178947368421,7.49715,7.53261904761905,7.56881818181818,7.60634782608696,7.64845833333333,7.68992,7.73038461538462,7.76992592592593,7.80957142857143,7.8501724137931,7.88796666666667,7.92529032258065,9.16,9.2245,9.28533333333333,9.349,9.426,9.48933333333333,9.535,9.5835,9.61977777777778,9.663,9.70672727272727,9.7505,9.78692307692308,9.8235,9.85833333333333,9.893375,9.92494117647059,9.95527777777778,9.984,10.01515,10.0465238095238,10.0754545454545,10.1027826086957,10.1334583333333,10.16692,10.2007307692308,10.2357407407407,10.2717142857143,10.3080344827586,10.3432666666667,11.629,11.71,11.764,11.838,11.8796,11.9183333333333,11.9488571428571,11.982625,12.021,12.0509,12.0886363636364,12.1174166666667,12.1486923076923,12.1787857142857,12.2148666666667,12.24075,12.267,12.2906666666667,12.3124736842105,12.3352,12.3589523809524,12.3865,12.411347826087,12.4347916666667,12.45048,12.4644615384615,12.4832962962963,12.5033928571429,12.5201379310345,12.5380666666667,12.5535806451613
"2005",13.6614516129032,14.3728571428571,14.6866129032258,14.0898333333333,12.9110967741935,11.1620333333333,8.64874193548387,6.30112903225806,5.50376666666667,7.35196774193548,10.2163333333333,12.2276129032258,13.16,13.163,13.293,13.313,13.383,13.324,13.452,13.404,13.431,13.503,13.55,13.516,13.656,13.62,13.604,13.74,13.809,13.711,13.705,13.765,13.705,13.764,13.851,13.963,13.981,13.892,13.931,14.064,14.097,14.136,14.019,14.031,14.071,14.145,14.128,14.107,14.076,14.089,14.171,14.259,14.296,14.278,14.302,14.332,14.405,14.456,14.515,14.467,14.415,14.427,14.469,14.454,14.431,14.541,14.592,14.652,14.737,14.815,14.779,14.874,14.926,14.84,14.851,14.9,14.903,14.906,14.935,14.993,14.891,14.95,14.992,14.893,14.761,14.708,14.712,14.73,14.642,14.556,14.475,14.442,14.435,14.434,14.437,14.432,14.41,14.393,14.422,14.509,14.508,14.425,14.398,14.314,14.414,14.396,14.43,14.369,14.342,14.345,14.279,14.194,14.248,14.206,14.142,14.142,14.038,14.009,14.013,14.003,13.965,14.023,14.016,13.954,13.88,13.927,13.908,13.795,13.782,13.737,13.725,13.701,13.581,13.464,13.397,13.314,13.264,13.247,13.211,13.205,13.215,13.227,13.119,13.109,13.108,13.083,13.025,12.945,12.906,12.911,12.87,12.861,12.795,12.688,12.615,12.552,12.548,12.429,12.402,12.365,12.352,12.267,12.169,12.019,11.899,11.785,11.736,11.705,11.637,11.625,11.53,11.53,11.477,11.468,11.456,11.369,11.338,11.261,11.184,11.145,11.12,11.056,10.965,10.913,10.853,10.794,10.702,10.627,10.56,10.397,10.265,10.234,10.211,9.971,9.878,9.823,9.738,9.669,9.508,9.406,9.355,9.265,9.197,9.167,9.168,9.068,9.043,8.857,8.755,8.687,8.544,8.559,8.419,8.022,7.961,7.872,7.783,7.772,7.704,7.538,7.495,7.408,7.303,7.176,7.107,7.042,7.014,7.031,6.92,6.771,6.715,6.662,6.577,6.494,6.433,6.384,6.377,6.373,6.301,6.282,6.168,6.122,6.046,6.039,6.017,6.031,6.004,5.951,5.879,5.87,5.839,5.839,5.765,5.642,5.64,5.654,5.615,5.631,5.655,5.655,5.677,5.593,5.614,5.582,5.627,5.601,5.538,5.51,5.493,5.47,5.438,5.382,5.324,5.322,5.314,5.316,5.317,5.333,5.351,5.382,5.427,5.489,5.512,5.599,5.692,5.836,5.88,5.98,6.03,6.044,6.124,6.187,6.236,6.326,6.434,6.489,6.594,6.693,6.855,6.996,7.075,7.201,7.338,7.509,7.757,8.054,8.264,8.439,8.609,8.701,8.776,8.885,9.006,9.124,9.222,9.247,9.336,9.408,9.51,9.557,9.611,9.707,9.836,9.853,9.916,9.936,9.933,9.958,10.012,9.976,10.05,10.144,10.189,10.182,10.272,10.309,10.431,10.569,10.733,10.757,10.862,11.063,11.015,11.086,11.135,11.144,11.306,11.398,11.356,11.397,11.504,11.538,11.709,11.763,11.729,11.776,11.83,11.968,12.033,12.244,12.412,12.344,12.405,12.482,12.456,12.466,12.527,12.6,12.619,12.625,12.754,12.872,12.946,12.94,12.976,13.016,13.065,13.16,13.1615,13.2053333333333,13.23225,13.2624,13.2726666666667,13.2982857142857,13.3115,13.3247777777778,13.3426,13.3614545454545,13.3743333333333,13.396,13.412,13.4248,13.4445,13.4659411764706,13.4795555555556,13.4914210526316,13.5051,13.514619047619,13.5259545454545,13.5400869565217,13.5577083333333,13.57464,13.5868461538462,13.5995925925926,13.6161785714286,13.6327586206897,13.6495333333333,13.6614516129032,14.031,14.051,14.0823333333333,14.09375,14.0964,14.093,14.0924285714286,14.10225,14.1196666666667,14.1373,14.1500909090909,14.16275,14.1757692307692,14.1921428571429,14.2097333333333,14.2288125,14.2428235294118,14.2523888888889,14.2615789473684,14.27195,14.280619047619,14.2874545454545,14.2984782608696,14.3107083333333,14.32436,14.3402307692308,14.3578148148148,14.3728571428571,14.874,14.9,14.88,14.87275,14.8782,14.8823333333333,14.8857142857143,14.891875,14.9031111111111,14.9019,14.9062727272727,14.9134166666667,14.9118461538462,14.9010714285714,14.8882,14.8771875,14.8685294117647,14.8559444444444,14.8401578947368,14.8219,14.8038095238095,14.7870454545455,14.7716956521739,14.75775,14.74472,14.7318461538462,14.7192962962963,14.7086785714286,14.7017931034483,14.6953333333333,14.6866129032258,14.398,14.356,14.3753333333333,14.3805,14.3904,14.3868333333333,14.3804285714286,14.376,14.3652222222222,14.3481,14.339,14.3279166666667,14.3136153846154,14.3013571428571,14.2838,14.266625,14.2517058823529,14.2378888888889,14.2235263157895,14.2135,14.2040952380952,14.1927272727273,14.1791304347826,14.168625,14.1582,14.1442307692308,14.1308148148148,14.11675,14.1032413793103,14.0898333333333,13.581,13.5225,13.4806666666667,13.439,13.404,13.3778333333333,13.354,13.335375,13.322,13.3125,13.2949090909091,13.2794166666667,13.2662307692308,13.2531428571429,13.2379333333333,13.219625,13.2011764705882,13.1850555555556,13.1684736842105,13.1531,13.1360476190476,13.1156818181818,13.0939130434783,13.0713333333333,13.0504,13.0265,13.0033703703704,12.9805714285714,12.9588965517241,12.9358333333333,12.9110967741935,12.019,11.959,11.901,11.85975,11.8288,11.7968333333333,11.7722857142857,11.742,11.7184444444444,11.6943,11.6737272727273,11.6555833333333,11.6335384615385,11.6124285714286,11.589,11.5636875,11.5390588235294,11.5157777777778,11.4915789473684,11.46525,11.4389523809524,11.4123181818182,11.3854347826087,11.3569583333333,11.32776,11.2982307692308,11.2648518518519,11.2291428571429,11.1948275862069,11.1620333333333,9.971,9.9245,9.89066666666667,9.8525,9.8158,9.7645,9.71328571428571,9.6685,9.62366666666667,9.581,9.54336363636364,9.51208333333333,9.47792307692308,9.44685714285714,9.40753333333333,9.36675,9.32676470588235,9.28327777777778,9.24515789473684,9.20385,9.14757142857143,9.09363636363636,9.04052173913044,8.988125,8.93948,8.89196153846154,8.84181481481481,8.79371428571429,8.74593103448276,8.69783333333333,8.64874193548387,7.107,7.0745,7.05433333333333,7.0485,7.0228,6.98083333333333,6.94285714285714,6.90775,6.871,6.8333,6.79690909090909,6.7625,6.73284615384615,6.70714285714286,6.68006666666667,6.6551875,6.62652941176471,6.5985,6.56942105263158,6.5429,6.51785714285714,6.49572727272727,6.47434782608696,6.45254166666667,6.4296,6.40807692307692,6.387,6.36742857142857,6.34665517241379,6.32316666666667,6.30112903225806,5.654,5.6345,5.63333333333333,5.63875,5.642,5.64783333333333,5.64,5.63675,5.63066666666667,5.6303,5.62763636363636,5.62016666666667,5.61169230769231,5.60321428571429,5.59433333333333,5.5845625,5.57264705882353,5.55883333333333,5.54636842105263,5.53475,5.52433333333333,5.51490909090909,5.507,5.5005,5.49576,5.49311538461538,5.49296296296296,5.49364285714286,5.49727586206897,5.50376666666667,5.836,5.858,5.89866666666667,5.9315,5.954,5.98233333333333,6.01157142857143,6.039625,6.07144444444444,6.1077,6.14236363636364,6.18,6.21946153846154,6.26485714285714,6.3136,6.3611875,6.41058823529412,6.46211111111111,6.51721052631579,6.5792,6.64942857142857,6.72281818181818,6.7974347826087,6.87291666666667,6.94604,7.01642307692308,7.08562962962963,7.15421428571429,7.22213793103448,7.2888,7.35196774193548,9.336,9.372,9.418,9.45275,9.4844,9.5215,9.56642857142857,9.60225,9.63711111111111,9.667,9.69118181818182,9.71341666666667,9.73638461538462,9.7535,9.77326666666667,9.7964375,9.81952941176471,9.83966666666667,9.86242105263158,9.88475,9.91076190476191,9.94068181818182,9.97513043478261,10.0077083333333,10.04188,10.0811538461538,10.1157407407407,10.1503928571429,10.1843448275862,10.2163333333333,11.306,11.352,11.3533333333333,11.36425,11.3922,11.4165,11.4582857142857,11.496375,11.5222222222222,11.5476,11.5732727272727,11.6061666666667,11.639,11.6822142857143,11.7308666666667,11.7691875,11.8065882352941,11.8441111111111,11.8763157894737,11.9058,11.935380952381,11.9655909090909,11.994,12.0202916666667,12.04964,12.0812692307692,12.1132962962963,12.1428214285714,12.1715517241379,12.1997,12.2276129032258
"2006",13.4655806451613,14.3249642857143,14.4209677419355,13.9058666666667,12.5173548387097,10.9195,8.45983870967742,6.49561290322581,5.86243333333333,7.54109677419355,9.65873333333333,11.9546774193548,13.16,13.21,13.267,13.307,13.314,13.265,13.301,13.292,13.336,13.431,13.491,13.535,13.424,13.44,13.474,13.451,13.445,13.307,13.431,13.337,13.317,13.472,13.592,13.521,13.546,13.658,13.719,13.775,13.856,13.801,13.958,14.081,14.118,14.159,14.176,14.28,14.292,14.251,14.228,14.335,14.347,14.381,14.444,14.495,14.437,14.378,14.39,14.486,14.42,14.277,14.286,14.34,14.378,14.342,14.284,14.335,14.347,14.39,14.422,14.434,14.471,14.445,14.473,14.535,14.56,14.52,14.591,14.672,14.756,14.777,14.617,14.521,14.471,14.404,14.374,14.336,14.394,14.397,14.457,14.414,14.346,14.22,14.206,14.212,14.257,14.251,14.249,14.243,14.214,14.233,14.22,14.297,14.211,14.121,14.251,14.25,14.149,14.068,13.947,13.986,13.948,13.92,13.958,13.912,13.952,13.999,14.013,13.913,13.967,13.945,13.853,13.875,13.819,13.7,13.684,13.619,13.527,13.401,13.361,13.31,13.087,13.002,12.923,12.876,12.835,12.841,12.783,12.765,12.713,12.708,12.709,12.706,12.66,12.636,12.571,12.556,12.475,12.442,12.439,12.511,12.424,12.371,12.335,12.295,12.246,12.15,12.059,12,12.012,11.919,11.989,11.868,11.84,11.735,11.627,11.624,11.543,11.497,11.45,11.403,11.332,11.282,11.258,11.212,11.091,11.033,10.972,10.887,10.796,10.76,10.679,10.548,10.48,10.45,10.287,10.22,10.106,10.018,9.913,9.854,9.82,9.63,9.5,9.439,9.391,9.218,9.135,9.16,9.045,8.874,8.811,8.714,8.709,8.667,8.601,8.552,8.488,8.432,8.375,8.248,8.239,8.087,7.972,7.913,7.932,7.759,7.708,7.717,7.606,7.516,7.453,7.364,7.325,7.233,7.159,7.097,7.014,6.974,6.883,6.892,6.78,6.717,6.669,6.609,6.613,6.517,6.541,6.437,6.45,6.407,6.235,6.118,6.138,6.158,6.121,6.122,6.08,6.082,6.077,6,5.971,5.963,5.982,5.937,6.03,5.997,5.903,5.889,5.866,5.873,5.917,5.942,5.887,5.944,5.889,5.79,5.746,5.753,5.797,5.784,5.795,5.843,5.806,5.836,5.787,5.821,5.876,5.87,5.867,5.875,5.868,5.826,5.859,5.984,6.098,6.182,6.301,6.401,6.412,6.442,6.489,6.61,6.673,6.742,6.866,7.104,7.367,7.498,7.731,7.834,7.897,7.982,8.1,8.182,8.23,8.343,8.489,8.688,8.755,8.776,8.836,8.865,8.893,9.004,9.113,9.18,9.216,9.233,9.288,9.34,9.252,9.378,9.421,9.533,9.533,9.5,9.658,9.66,9.717,9.735,9.775,9.775,9.792,9.728,9.745,9.866,9.951,9.923,9.982,10.044,10.047,10.052,10.099,10.226,10.34,10.442,10.673,10.832,10.994,11.159,11.268,11.351,11.582,11.707,11.756,11.796,11.819,11.876,11.928,11.918,12.021,12.098,12.27,12.408,12.465,12.517,12.593,12.675,12.683,12.696,12.812,12.831,12.94,13.073,13.072,13.16,13.185,13.2123333333333,13.236,13.2516,13.2538333333333,13.2605714285714,13.2645,13.2724444444444,13.2883,13.3067272727273,13.32575,13.3333076923077,13.3409285714286,13.3498,13.356125,13.3613529411765,13.3583333333333,13.3621578947368,13.3609,13.3588095238095,13.3639545454545,13.3738695652174,13.38,13.38664,13.3970769230769,13.409,13.4220714285714,13.4370344827586,13.4491666666667,13.4655806451613,14.081,14.0995,14.1193333333333,14.1335,14.1628,14.1843333333333,14.1938571428571,14.198125,14.2133333333333,14.2267,14.2407272727273,14.2576666666667,14.2759230769231,14.2874285714286,14.2934666666667,14.2995,14.3104705882353,14.3165555555556,14.3144736842105,14.31305,14.3143333333333,14.3172272727273,14.3183043478261,14.316875,14.3176,14.3187307692308,14.3213703703704,14.3249642857143,14.434,14.4525,14.45,14.45575,14.4716,14.4863333333333,14.4911428571429,14.503625,14.5223333333333,14.5457,14.5667272727273,14.5709166666667,14.5670769230769,14.5602142857143,14.5498,14.5388125,14.5268823529412,14.5195,14.5130526315789,14.51025,14.5056666666667,14.4984090909091,14.4863043478261,14.474625,14.46412,14.4561538461538,14.4485555555556,14.4414285714286,14.4345862068966,14.4272333333333,14.4209677419355,14.22,14.2585,14.2426666666667,14.21225,14.22,14.225,14.2141428571429,14.195875,14.1682222222222,14.15,14.1316363636364,14.114,14.102,14.0884285714286,14.0793333333333,14.0743125,14.0707058823529,14.0619444444444,14.0569473684211,14.05135,14.0419047619048,14.0343181818182,14.0249565217391,14.0114166666667,13.99832,13.9837307692308,13.9668148148148,13.9466071428571,13.9264137931034,13.9058666666667,13.087,13.0445,13.004,12.972,12.9446,12.9273333333333,12.9067142857143,12.889,12.8694444444444,12.8533,12.8401818181818,12.829,12.816,12.8031428571429,12.7876666666667,12.7731875,12.7556470588235,12.7382222222222,12.7224736842105,12.7119,12.6981904761905,12.6833181818182,12.6681739130435,12.652625,12.63636,12.6176538461538,12.596962962963,12.5756428571429,12.5562068965517,12.5349666666667,12.5173548387097,11.868,11.854,11.8143333333333,11.7675,11.7388,11.7061666666667,11.6762857142857,11.648,11.6207777777778,11.5919,11.5637272727273,11.53825,11.5131538461538,11.483,11.453,11.4229375,11.3914117647059,11.3583333333333,11.3268421052632,11.29445,11.2589047619048,11.2235,11.1898695652174,11.15225,11.11496,11.0761538461538,11.036962962963,10.9968214285714,10.9574137931034,10.9195,9.63,9.565,9.523,9.49,9.4356,9.3855,9.35328571428571,9.31475,9.26577777777778,9.2203,9.17427272727273,9.1355,9.09946153846154,9.06385714285714,9.02973333333333,8.995875,8.96270588235294,8.93005555555555,8.89415789473684,8.8614,8.82452380952381,8.78577272727273,8.74782608695652,8.71383333333333,8.67564,8.63842307692308,8.6042962962963,8.56864285714286,8.53234482758621,8.49636666666667,8.45983870967742,7.325,7.279,7.239,7.2035,7.1656,7.13366666666667,7.09785714285714,7.072125,7.03966666666667,7.0074,6.97663636363636,6.946,6.92038461538462,6.89157142857143,6.8682,6.84125,6.81823529411765,6.79538888888889,6.7658947368421,6.7335,6.70514285714286,6.68027272727273,6.65595652173913,6.63370833333333,6.61156,6.59119230769231,6.57214814814815,6.55171428571429,6.53168965517241,6.51273333333333,6.49561290322581,5.937,5.9835,5.988,5.96675,5.9512,5.937,5.92785714285714,5.9265,5.92822222222222,5.9241,5.92590909090909,5.92283333333333,5.91261538461538,5.90071428571429,5.89086666666667,5.885,5.87905882352941,5.87438888888889,5.87273684210526,5.8694,5.86780952380952,5.86413636363636,5.86226086956522,5.86283333333333,5.86312,5.86326923076923,5.8637037037037,5.86385714285714,5.86255172413793,5.86243333333333,5.984,6.041,6.088,6.14125,6.1932,6.22966666666667,6.26,6.288625,6.32433333333333,6.3592,6.394,6.43333333333333,6.48492307692308,6.54792857142857,6.61126666666667,6.68125,6.74905882352941,6.81283333333333,6.87436842105263,6.93565,6.995,7.05113636363636,7.10730434782609,7.164875,7.2258,7.28461538461538,7.33985185185185,7.39328571428571,7.44403448275862,7.49233333333333,7.54109677419355,9.113,9.1465,9.16966666666667,9.1855,9.206,9.22833333333333,9.23171428571429,9.25,9.269,9.2954,9.317,9.33225,9.35730769230769,9.37892857142857,9.40146666666667,9.4223125,9.44305882352941,9.4615,9.47889473684211,9.49135,9.50342857142857,9.51990909090909,9.53865217391304,9.55466666666667,9.57176,9.58992307692308,9.60685185185185,9.62275,9.6391724137931,9.65873333333333,10.34,10.391,10.485,10.57175,10.6562,10.74,10.8154285714286,10.882375,10.9601111111111,11.0348,11.1003636363636,11.1583333333333,11.2091538461538,11.2567857142857,11.3015333333333,11.3400625,11.3801176470588,11.42,11.4647368421053,11.5119,11.5572857142857,11.6009090909091,11.6440434782609,11.687,11.72684,11.7641153846154,11.8029259259259,11.8396428571429,11.8775862068966,11.9174333333333,11.9546774193548
"2007",13.7030322580645,14.51325,14.5420967741935,13.8452,12.7796774193548,11.2200666666667,7.94283870967742,5.34232258064516,4.26726666666667,6.03970967741935,9.76016666666667,12.0339677419355,13.11,13.207,13.182,13.252,13.361,13.403,13.51,13.459,13.435,13.217,13.227,13.29,13.367,13.444,13.523,13.67,13.712,13.776,13.89,13.914,13.951,14.014,14.089,14.175,14.226,14.189,14.26,14.215,14.218,14.276,14.232,14.222,14.371,14.328,14.306,14.254,14.252,14.351,14.351,14.375,14.442,14.477,14.476,14.563,14.538,14.631,14.495,14.563,14.552,14.601,14.74,14.627,14.679,14.712,14.76,14.717,14.65,14.676,14.662,14.682,14.672,14.742,14.714,14.66,14.653,14.642,14.644,14.796,14.842,14.808,14.733,14.632,14.609,14.485,14.502,14.596,14.561,14.446,14.364,14.406,14.493,14.407,14.399,14.368,14.414,14.387,14.281,14.326,14.277,14.264,14.267,14.277,14.186,14.225,14.242,14.186,14.123,14.141,14.074,14.028,13.93,13.878,13.909,13.806,13.777,13.722,13.772,13.751,13.755,13.784,13.719,13.663,13.682,13.615,13.542,13.486,13.439,13.471,13.482,13.424,13.367,13.295,13.291,13.271,13.209,13.171,13.139,13.123,13.064,12.949,12.941,12.898,12.868,12.865,12.838,12.749,12.718,12.684,12.724,12.769,12.642,12.565,12.503,12.466,12.415,12.331,12.338,12.327,12.296,12.184,12.17,12.029,12.004,11.92,11.867,11.817,11.759,11.757,11.826,11.702,11.715,11.639,11.607,11.561,11.457,11.43,11.365,11.263,11.131,11.065,10.945,10.863,10.824,10.737,10.626,10.497,10.447,10.391,10.281,10.125,9.952,9.632,9.452,9.21,9.098,9.037,8.897,8.784,8.722,8.674,8.583,8.463,8.327,8.195,8.065,8.001,7.823,7.817,7.751,7.62,7.479,7.445,7.393,7.251,7.126,6.998,6.886,6.785,6.719,6.709,6.657,6.629,6.461,6.341,6.25,6.2,6.065,5.923,5.882,5.823,5.741,5.603,5.59,5.519,5.462,5.387,5.329,5.253,5.178,5.071,5.056,4.997,4.923,4.901,4.872,4.837,4.793,4.8,4.83,4.718,4.695,4.584,4.528,4.475,4.462,4.45,4.423,4.376,4.291,4.275,4.292,4.277,4.254,4.215,4.225,4.218,4.147,4.167,4.153,4.149,4.156,4.191,4.2,4.223,4.231,4.193,4.162,4.213,4.223,4.283,4.279,4.342,4.473,4.614,4.658,4.786,4.813,4.771,4.83,4.953,5.044,5.118,5.205,5.262,5.288,5.338,5.418,5.559,5.675,5.755,5.906,6.115,6.279,6.484,6.728,6.9,7.005,7.21,7.399,7.642,7.88,8.085,8.179,8.332,8.498,8.663,8.731,8.897,8.911,8.986,9.119,9.231,9.401,9.469,9.519,9.66,9.678,9.663,9.714,9.739,9.892,9.966,10.058,10.152,10.278,10.304,10.28,10.291,10.405,10.43,10.491,10.673,10.828,10.878,10.916,10.867,10.991,11.148,11.273,11.333,11.352,11.403,11.511,11.6,11.586,11.646,11.764,11.864,11.903,11.969,12.11,12.216,12.275,12.395,12.498,12.592,12.694,12.807,12.742,12.766,12.867,12.918,12.981,13.012,13.054,13.11,13.1585,13.1663333333333,13.18775,13.2224,13.2525,13.2892857142857,13.3105,13.3243333333333,13.3136,13.3057272727273,13.3044166666667,13.3092307692308,13.3188571428571,13.3324666666667,13.3535625,13.3746470588235,13.3969444444444,13.4228947368421,13.44745,13.4714285714286,13.4960909090909,13.5218695652174,13.5490833333333,13.57616,13.5997307692308,13.6241851851852,13.6452857142857,13.6650344827586,13.6854,13.7030322580645,14.222,14.2965,14.307,14.30675,14.2962,14.2888333333333,14.2977142857143,14.304375,14.3122222222222,14.3252,14.339,14.3504166666667,14.3667692307692,14.379,14.3958,14.402,14.4114705882353,14.4192777777778,14.4288421052632,14.4444,14.4530952380952,14.4633636363636,14.4741739130435,14.4860833333333,14.49532,14.5012692307692,14.5077407407407,14.51325,14.682,14.677,14.6986666666667,14.7025,14.694,14.6871666666667,14.6807142857143,14.676125,14.6894444444444,14.7047,14.7140909090909,14.7156666666667,14.7092307692308,14.7020714285714,14.6876,14.676,14.6712941176471,14.6651666666667,14.6536315789474,14.63915,14.6280476190476,14.6219090909091,14.6125652173913,14.6036666666667,14.59424,14.5873076923077,14.5798888888889,14.5692142857143,14.5608275862069,14.5513666666667,14.5420967741935,14.267,14.272,14.2433333333333,14.23875,14.2394,14.2305,14.2151428571429,14.205875,14.1912222222222,14.1749,14.1526363636364,14.12975,14.1127692307692,14.0908571428571,14.0699333333333,14.0481875,14.0319411764706,14.0163333333333,14.0025789473684,13.99165,13.9786666666667,13.9643181818182,13.9520434782609,13.938,13.92216,13.9053846153846,13.8881111111111,13.8732142857143,13.859724137931,13.8452,13.367,13.331,13.3176666666667,13.306,13.2866,13.2673333333333,13.249,13.23325,13.2144444444444,13.1879,13.1654545454545,13.1431666666667,13.122,13.1036428571429,13.0859333333333,13.064875,13.0444705882353,13.0244444444444,13.0086315789474,12.99665,12.9797619047619,12.9609090909091,12.941,12.9212083333333,12.90096,12.8790384615385,12.859,12.84,12.8212413793103,12.8,12.7796774193548,12.029,12.0165,11.9843333333333,11.955,11.9274,11.8993333333333,11.879,11.872375,11.8534444444444,11.8396,11.8213636363636,11.8035,11.7848461538462,11.7614285714286,11.7393333333333,11.7159375,11.6892941176471,11.6582777777778,11.6270526315789,11.59295,11.5581904761905,11.5248181818182,11.4905652173913,11.4545416666667,11.41624,11.3789615384615,11.3423703703704,11.3044642857143,11.2637931034483,11.2200666666667,9.632,9.542,9.43133333333333,9.348,9.2858,9.221,9.15857142857143,9.104,9.05622222222222,9.0089,8.95927272727273,8.90658333333333,8.85184615384615,8.79564285714286,8.74266666666667,8.6851875,8.63411764705882,8.58505555555556,8.53426315789474,8.4815,8.43214285714286,8.38490909090909,8.33560869565217,8.28520833333333,8.23372,8.18188461538462,8.13014814814815,8.07975,8.03248275862069,7.98663333333333,7.94283870967742,6.461,6.401,6.35066666666667,6.313,6.2634,6.20666666666667,6.16028571428571,6.118125,6.07622222222222,6.0289,5.989,5.94983333333333,5.91230769230769,5.87478571428571,5.8384,5.8018125,5.76511764705882,5.72655555555556,5.69126315789474,5.65655,5.62161904761905,5.58886363636364,5.55769565217391,5.52766666666667,5.49828,5.47142307692308,5.44766666666667,5.42160714285714,5.39655172413793,5.36946666666667,5.34232258064516,4.475,4.4685,4.46233333333333,4.4525,4.4372,4.41283333333333,4.39314285714286,4.3805,4.369,4.3575,4.34454545454545,4.33458333333333,4.32561538461538,4.31285714285714,4.30313333333333,4.29375,4.28523529411765,4.27805555555556,4.27347368421053,4.2698,4.26757142857143,4.26590909090909,4.26273913043478,4.25854166666667,4.25672,4.25542307692308,4.25644444444444,4.25725,4.2601724137931,4.26726666666667,4.614,4.636,4.686,4.71775,4.7284,4.74533333333333,4.775,4.808625,4.843,4.8792,4.914,4.94516666666667,4.97538461538462,5.007,5.0438,5.08325,5.12276470588235,5.16627777777778,5.21621052631579,5.26935,5.32719047619048,5.39086363636364,5.45647826086956,5.521,5.58856,5.65819230769231,5.73166666666667,5.80839285714286,5.88689655172414,5.9633,6.03970967741935,8.498,8.5805,8.63066666666667,8.69725,8.74,8.781,8.82928571428571,8.8795,8.93744444444444,8.9906,9.03863636363636,9.09041666666667,9.13561538461538,9.17328571428571,9.20933333333333,9.2424375,9.28064705882353,9.31872222222222,9.35763157894737,9.39735,9.43928571428571,9.47859090909091,9.5134347826087,9.54583333333333,9.5802,9.61288461538462,9.64540740740741,9.68210714285714,9.72162068965517,9.76016666666667,10.916,10.8915,10.9246666666667,10.9805,11.039,11.088,11.1257142857143,11.160375,11.1993333333333,11.2394,11.2709090909091,11.3021666666667,11.3376923076923,11.3752857142857,11.4104666666667,11.445375,11.4844705882353,11.5251111111111,11.5645789473684,11.6061,11.6485714285714,11.6914545454545,11.7350434782609,11.7797083333333,11.8182,11.8546538461538,11.8921481481481,11.9287857142857,11.9650689655172,11.9999666666667,12.0339677419355
"2008",13.8872580645161,14.9534482758621,15.1789032258065,14.3519333333333,12.974,11.2083333333333,8.67793548387097,5.91306451612903,4.68743333333333,7.34987096774194,10.3428666666667,12.3584838709677,13.206,13.164,13.19,13.275,13.303,13.325,13.411,13.433,13.532,13.586,13.744,13.678,13.747,13.78,13.822,13.849,13.865,13.922,13.997,13.964,14.07,14.189,14.286,14.455,14.468,14.525,14.533,14.593,14.609,14.519,14.465,14.563,14.66,14.664,14.711,14.835,14.849,14.841,14.855,14.9,14.93,14.967,14.976,14.921,14.829,14.735,14.774,14.889,14.881,14.929,14.927,15.06,15.197,15.213,15.233,15.262,15.242,15.354,15.243,15.27,15.222,15.197,15.195,15.233,15.235,15.197,15.262,15.352,15.251,15.268,15.305,15.305,15.204,15.194,15.126,15.141,15.135,15.14,15.167,15.175,15.184,15.165,15.113,15.133,15.135,15.081,15.051,14.988,15.041,15.081,14.989,14.931,14.901,14.794,14.747,14.722,14.814,14.842,14.755,14.773,14.678,14.616,14.498,14.487,14.411,14.268,14.305,14.178,14.107,14.063,13.979,13.995,13.937,13.879,13.807,13.845,13.848,13.811,13.783,13.795,13.649,13.651,13.593,13.586,13.576,13.494,13.491,13.436,13.354,13.319,13.224,13.199,13.154,13.086,13.049,13.048,12.984,12.875,12.775,12.672,12.639,12.612,12.602,12.587,12.503,12.481,12.43,12.316,12.318,12.267,12.224,12.164,12.119,12.111,11.984,11.869,11.825,11.714,11.632,11.578,11.498,11.541,11.478,11.414,11.363,11.268,11.189,11.137,11.072,11.024,10.954,10.894,10.803,10.719,10.663,10.552,10.504,10.393,10.326,10.263,10.199,9.93,9.921,9.821,9.742,9.645,9.649,9.491,9.45,9.396,9.315,9.211,9.122,9.033,8.982,8.766,8.688,8.617,8.511,8.408,8.28,8.165,8.108,7.989,7.894,7.755,7.746,7.675,7.566,7.466,7.347,7.327,7.203,7.096,7.089,6.948,6.69,6.584,6.516,6.539,6.421,6.285,6.259,6.155,6.095,6.025,5.974,5.893,5.851,5.73,5.619,5.624,5.539,5.476,5.419,5.236,5.106,5.019,5.037,5.023,5.012,4.938,4.904,4.828,4.717,4.741,4.686,4.691,4.7,4.664,4.627,4.651,4.603,4.577,4.574,4.598,4.599,4.601,4.615,4.602,4.548,4.565,4.598,4.659,4.658,4.679,4.692,4.729,4.763,4.811,4.884,4.925,5.038,5.254,5.336,5.431,5.505,5.63,5.786,5.948,6.064,6.313,6.409,6.615,6.772,6.91,7.093,7.252,7.459,7.601,7.737,7.905,8.026,8.126,8.352,8.528,8.667,8.762,8.842,8.914,8.994,9.107,9.193,9.315,9.363,9.331,9.399,9.57,9.708,9.794,9.963,10.062,10.089,10.122,10.129,10.09,10.111,10.119,10.215,10.339,10.476,10.468,10.637,10.715,10.667,10.696,10.785,10.912,10.928,11.029,11.043,11.122,11.152,11.252,11.492,11.521,11.586,11.68,11.781,11.811,11.936,12.147,12.224,12.343,12.35,12.424,12.309,12.281,12.377,12.407,12.367,12.357,12.447,12.461,12.436,12.676,12.636,12.698,12.794,12.94,12.847,12.882,12.926,12.929,13.048,13.206,13.185,13.1866666666667,13.20875,13.2276,13.2438333333333,13.2677142857143,13.288375,13.3154444444444,13.3425,13.379,13.4039166666667,13.4303076923077,13.4552857142857,13.4797333333333,13.5028125,13.5241176470588,13.5462222222222,13.5699473684211,13.58965,13.6125238095238,13.6387272727273,13.6668695652174,13.6997083333333,13.73044,13.761,13.7895925925926,13.8182857142857,13.8455517241379,13.868,13.8872580645161,14.563,14.6115,14.629,14.6495,14.6866,14.7136666666667,14.7318571428571,14.74725,14.7642222222222,14.7808,14.7977272727273,14.8125833333333,14.8209230769231,14.8215,14.8157333333333,14.813125,14.8175882352941,14.8211111111111,14.8267894736842,14.8318,14.8426666666667,14.8587727272727,14.8741739130435,14.889125,14.90404,14.9170384615385,14.9332222222222,14.9442857142857,15.27,15.246,15.2296666666667,15.221,15.2234,15.2253333333333,15.2212857142857,15.226375,15.2403333333333,15.2414,15.2438181818182,15.2489166666667,15.2532307692308,15.2497142857143,15.246,15.2385,15.2327647058824,15.2273333333333,15.2227368421053,15.21995,15.2178095238095,15.2162727272727,15.2140434782609,15.2098333333333,15.20676,15.204,15.1994444444444,15.1941428571429,15.1870344827586,15.1821666666667,15.1789032258065,14.989,14.96,14.9403333333333,14.90375,14.8724,14.8473333333333,14.8425714285714,14.8425,14.8327777777778,14.8268,14.8132727272727,14.7968333333333,14.7738461538462,14.7533571428571,14.7305333333333,14.701625,14.6782941176471,14.6505,14.6218947368421,14.59395,14.5646666666667,14.5387727272727,14.5126086956522,14.4862083333333,14.45904,14.4354230769231,14.4136666666667,14.3921428571429,14.3711379310345,14.3519333333333,13.649,13.65,13.631,13.61975,13.611,13.5915,13.5771428571429,13.5595,13.5366666666667,13.5149,13.4884545454545,13.4643333333333,13.4404615384615,13.4151428571429,13.3907333333333,13.3693125,13.3466470588235,13.3204444444444,13.2917368421053,13.26075,13.2311428571429,13.203,13.1768695652174,13.1522916666667,13.12632,13.1015,13.0766296296296,13.0494642857143,13.0242413793103,12.999,12.974,12.164,12.1415,12.1313333333333,12.0945,12.0494,12.012,11.9694285714286,11.92725,11.8884444444444,11.8494,11.8213636363636,11.79275,11.7636153846154,11.735,11.7038666666667,11.6716875,11.6402352941176,11.6086666666667,11.5778947368421,11.5467,11.515619047619,11.4832272727273,11.45,11.4172083333333,11.3826,11.3488076923077,11.3134074074074,11.2781428571429,11.2431379310345,11.2083333333333,9.93,9.9255,9.89066666666667,9.8535,9.8118,9.78466666666667,9.74271428571429,9.706125,9.67166666666667,9.636,9.59736363636364,9.55775,9.51738461538462,9.47914285714286,9.4316,9.385125,9.33994117647059,9.29388888888889,9.24726315789474,9.1989,9.14966666666667,9.10231818181818,9.05391304347826,9.00558333333333,8.95556,8.90903846153846,8.86333333333333,8.817,8.77041379310345,8.72296666666667,8.67793548387097,7.203,7.1495,7.12933333333333,7.084,7.0052,6.935,6.87514285714286,6.833125,6.78733333333333,6.7371,6.69363636363636,6.64875,6.60615384615385,6.56464285714286,6.52526666666667,6.48575,6.44841176470588,6.4085,6.36694736842105,6.3298,6.29214285714286,6.25504545454545,6.21869565217391,6.17775,6.13488,6.09196153846154,6.05288888888889,6.01610714285714,5.98148275862069,5.9467,5.91306451612903,4.828,4.7725,4.762,4.743,4.7326,4.72716666666667,4.71814285714286,4.70675,4.70055555555556,4.6908,4.68045454545455,4.67158333333333,4.66592307692308,4.66114285714286,4.65713333333333,4.6545,4.65141176470588,4.64566666666667,4.64142105263158,4.63925,4.64019047619048,4.641,4.64265217391304,4.64470833333333,4.64808,4.6525,4.65837037037037,4.66642857142857,4.67534482758621,4.68743333333333,5.254,5.295,5.34033333333333,5.3815,5.4312,5.49033333333333,5.55571428571429,5.61925,5.69633333333333,5.7676,5.84463636363636,5.92191666666667,5.99792307692308,6.07614285714286,6.15453333333333,6.2360625,6.31635294117647,6.39527777777778,6.47473684210526,6.5523,6.62723809523809,6.70563636363636,6.78486956521739,6.86329166666667,6.93924,7.01242307692308,7.08285185185185,7.15110714285714,7.21855172413793,7.28436666666667,7.34987096774194,9.363,9.347,9.36433333333333,9.41575,9.4742,9.5275,9.58971428571428,9.64875,9.69766666666667,9.7401,9.77545454545455,9.80166666666667,9.82546153846154,9.84642857142857,9.871,9.90025,9.93411764705882,9.96377777777778,9.99921052631579,10.035,10.0650952380952,10.0937727272727,10.1238260869565,10.1566666666667,10.18752,10.2198846153846,10.2503703703704,10.2815,10.3115172413793,10.3428666666667,11.492,11.5065,11.533,11.56975,11.612,11.6451666666667,11.6867142857143,11.74425,11.7975555555556,11.8521,11.8973636363636,11.94125,11.9695384615385,11.9917857142857,12.0174666666667,12.0418125,12.0609411764706,12.0773888888889,12.0968421052632,12.11505,12.1303333333333,12.1551363636364,12.1760434782609,12.1977916666667,12.22164,12.2492692307692,12.2714074074074,12.2932142857143,12.3150344827586,12.3355,12.3584838709677
"2009",13.9137096774194,14.8115357142857,14.9836129032258,14.4956333333333,13.1867096774194,11.3202666666667,8.46545161290323,6.13574193548387,5.26163333333333,6.92032258064516,9.77173333333333,12.1998709677419,13.189,13.18,13.267,13.286,13.352,13.447,13.478,13.586,13.646,13.73,13.777,13.79,13.857,14.008,14.115,14.123,14.094,14.162,14.268,14.19,14.168,14.251,14.232,14.184,14.166,14.133,14.231,14.291,14.336,14.38,14.408,14.502,14.604,14.531,14.507,14.58,14.662,14.774,14.856,14.879,14.853,14.772,14.762,14.845,14.848,14.882,14.901,14.982,14.969,14.851,14.872,14.882,14.8,14.811,14.809,14.847,14.991,15.039,15.112,15.168,15.195,15.126,15.067,15.123,15.162,15.076,14.955,14.878,14.833,14.894,14.861,14.884,14.959,14.939,14.942,15.015,14.968,14.959,14.962,15.004,15.052,15.073,15.027,15.022,14.981,14.954,14.906,14.881,14.864,14.762,14.73,14.728,14.779,14.818,14.753,14.684,14.732,14.668,14.667,14.638,14.61,14.653,14.561,14.521,14.561,14.517,14.434,14.41,14.402,14.479,14.438,14.435,14.309,14.268,14.279,14.278,14.185,14.123,14.128,14.081,13.956,13.901,13.857,13.863,13.78,13.763,13.693,13.683,13.616,13.576,13.457,13.406,13.379,13.334,13.288,13.17,13.155,13.061,12.992,13,12.942,12.906,12.822,12.732,12.637,12.582,12.575,12.541,12.465,12.376,12.28,12.139,12.02,11.922,11.909,11.884,11.783,11.74,11.676,11.632,11.629,11.657,11.671,11.624,11.554,11.497,11.385,11.293,11.285,11.188,11.169,11.096,11.064,10.882,10.769,10.717,10.633,10.626,10.437,10.334,10.393,10.054,9.929,9.858,9.695,9.643,9.504,9.386,9.292,9.18,9.03,9.001,8.989,8.801,8.701,8.573,8.512,8.416,8.374,8.235,8.123,7.952,7.76,7.694,7.548,7.422,7.337,7.227,7.107,7.067,7.001,7.018,6.994,6.936,6.905,6.839,6.805,6.776,6.719,6.703,6.574,6.51,6.493,6.442,6.377,6.234,6.192,6.143,6.077,6.002,5.869,5.815,5.783,5.714,5.622,5.568,5.584,5.518,5.46,5.47,5.419,5.318,5.347,5.355,5.257,5.26,5.193,5.269,5.175,5.214,5.132,5.165,5.17,5.113,5.047,5.103,5.198,5.213,5.175,5.196,5.211,5.195,5.24,5.276,5.341,5.349,5.32,5.377,5.383,5.444,5.456,5.473,5.549,5.682,5.774,5.769,5.798,5.852,5.846,5.878,5.915,5.962,6.219,6.432,6.526,6.522,6.665,6.838,6.856,6.942,7.073,7.196,7.307,7.385,7.529,7.608,7.665,7.646,7.822,8.02,8.189,8.386,8.543,8.685,8.723,8.758,8.807,8.824,8.882,9.012,9.086,9.07,9.187,9.249,9.318,9.283,9.324,9.465,9.714,9.835,9.919,10.001,10.09,10.141,10.207,10.332,10.465,10.575,10.66,10.774,10.804,10.858,10.86,10.929,11.13,11.256,11.318,11.416,11.631,11.529,11.585,11.56,11.592,11.681,11.695,11.842,11.957,12.121,12.215,12.344,12.433,12.504,12.488,12.527,12.617,12.64,12.639,12.688,12.744,12.87,12.868,13.024,13.103,13.118,13.061,13.189,13.1845,13.212,13.2305,13.2548,13.2868333333333,13.3141428571429,13.348125,13.3812222222222,13.4161,13.4489090909091,13.4773333333333,13.5065384615385,13.5423571428571,13.5805333333333,13.6144375,13.6426470588235,13.6715,13.7028947368421,13.72725,13.7482380952381,13.7710909090909,13.7911304347826,13.8075,13.82184,13.8338076923077,13.8485185185185,13.8643214285714,13.8805862068966,13.8972333333333,13.9137096774194,14.502,14.553,14.5456666666667,14.536,14.5448,14.5643333333333,14.5942857142857,14.627,14.655,14.6748,14.6836363636364,14.6901666666667,14.7020769230769,14.7125,14.7238,14.734875,14.7494117647059,14.7616111111111,14.7663157894737,14.7716,14.7768571428571,14.7779090909091,14.779347826087,14.7805833333333,14.78324,14.7912307692308,14.8004074074074,14.8115357142857,15.168,15.1815,15.163,15.139,15.1358,15.1401666666667,15.131,15.109,15.0833333333333,15.0583,15.0433636363636,15.0281666666667,15.0170769230769,15.0129285714286,15.008,15.003875,15.0045294117647,15.0025,15.0002105263158,14.9983,14.9985714285714,15.001,15.0041304347826,15.0050833333333,15.00576,15.0048076923077,15.0029259259259,14.9994642857143,14.9953793103448,14.991,14.9836129032258,14.73,14.729,14.7456666666667,14.76375,14.7616,14.7486666666667,14.7462857142857,14.7365,14.7287777777778,14.7197,14.7097272727273,14.705,14.6939230769231,14.6815714285714,14.6735333333333,14.66375,14.6502352941176,14.6368888888889,14.6245263157895,14.61725,14.6087142857143,14.6008181818182,14.5881304347826,14.5747916666667,14.56296,14.552,14.5384074074074,14.5235714285714,14.5099310344828,14.4956333333333,13.956,13.9285,13.9046666666667,13.89425,13.8714,13.8533333333333,13.8304285714286,13.812,13.7902222222222,13.7688,13.7404545454545,13.7125833333333,13.6869230769231,13.6617142857143,13.6368,13.607625,13.581,13.5521111111111,13.5226315789474,13.4965,13.4700952380952,13.4444545454545,13.4173913043478,13.3888333333333,13.35876,13.3288846153846,13.300962962963,13.2738214285714,13.2459310344828,13.2169333333333,13.1867096774194,12.139,12.0795,12.027,11.9975,11.9748,11.9428333333333,11.9138571428571,11.884125,11.8561111111111,11.8334,11.8173636363636,11.8051666666667,11.7912307692308,11.7742857142857,11.7558,11.732625,11.7067647058824,11.6833333333333,11.6572631578947,11.63285,11.6072857142857,11.5825909090909,11.5521304347826,11.5195,11.4874,11.4545384615385,11.4238518518519,11.3886071428571,11.3522413793103,11.3202666666667,10.054,9.9915,9.947,9.884,9.8358,9.7805,9.72414285714286,9.670125,9.61566666666667,9.5571,9.50654545454545,9.46341666666667,9.41246153846154,9.36164285714286,9.30906666666667,9.25925,9.20964705882353,9.16322222222222,9.11436842105263,9.0648,9.01180952380952,8.95490909090909,8.90008695652174,8.84375,8.78688,8.73111538461538,8.67540740740741,8.61939285714286,8.56586206896552,8.5137,8.46545161290323,6.994,6.965,6.945,6.9185,6.8958,6.87583333333333,6.85342857142857,6.834625,6.80566666666667,6.7761,6.75036363636364,6.72466666666667,6.69792307692308,6.66478571428571,6.63326666666667,6.602625,6.57170588235294,6.54005555555556,6.50473684210526,6.47025,6.43752380952381,6.40463636363636,6.37060869565217,6.33716666666667,6.30704,6.27669230769231,6.24644444444444,6.21871428571429,6.19113793103448,6.16203333333333,6.13574193548387,5.355,5.306,5.29066666666667,5.26625,5.2668,5.2515,5.24614285714286,5.231875,5.22444444444444,5.219,5.20936363636364,5.19583333333333,5.18869230769231,5.18935714285714,5.19093333333333,5.1899375,5.19029411764706,5.19144444444444,5.19163157894737,5.19405,5.19795238095238,5.20445454545455,5.21073913043478,5.21529166666667,5.22176,5.22796153846154,5.23596296296296,5.24382142857143,5.25172413793103,5.26163333333333,5.682,5.728,5.74166666666667,5.75575,5.775,5.78683333333333,5.79985714285714,5.81425,5.83066666666667,5.8695,5.92063636363636,5.97108333333333,6.01346153846154,6.06,6.11186666666667,6.158375,6.20447058823529,6.25272222222222,6.30236842105263,6.3526,6.4017619047619,6.453,6.50321739130435,6.551625,6.5954,6.64257692307692,6.69359259259259,6.747,6.80351724137931,6.8615,6.92032258064516,8.723,8.7405,8.76266666666667,8.778,8.7988,8.83433333333333,8.87028571428571,8.89525,8.92766666666667,8.9598,8.99236363636364,9.01658333333333,9.04023076923077,9.07057142857143,9.11346666666667,9.1585625,9.20329411764706,9.24761111111111,9.29194736842105,9.3344,9.37595238095238,9.41940909090909,9.46486956521739,9.511125,9.55708,9.60388461538462,9.64833333333333,9.69153571428572,9.7318275862069,9.77173333333333,11.13,11.193,11.2346666666667,11.28,11.3502,11.38,11.4092857142857,11.428125,11.4463333333333,11.4698,11.4902727272727,11.5195833333333,11.5532307692308,11.5937857142857,11.6352,11.6795,11.7238235294118,11.7671666666667,11.8051052631579,11.8412,11.8781428571429,11.9127727272727,11.944347826087,11.9753333333333,12.00608,12.0393076923077,12.07,12.1040714285714,12.1385172413793,12.1711666666667,12.1998709677419
"2010",13.739064516129,14.5814285714286,15.1367096774194,14.6587333333333,12.8660967741935,10.5851,8.07467741935484,5.87490322580645,4.86506666666667,6.98390322580645,9.61396666666667,11.8308387096774,13.205,13.232,13.254,13.236,13.337,13.458,13.499,13.536,13.584,13.603,13.695,13.672,13.728,13.76,13.846,13.82,13.812,13.826,13.881,13.96,13.94,13.889,13.866,13.904,13.991,14.089,14.045,13.949,14.041,14.111,14.142,14.209,14.266,14.255,14.309,14.317,14.319,14.24,14.322,14.441,14.365,14.394,14.515,14.556,14.652,14.685,14.715,14.823,14.853,14.775,14.729,14.733,14.84,14.875,14.812,14.803,14.767,14.789,14.921,14.914,15.019,15.037,15.14,15.233,15.216,15.165,15.148,15.1,15.113,15.072,15.098,15.122,15.104,15.1,15.142,15.173,15.171,15.134,15.122,15.129,15.058,15.052,15.179,15.118,15.174,15.149,15.147,15.248,15.31,15.351,15.279,15.229,15.149,15.122,15.053,15.054,14.995,14.978,14.967,14.882,14.805,14.751,14.704,14.694,14.621,14.589,14.581,14.527,14.499,14.492,14.451,14.443,14.42,14.343,14.261,14.223,14.292,14.177,14.147,14.034,13.88,13.821,13.7,13.641,13.549,13.54,13.47,13.415,13.341,13.224,13.137,13.159,13.099,13.005,12.955,12.864,12.782,12.685,12.64,12.573,12.508,12.455,12.375,12.328,12.294,12.204,12.105,12.115,12.052,12.003,11.93,11.795,11.691,11.634,11.57,11.495,11.407,11.369,11.254,11.162,11.076,10.996,10.906,10.89,10.811,10.748,10.693,10.642,10.399,10.315,10.131,10.104,10.014,9.981,9.814,9.694,9.645,9.501,9.328,9.231,9.257,9.022,8.943,8.987,8.938,8.89,8.774,8.721,8.746,8.669,8.611,8.58,8.509,8.369,8.311,8.253,8.189,8.117,7.959,7.799,7.805,7.749,7.658,7.461,7.458,7.378,7.32,7.202,7.193,7.034,6.9,6.77,6.623,6.565,6.574,6.558,6.449,6.365,6.303,6.263,6.217,6.209,6.086,6.055,6.013,5.949,5.947,5.928,5.855,5.789,5.742,5.679,5.596,5.54,5.508,5.479,5.396,5.337,5.278,5.272,5.216,5.184,5.147,5.129,5.074,5.023,4.95,4.925,4.913,4.813,4.753,4.75,4.758,4.821,4.777,4.812,4.808,4.73,4.709,4.618,4.628,4.59,4.602,4.637,4.662,4.718,4.805,4.898,5.003,5.178,5.249,5.285,5.334,5.451,5.569,5.674,5.845,5.898,5.944,5.939,6.063,6.222,6.458,6.649,6.679,6.741,6.85,6.913,7.018,7.109,7.322,7.451,7.508,7.628,7.711,7.738,7.772,7.799,7.872,7.995,8.022,8.076,8.202,8.383,8.533,8.734,8.891,8.968,8.972,9.016,9.106,9.169,9.3,9.373,9.456,9.521,9.522,9.593,9.647,9.686,9.717,9.745,9.827,9.888,9.939,9.958,10.005,10.002,10.078,10.155,10.274,10.347,10.48,10.517,10.673,10.797,10.913,10.995,11.164,11.24,11.247,11.354,11.524,11.539,11.74,11.78,11.854,12.051,12.05,12.013,11.943,11.928,11.974,11.976,12.104,12.205,12.279,12.351,12.311,12.31,12.358,12.398,12.457,12.558,12.67,13.205,13.2185,13.2303333333333,13.23175,13.2528,13.287,13.3172857142857,13.344625,13.3712222222222,13.3944,13.4217272727273,13.4425833333333,13.4645384615385,13.4856428571429,13.5096666666667,13.5290625,13.5457058823529,13.5612777777778,13.5781052631579,13.5972,13.6135238095238,13.6260454545455,13.6364782608696,13.647625,13.66136,13.6778076923077,13.6914074074074,13.7006071428571,13.7123448275862,13.7256333333333,13.739064516129,14.209,14.2375,14.2433333333333,14.25975,14.2712,14.2791666666667,14.2735714285714,14.279625,14.2975555555556,14.3043,14.3124545454545,14.3293333333333,14.3467692307692,14.3685714285714,14.3896666666667,14.41,14.4342941176471,14.4575555555556,14.4742631578947,14.487,14.4987142857143,14.5142272727273,14.5299130434783,14.5416666666667,14.55212,14.5603846153846,14.5688518518519,14.5814285714286,14.914,14.9665,14.99,15.0275,15.0686,15.0931666666667,15.1034285714286,15.109,15.108,15.1085,15.1051818181818,15.1045833333333,15.1059230769231,15.1057857142857,15.1054,15.1076875,15.1115294117647,15.1148333333333,15.1158421052632,15.11615,15.1167619047619,15.1140909090909,15.1113913043478,15.1142083333333,15.11436,15.1166538461538,15.1178518518519,15.1188928571429,15.1233448275862,15.1295666666667,15.1367096774194,15.279,15.254,15.219,15.19475,15.1664,15.1476666666667,15.1258571428571,15.107375,15.0917777777778,15.0708,15.0466363636364,15.022,14.9975384615385,14.9758571428571,14.9522,14.9295,14.909,14.8877777777778,14.8673157894737,14.84855,14.829619047619,14.8120454545455,14.795,14.7761666666667,14.75556,14.7350769230769,14.7186666666667,14.6993214285714,14.680275862069,14.6587333333333,13.88,13.8505,13.8003333333333,13.7605,13.7182,13.6885,13.6572857142857,13.627,13.5952222222222,13.5581,13.5198181818182,13.48975,13.4596923076923,13.4272142857143,13.3957333333333,13.3625,13.3283529411765,13.2926111111111,13.2582631578947,13.224,13.1899047619048,13.1565,13.1225217391304,13.0894166666667,13.0576,13.0247692307692,12.9907037037037,12.9594285714286,12.9281379310345,12.8973,12.8660967741935,11.795,11.743,11.7066666666667,11.6725,11.637,11.5986666666667,11.5658571428571,11.526875,11.4863333333333,11.4453,11.4044545454545,11.3629166666667,11.3265384615385,11.2897142857143,11.2536,11.2185625,11.1846470588235,11.141,11.0975263157895,11.0492,11.0041904761905,10.9591818181818,10.916652173913,10.8707083333333,10.82364,10.7783076923077,10.731,10.6808928571429,10.6308965517241,10.5851,9.022,8.9825,8.984,8.9725,8.956,8.92566666666667,8.89642857142857,8.877625,8.85444444444444,8.8301,8.80736363636364,8.7825,8.75069230769231,8.71928571428571,8.6882,8.657,8.62523529411765,8.58822222222222,8.54668421052632,8.5096,8.47338095238095,8.43631818181818,8.39391304347826,8.35491666666667,8.31584,8.27753846153846,8.2377037037037,8.20039285714286,8.1601724137931,8.11816666666667,8.07467741935484,6.623,6.594,6.58733333333333,6.58,6.5538,6.52233333333333,6.491,6.4625,6.43522222222222,6.4126,6.38290909090909,6.35558333333333,6.32923076923077,6.30207142857143,6.2784,6.2565,6.23288235294118,6.20822222222222,6.18368421052632,6.15845,6.13166666666667,6.10477272727273,6.07882608695652,6.05383333333333,6.02752,6.00096153846154,5.97418518518518,5.94910714285714,5.9238275862069,5.89916666666667,5.87490322580645,5.129,5.1015,5.07533333333333,5.044,5.0202,5.00233333333333,4.97528571428571,4.9475,4.92555555555556,4.9088,4.90081818181818,4.8905,4.88446153846154,4.879,4.86906666666667,4.8590625,4.84488235294118,4.83283333333333,4.82005263157895,4.80915,4.80095238095238,4.79463636363636,4.79130434782609,4.791875,4.79612,4.80407692307692,4.81792592592593,4.83332142857143,4.84889655172414,4.86506666666667,5.451,5.51,5.56466666666667,5.63475,5.6874,5.73016666666667,5.76,5.797875,5.845,5.9063,5.97381818181818,6.03258333333333,6.08707692307692,6.14157142857143,6.193,6.2445625,6.29541176470588,6.35244444444444,6.41026315789474,6.46515,6.52052380952381,6.57463636363636,6.62521739130435,6.673,6.71804,6.76242307692308,6.80807407407407,6.85142857142857,6.89365517241379,6.93726666666667,6.98390322580645,8.533,8.6335,8.71933333333333,8.7815,8.8196,8.85233333333333,8.88857142857143,8.923625,8.96544444444444,9.0062,9.04709090909091,9.08658333333333,9.12007692307692,9.15385714285714,9.18673333333333,9.2179375,9.24729411764706,9.27494444444444,9.304,9.3332,9.36204761904762,9.38913636363636,9.41591304347826,9.44033333333333,9.46584,9.49234615384615,9.5212962962963,9.55078571428571,9.5828275862069,9.61396666666667,10.673,10.735,10.7943333333333,10.8445,10.9084,10.9636666666667,11.0041428571429,11.047875,11.1007777777778,11.1446,11.1987272727273,11.2471666666667,11.2938461538462,11.3479285714286,11.3947333333333,11.433375,11.4633529411765,11.4891666666667,11.5146842105263,11.53775,11.5647142857143,11.5938181818182,11.6236086956522,11.6539166666667,11.6802,11.7044230769231,11.7286296296296,11.7525357142857,11.7768275862069,11.8028666666667,11.8308387096774
"2011",13.4639677419355,14.3630357142857,14.5465161290323,14.1078,12.6807741935484,10.7486666666667,7.72438709677419,5.50245161290323,4.56133333333333,6.46454838709677,9.7718,12.1535806451613,12.896,12.915,12.926,13.051,13.176,13.169,13.173,13.184,13.153,13.177,13.212,13.221,13.331,13.403,13.489,13.509,13.482,13.506,13.637,13.609,13.59,13.669,13.66,13.769,13.745,13.767,13.932,13.998,13.968,13.999,14.067,14.117,14.155,14.16,14.158,14.157,14.217,14.198,14.319,14.221,14.265,14.284,14.302,14.404,14.379,14.493,14.493,14.476,14.49,14.489,14.467,14.477,14.47,14.571,14.49,14.466,14.517,14.47,14.46,14.472,14.44,14.545,14.554,14.646,14.673,14.704,14.654,14.656,14.578,14.553,14.542,14.592,14.619,14.602,14.676,14.673,14.606,14.504,14.458,14.438,14.423,14.501,14.483,14.449,14.475,14.475,14.431,14.451,14.521,14.548,14.529,14.557,14.423,14.33,14.4,14.35,14.397,14.254,14.22,14.241,14.26,14.261,14.232,14.264,14.232,14.157,14.138,14.077,14.035,13.953,13.959,13.929,13.926,13.896,13.765,13.78,13.727,13.709,13.636,13.597,13.414,13.388,13.269,13.21,13.218,13.213,13.179,13.101,13.085,13.038,12.969,12.872,12.781,12.726,12.695,12.658,12.636,12.575,12.538,12.425,12.415,12.391,12.427,12.283,12.223,12.106,12.098,12.105,12.044,12.04,11.982,11.829,11.763,11.762,11.748,11.624,11.528,11.458,11.333,11.326,11.259,11.161,11.011,10.956,10.921,10.811,10.726,10.595,10.557,10.436,10.377,10.3,10.231,10.131,10.087,10.029,9.897,9.732,9.697,9.643,9.532,9.27,9.206,9.144,8.962,8.916,8.801,8.688,8.537,8.37,8.253,8.144,7.955,7.765,7.704,7.609,7.549,7.444,7.299,7.259,7.198,7.067,7.048,6.999,6.925,6.909,6.808,6.805,6.75,6.718,6.693,6.661,6.572,6.61,6.52,6.462,6.298,6.17,6.071,5.945,5.873,5.857,5.843,5.779,5.649,5.52,5.418,5.451,5.438,5.331,5.255,5.18,5.12,5.015,4.98,4.952,4.84,4.843,4.838,4.799,4.716,4.649,4.582,4.592,4.597,4.527,4.425,4.382,4.367,4.351,4.333,4.353,4.338,4.346,4.369,4.445,4.514,4.555,4.525,4.523,4.576,4.516,4.595,4.58,4.642,4.705,4.68,4.748,4.777,4.826,4.835,4.873,4.945,5.162,5.18,5.245,5.27,5.298,5.341,5.47,5.601,5.711,5.729,5.757,5.814,5.901,5.979,6.084,6.191,6.337,6.433,6.432,6.496,6.66,6.906,7.128,7.38,7.648,7.841,8.061,8.183,8.28,8.397,8.486,8.727,8.812,8.93,9.061,9.108,9.134,9.142,9.145,9.206,9.188,9.329,9.458,9.502,9.643,9.751,9.807,9.904,9.893,9.972,10.095,10.329,10.264,10.376,10.438,10.5,10.545,10.64,10.661,10.782,10.812,11.038,10.974,11.08,11.247,11.331,11.507,11.548,11.696,11.807,11.827,11.781,11.958,12.01,12.117,12.191,12.305,12.245,12.285,12.369,12.391,12.529,12.633,12.713,12.771,12.725,12.682,12.755,12.854,13.097,13.115,13.18,12.896,12.9055,12.9123333333333,12.947,12.9928,13.0221666666667,13.0437142857143,13.06125,13.0714444444444,13.082,13.0938181818182,13.1044166666667,13.1218461538462,13.1419285714286,13.1650666666667,13.1865625,13.2039411764706,13.2207222222222,13.2426315789474,13.26095,13.276619047619,13.2944545454545,13.310347826087,13.3294583333333,13.34608,13.3622692307692,13.3833703703704,13.4053214285714,13.424724137931,13.4438666666667,13.4639677419355,14.117,14.136,14.144,14.1475,14.1494,14.1606666666667,14.166,14.185125,14.1891111111111,14.1967,14.2046363636364,14.21275,14.2274615384615,14.2382857142857,14.2552666666667,14.270125,14.2822352941176,14.2937777777778,14.3040526315789,14.3122,14.3200476190476,14.3268636363636,14.3374782608696,14.3438333333333,14.34872,14.3551923076923,14.3594444444444,14.3630357142857,14.472,14.456,14.4856666666667,14.50275,14.5314,14.555,14.5762857142857,14.586,14.5937777777778,14.5922,14.5886363636364,14.58475,14.5853076923077,14.5877142857143,14.5886666666667,14.594125,14.5987647058824,14.5991666666667,14.5941578947368,14.58735,14.5802380952381,14.5730909090909,14.5699565217391,14.5663333333333,14.56164,14.5583076923077,14.5552222222222,14.5507857142857,14.5473448275862,14.5464666666667,14.5465161290323,14.529,14.543,14.503,14.45975,14.4478,14.4315,14.4265714285714,14.405,14.3844444444444,14.3701,14.3600909090909,14.3518333333333,14.3426153846154,14.337,14.33,14.3191875,14.3085294117647,14.2956666666667,14.2819473684211,14.2655,14.2509047619048,14.2362727272727,14.2227826086957,14.2091666666667,14.1914,14.1755769230769,14.158962962963,14.1428928571429,14.1254137931034,14.1078,13.414,13.401,13.357,13.32025,13.2998,13.2853333333333,13.2701428571429,13.249,13.2307777777778,13.2115,13.1894545454545,13.163,13.1336153846154,13.1045,13.0772,13.051,13.0265882352941,13.0015,12.9771052631579,12.9495,12.9240476190476,12.8998181818182,12.8792608695652,12.8544166666667,12.82916,12.8013461538462,12.7752962962963,12.7513571428571,12.7269655172414,12.7040666666667,12.6807741935484,11.829,11.796,11.7846666666667,11.7755,11.7452,11.709,11.6731428571429,11.630625,11.5967777777778,11.563,11.5264545454545,11.4835,11.4429230769231,11.4056428571429,11.366,11.326,11.283,11.2426666666667,11.2002105263158,11.15905,11.1181428571429,11.0778181818182,11.036652173913,10.9970833333333,10.95836,10.9175384615385,10.8736296296296,10.8316071428571,10.7906206896552,10.7486666666667,9.27,9.238,9.20666666666667,9.1455,9.0996,9.04983333333333,8.99814285714286,8.9405,8.87711111111111,8.8147,8.75372727272727,8.68716666666667,8.61623076923077,8.55107142857143,8.48826666666667,8.4295625,8.37158823529412,8.312,8.25657894736842,8.20365,8.14952380952381,8.09945454545455,8.05160869565217,8.00466666666667,7.96084,7.9165,7.87533333333333,7.83514285714286,7.79662068965517,7.75983333333333,7.72438709677419,6.572,6.591,6.56733333333333,6.541,6.4924,6.43866666666667,6.38614285714286,6.331,6.28011111111111,6.2378,6.20190909090909,6.16666666666667,6.12684615384615,6.0835,6.03913333333333,6.002375,5.96917647058824,5.93372222222222,5.898,5.8621,5.8267619047619,5.78986363636364,5.75465217391304,5.72120833333333,5.68596,5.65353846153846,5.62333333333333,5.59389285714286,5.56362068965517,5.53313333333333,5.50245161290323,4.592,4.5945,4.572,4.53525,4.5046,4.48166666666667,4.463,4.44675,4.43633333333333,4.4265,4.41918181818182,4.415,4.41730769230769,4.42421428571429,4.43293333333333,4.4386875,4.44364705882353,4.451,4.45442105263158,4.46145,4.46709523809524,4.47504545454545,4.48504347826087,4.49316666666667,4.50336,4.51388461538462,4.52544444444444,4.5365,4.54810344827586,4.56133333333333,5.162,5.171,5.19566666666667,5.21425,5.231,5.24933333333333,5.28085714285714,5.320875,5.36422222222222,5.4007,5.43309090909091,5.46483333333333,5.49838461538461,5.53271428571429,5.56946666666667,5.6083125,5.65117647058824,5.69461111111111,5.73342105263158,5.77155,5.81385714285714,5.8635,5.91847826086957,5.979375,6.04612,6.11515384615385,6.18722222222222,6.2585,6.32820689655172,6.39716666666667,6.46454838709677,8.727,8.7695,8.823,8.8825,8.9276,8.962,8.98771428571429,9.007375,9.02944444444444,9.0453,9.07109090909091,9.10333333333333,9.134,9.17035714285714,9.20906666666667,9.2464375,9.28511764705882,9.31888888888889,9.35326315789474,9.39035,9.43504761904762,9.47272727272727,9.512,9.55058333333333,9.58856,9.62534615384615,9.66292592592593,9.69857142857143,9.73593103448276,9.7718,11.038,11.006,11.0306666666667,11.08475,11.134,11.1961666666667,11.2464285714286,11.302625,11.3586666666667,11.4055,11.4396363636364,11.4828333333333,11.5233846153846,11.5657857142857,11.6074666666667,11.6510625,11.686,11.7192777777778,11.7534736842105,11.78535,11.8207619047619,11.8576818181818,11.8948695652174,11.931375,11.96312,11.9907692307692,12.0190740740741,12.0488928571429,12.0850344827586,12.1193666666667,12.1535806451613
"2012",13.7294193548387,14.5533448275862,15.1962580645161,14.6257666666667,13.0118064516129,10.6745333333333,7.67177419354839,4.72329032258065,3.5656,5.88587096774194,9.38796666666667,12.0063870967742,13.353,13.421,13.379,13.414,13.417,13.404,13.477,13.544,13.64,13.691,13.749,13.879,13.883,13.84,13.703,13.624,13.599,13.655,13.673,13.676,13.782,13.89,13.964,13.982,13.914,13.962,13.93,14.048,14.035,14.036,14.048,14.11,14.137,14.078,14.11,14.169,14.204,14.263,14.356,14.325,14.353,14.456,14.546,14.585,14.663,14.697,14.678,14.675,14.71,14.677,14.697,14.709,14.729,14.797,14.786,14.817,14.854,14.853,14.997,15.133,15.196,15.212,15.298,15.263,15.211,15.187,15.169,15.2,15.17,15.168,15.167,15.069,15.078,15.266,15.29,15.294,15.307,15.29,15.291,15.218,15.204,15.165,15.157,15.107,15.166,15.152,15.16,15.193,15.14,15.163,15.107,15.077,15.117,15.065,14.942,14.919,14.803,14.853,14.796,14.786,14.705,14.687,14.655,14.657,14.679,14.731,14.663,14.613,14.579,14.603,14.597,14.523,14.501,14.455,14.39,14.272,14.164,14.091,13.94,13.803,13.596,13.584,13.562,13.491,13.477,13.461,13.442,13.375,13.353,13.359,13.377,13.308,13.22,13.117,13.067,13.008,12.967,12.957,12.926,12.807,12.727,12.649,12.664,12.594,12.539,12.553,12.516,12.499,12.429,12.4,12.342,12.111,12.042,11.97,11.975,11.883,11.744,11.558,11.376,11.205,11.072,10.947,10.838,10.747,10.662,10.614,10.407,10.429,10.346,10.299,10.291,10.265,10.093,10.035,9.937,9.777,9.712,9.678,9.495,9.393,9.335,9.062,8.971,8.954,8.847,8.634,8.572,8.521,8.398,8.174,8.13,8.032,7.946,7.917,7.868,7.705,7.606,7.481,7.42,7.35,7.34,7.297,7.184,7.118,7.035,6.931,6.809,6.677,6.6,6.478,6.4,6.368,6.255,6.152,5.977,5.99,5.768,5.632,5.467,5.256,5.088,5.118,5.021,4.938,4.889,4.724,4.679,4.619,4.545,4.52,4.405,4.313,4.275,4.216,4.105,4.006,3.912,3.906,3.785,3.758,3.691,3.764,3.648,3.573,3.562,3.562,3.545,3.505,3.451,3.522,3.516,3.492,3.452,3.416,3.417,3.399,3.408,3.378,3.34,3.408,3.452,3.512,3.573,3.584,3.601,3.629,3.674,3.735,3.76,3.803,3.86,3.894,3.945,4.112,4.138,4.151,4.235,4.297,4.383,4.481,4.572,4.626,4.776,4.964,5.006,5.17,5.404,5.657,5.873,6.082,6.244,6.364,6.582,6.771,7.037,7.169,7.346,7.334,7.382,7.443,7.495,7.639,7.811,7.918,8.072,8.18,8.275,8.342,8.419,8.495,8.649,8.728,8.758,8.794,8.902,9.002,9.095,9.103,9.238,9.373,9.463,9.617,9.829,9.876,9.954,10.001,10.091,10.23,10.343,10.496,10.441,10.498,10.629,10.746,10.896,10.995,11.128,11.239,11.358,11.522,11.511,11.626,11.789,11.781,11.812,11.806,11.768,11.723,11.875,11.865,11.974,12.184,12.206,12.218,12.249,12.274,12.301,12.607,12.609,12.62,12.669,12.834,12.926,12.931,12.902,13.353,13.387,13.3843333333333,13.39175,13.3968,13.398,13.4092857142857,13.426125,13.4498888888889,13.474,13.499,13.5306666666667,13.5577692307692,13.5779285714286,13.5862666666667,13.588625,13.5892352941176,13.5928888888889,13.5971052631579,13.60105,13.6096666666667,13.6224090909091,13.6372608695652,13.651625,13.66212,13.6736538461538,13.6831481481481,13.6961785714286,13.7078620689655,13.7188,13.7294193548387,14.11,14.1235,14.1083333333333,14.10875,14.1208,14.1346666666667,14.153,14.178375,14.1946666666667,14.2105,14.2328181818182,14.2589166666667,14.284,14.3110714285714,14.3368,14.358125,14.3767647058824,14.3952777777778,14.4101052631579,14.42445,14.438,14.4512272727273,14.4662608695652,14.4795833333333,14.49308,14.5069615384615,14.5197777777778,14.5368214285714,15.133,15.1645,15.1803333333333,15.20975,15.2204,15.2188333333333,15.2142857142857,15.208625,15.2076666666667,15.2039,15.2006363636364,15.1978333333333,15.1879230769231,15.1800714285714,15.1858,15.1923125,15.1982941176471,15.2043333333333,15.2088421052632,15.21295,15.2131904761905,15.2127727272727,15.2106956521739,15.2084583333333,15.2044,15.2029230769231,15.201037037037,15.1995714285714,15.1993448275862,15.1973666666667,15.1962580645161,15.107,15.092,15.1003333333333,15.0915,15.0616,15.0378333333333,15.0042857142857,14.985375,14.9643333333333,14.9465,14.9245454545455,14.90475,14.8855384615385,14.8692142857143,14.8565333333333,14.8486875,14.8377647058824,14.8252777777778,14.8123157894737,14.80185,14.7920952380952,14.7798636363636,14.7677391304348,14.7547083333333,14.74012,14.7221153846154,14.7014444444444,14.6796428571429,14.6541379310345,14.6257666666667,13.596,13.59,13.5806666666667,13.55825,13.542,13.5285,13.5161428571429,13.4985,13.4823333333333,13.47,13.4615454545455,13.44875,13.4311538461538,13.4087142857143,13.3859333333333,13.3623125,13.3390588235294,13.3178333333333,13.2972105263158,13.2727,13.2467142857143,13.2195454545455,13.1953913043478,13.1703333333333,13.14508,13.1223076923077,13.0998518518519,13.0783928571429,13.056,13.0341333333333,13.0118064516129,12.111,12.0765,12.041,12.0245,11.9962,11.9541666666667,11.8975714285714,11.832375,11.7626666666667,11.6936,11.6257272727273,11.5600833333333,11.4975384615385,11.4378571428571,11.3829333333333,11.3219375,11.2694117647059,11.2181111111111,11.1697368421053,11.1258,11.0848095238095,11.0397272727273,10.9960434782609,10.9519166666667,10.90492,10.8590384615385,10.8152962962963,10.7681428571429,10.720724137931,10.6745333333333,9.062,9.0165,8.99566666666667,8.9585,8.8936,8.84,8.79442857142857,8.744875,8.68144444444444,8.6263,8.57227272727273,8.52008333333333,8.47369230769231,8.43042857142857,8.38206666666667,8.3335625,8.28341176470588,8.23544444444445,8.18884210526316,8.1464,8.10595238095238,8.06404545454545,8.02291304347826,7.98175,7.93972,7.89623076923077,7.85107407407407,7.80639285714286,7.76058620689655,7.71523333333333,7.67177419354839,6.255,6.2035,6.128,6.0935,6.0284,5.96233333333333,5.89157142857143,5.812125,5.73166666666667,5.6703,5.61127272727273,5.55516666666667,5.50392307692308,5.44821428571429,5.39693333333333,5.3483125,5.30105882352941,5.25766666666667,5.21278947368421,5.1678,5.12528571428571,5.08395454545455,5.04139130434783,4.99825,4.9548,4.91446153846154,4.87262962962963,4.83282142857143,4.79344827586207,4.75913333333333,4.72329032258065,3.573,3.5675,3.56566666666667,3.5605,3.5494,3.533,3.53142857142857,3.5295,3.52533333333333,3.518,3.50872727272727,3.50108333333333,3.49323076923077,3.48714285714286,3.47986666666667,3.471125,3.46741176470588,3.46655555555556,3.46894736842105,3.47415,3.47938095238095,3.48490909090909,3.49117391304348,3.49879166666667,3.50824,3.51792307692308,3.52848148148148,3.54032142857143,3.55251724137931,3.5656,4.112,4.125,4.13366666666667,4.159,4.1866,4.21933333333333,4.25671428571429,4.296125,4.33277777777778,4.3771,4.43045454545455,4.47841666666667,4.53161538461538,4.59392857142857,4.6648,4.7403125,4.81923529411765,4.89838888888889,4.97552631578947,5.05585,5.13752380952381,5.22386363636364,5.3084347826087,5.39333333333333,5.47096,5.54446153846154,5.61477777777778,5.68192857142857,5.74941379310345,5.81813333333333,5.88587096774194,8.072,8.126,8.17566666666667,8.21725,8.2576,8.29716666666667,8.34742857142857,8.395,8.43533333333333,8.4712,8.51036363636364,8.55133333333333,8.59315384615385,8.62957142857143,8.67013333333333,8.7140625,8.75811764705882,8.80583333333333,8.85968421052632,8.9105,8.96019047619048,9.0075,9.05460869565217,9.10358333333333,9.15316,9.20480769230769,9.25059259259259,9.29514285714286,9.34113793103448,9.38796666666667,10.896,10.9455,11.0063333333333,11.0645,11.1232,11.1896666666667,11.2355714285714,11.284375,11.3404444444444,11.3845,11.4233636363636,11.45525,11.4793076923077,11.4967142857143,11.5219333333333,11.543375,11.5687058823529,11.6028888888889,11.6346315789474,11.6638,11.6916666666667,11.7181363636364,11.7434782608696,11.7794583333333,11.81264,11.8436923076923,11.8742592592593,11.9085357142857,11.9436206896552,11.9765333333333,12.0063870967742
"2013",13.7026451612903,14.7235357142857,15.0320322580645,14.2987333333333,12.9972580645161,11.3601333333333,8.13167741935484,6.01351612903226,5.20826666666667,7.45483870967742,9.93903333333333,12.1842580645161,12.959,12.961,13.012,13.045,13.065,13.126,13.202,13.194,13.287,13.404,13.474,13.559,13.609,13.625,13.733,13.823,13.912,13.88,13.971,14.012,14.032,13.981,14.015,14.082,14.222,14.204,14.243,14.285,14.312,14.281,14.272,14.378,14.335,14.411,14.484,14.405,14.37,14.467,14.592,14.625,14.614,14.611,14.697,14.729,14.764,14.771,14.816,14.918,14.833,14.802,14.798,14.828,14.8,14.82,14.987,15.086,15.11,15.09,15.118,15.144,15.088,15.003,14.999,15.001,15,15.055,15.075,15.089,15.067,15.172,15.151,15.181,15.196,15.136,15.129,15.137,15.09,15.119,15.037,15.013,14.97,14.924,14.866,14.884,14.962,14.935,14.902,14.948,14.889,14.831,14.787,14.768,14.722,14.647,14.616,14.743,14.673,14.623,14.622,14.593,14.576,14.542,14.497,14.397,14.346,14.345,14.245,14.164,14.181,14.124,14.123,14.054,14.065,13.988,13.897,13.784,13.793,13.744,13.683,13.62,13.477,13.478,13.422,13.435,13.349,13.353,13.373,13.304,13.299,13.244,13.219,13.189,13.137,13.145,13.077,13.047,12.963,12.901,12.872,12.833,12.799,12.809,12.716,12.721,12.711,12.653,12.556,12.507,12.455,12.478,12.393,12.24,12.161,12.159,12.13,12.087,11.959,11.882,11.862,11.854,11.768,11.707,11.619,11.524,11.494,11.492,11.472,11.387,11.342,11.218,11.182,11.114,11.078,10.965,10.834,10.746,10.584,10.448,10.293,10.188,10.015,9.666,9.596,9.457,9.306,9.177,9.084,8.972,8.909,8.795,8.718,8.682,8.386,8.283,8.262,8.193,8.04,7.884,7.83,7.779,7.711,7.505,7.412,7.355,7.354,7.289,7.169,7.195,7.038,7.03,7.029,6.976,6.904,6.804,6.654,6.613,6.644,6.619,6.505,6.441,6.369,6.325,6.265,6.21,6.128,6.067,6.032,5.934,5.929,5.864,5.784,5.789,5.713,5.624,5.668,5.611,5.589,5.518,5.472,5.387,5.332,5.346,5.279,5.275,5.273,5.249,5.171,5.156,5.164,5.161,5.09,5.053,5.071,5.058,5.051,5.04,5.077,5.095,5.083,5.077,5.074,5.108,5.115,5.154,5.193,5.24,5.285,5.331,5.386,5.451,5.536,5.566,5.665,5.871,5.939,6.007,6.06,6.192,6.27,6.402,6.62,6.682,6.789,6.91,7.075,7.227,7.374,7.427,7.541,7.699,7.825,7.88,7.992,8.029,8.129,8.237,8.281,8.386,8.449,8.528,8.633,8.773,8.882,8.991,9.158,9.227,9.26,9.298,9.31,9.34,9.304,9.189,9.318,9.493,9.595,9.575,9.582,9.617,9.742,9.77,9.857,10.083,10.156,10.222,10.297,10.393,10.502,10.519,10.555,10.708,10.87,10.973,11.101,11.157,11.345,11.404,11.601,11.745,11.745,11.72,11.715,11.73,11.75,11.925,12.031,12.112,12.144,12.183,12.325,12.25,12.206,12.207,12.315,12.275,12.328,12.415,12.444,12.476,12.572,12.659,12.693,12.87,12.897,12.804,12.826,12.959,12.96,12.9773333333333,12.99425,13.0084,13.028,13.0528571428571,13.0705,13.0945555555556,13.1255,13.1571818181818,13.1906666666667,13.2228461538462,13.2515714285714,13.2836666666667,13.317375,13.3523529411765,13.3816666666667,13.4126842105263,13.44265,13.4707142857143,13.4939090909091,13.5165652173913,13.540125,13.5674,13.5918846153846,13.616,13.6398928571429,13.6630689655172,13.6836666666667,13.7026451612903,14.378,14.3565,14.3746666666667,14.402,14.4026,14.3971666666667,14.4071428571429,14.43025,14.4518888888889,14.4681,14.4810909090909,14.4990833333333,14.5167692307692,14.5344285714286,14.5502,14.5668125,14.5874705882353,14.6011111111111,14.6116842105263,14.621,14.6308571428571,14.6385454545455,14.6464347826087,14.660625,14.67764,14.6942692307692,14.7089259259259,14.7235357142857,15.144,15.116,15.0783333333333,15.0585,15.047,15.0391666666667,15.0414285714286,15.045625,15.0504444444444,15.0521,15.063,15.0703333333333,15.0788461538462,15.0872142857143,15.0904666666667,15.092875,15.0954705882353,15.0951666666667,15.0964210526316,15.09345,15.089619047619,15.0841818181818,15.0772173913043,15.0684166666667,15.06104,15.0572307692308,15.0527037037037,15.0473214285714,15.0438965517241,15.0387333333333,15.0320322580645,14.787,14.7775,14.759,14.731,14.708,14.7138333333333,14.708,14.697375,14.689,14.6794,14.67,14.6593333333333,14.6468461538462,14.629,14.6101333333333,14.5935625,14.5730588235294,14.5503333333333,14.5308947368421,14.51055,14.4920952380952,14.4721818181818,14.4544782608696,14.4350416666667,14.41352,14.3893076923077,14.3672222222222,14.3449642857143,14.3221379310345,14.2987333333333,13.477,13.4775,13.459,13.453,13.4322,13.419,13.4124285714286,13.398875,13.3877777777778,13.3734,13.3593636363636,13.3451666666667,13.3291538461538,13.316,13.3000666666667,13.28425,13.2653529411765,13.2451111111111,13.2254736842105,13.20585,13.1864761904762,13.1693181818182,13.1496086956522,13.13175,13.11492,13.0971538461538,13.0771111111111,13.05675,13.036,13.0174,12.9972580645161,12.24,12.2005,12.1866666666667,12.1725,12.1554,12.1226666666667,12.0882857142857,12.06,12.0371111111111,12.0102,11.9826363636364,11.9523333333333,11.9193846153846,11.889,11.8625333333333,11.838125,11.8115882352941,11.7855,11.7556315789474,11.72695,11.6977619047619,11.6695909090909,11.6389565217391,11.6054166666667,11.57104,11.5330769230769,11.4928888888889,11.4500357142857,11.4065172413793,11.3601333333333,9.666,9.631,9.573,9.50625,9.4404,9.381,9.32257142857143,9.270875,9.218,9.168,9.12381818181818,9.06233333333333,9.00238461538462,8.9495,8.89906666666667,8.845375,8.78882352941176,8.73555555555556,8.68521052631579,8.6365,8.58261904761905,8.52940909090909,8.47834782608696,8.4315,8.3858,8.339,8.29662962962963,8.25167857142857,8.20955172413793,8.1702,8.13167741935484,6.904,6.854,6.78733333333333,6.74375,6.7238,6.70633333333333,6.67757142857143,6.648,6.617,6.5878,6.55845454545455,6.52941666666667,6.49853846153846,6.46771428571429,6.43866666666667,6.407125,6.379,6.35038888888889,6.32057894736842,6.294,6.26633333333333,6.23713636363636,6.21239130434783,6.18733333333333,6.1634,6.13857692307692,6.11388888888889,6.08792857142857,6.06186206896552,6.038,6.01351612903226,5.275,5.274,5.26566666666667,5.242,5.2248,5.21466666666667,5.207,5.192375,5.17688888888889,5.1663,5.15645454545455,5.14766666666667,5.13938461538461,5.13492857142857,5.13226666666667,5.1291875,5.12611764705882,5.12322222222222,5.12242105263158,5.12205,5.12357142857143,5.12672727272727,5.13165217391304,5.13804166666667,5.14576,5.155,5.16596296296296,5.17917857142857,5.19251724137931,5.20826666666667,5.871,5.905,5.939,5.96925,6.0138,6.0565,6.10585714285714,6.170125,6.227,6.2832,6.34018181818182,6.40141666666667,6.46492307692308,6.52985714285714,6.58966666666667,6.649125,6.71088235294118,6.77277777777778,6.83105263157895,6.8891,6.94338095238095,6.99727272727273,7.05117391304348,7.10241666666667,7.15376,7.20357692307692,7.25262962962963,7.30192857142857,7.35265517241379,7.40363333333333,7.45483870967742,9.158,9.1925,9.215,9.23575,9.2506,9.2655,9.271,9.26075,9.26711111111111,9.2897,9.31745454545455,9.33891666666667,9.35761538461538,9.37614285714286,9.40053333333333,9.423625,9.44911764705882,9.48433333333333,9.51968421052632,9.5548,9.59014285714286,9.62663636363636,9.66469565217391,9.70029166666667,9.73448,9.77192307692308,9.81259259259259,9.85403571428571,9.89703448275862,9.93903333333333,11.345,11.3745,11.45,11.52375,11.568,11.5933333333333,11.6107142857143,11.625625,11.6394444444444,11.668,11.701,11.73525,11.7666923076923,11.7964285714286,11.8316666666667,11.8578125,11.8782941176471,11.8965555555556,11.9185789473684,11.9364,11.9550476190476,11.9759545454545,11.9963043478261,12.0162916666667,12.03852,12.0623846153846,12.0857407407407,12.11375,12.1407586206897,12.1628666666667,12.1842580645161
"2014",13.6474838709677,14.4175714285714,14.7575161290323,14.0878666666667,12.7007096774194,11.0326,8.10845161290323,6.07787096774194,5.21993333333333,7.23245161290323,10.1146,12.3525806451613,13.011,13.103,13.116,13.219,13.148,13.142,13.243,13.161,13.236,13.398,13.475,13.52,13.456,13.514,13.574,13.631,13.715,13.727,13.778,13.848,13.855,13.987,13.997,14.029,14.131,14.209,14.218,14.162,14.139,14.132,14.198,14.241,14.341,14.293,14.291,14.363,14.286,14.315,14.254,14.363,14.307,14.174,14.218,14.284,14.365,14.396,14.451,14.446,14.381,14.5,14.56,14.594,14.602,14.562,14.573,14.566,14.656,14.651,14.659,14.629,14.658,14.688,14.72,14.811,14.804,14.773,14.559,14.616,14.617,14.711,14.816,14.929,14.889,14.923,14.937,14.957,14.973,14.936,15.007,14.949,14.785,14.754,14.7,14.716,14.715,14.653,14.638,14.497,14.538,14.585,14.541,14.541,14.475,14.573,14.61,14.547,14.479,14.47,14.464,14.348,14.358,14.171,14.174,14.202,14.147,14.039,13.945,13.837,13.797,13.814,13.802,13.762,13.797,13.804,13.711,13.738,13.671,13.624,13.637,13.558,13.35,13.262,13.2,13.18,13.125,13.046,13.054,12.978,12.938,12.906,12.877,12.778,12.716,12.701,12.676,12.672,12.678,12.647,12.595,12.568,12.531,12.524,12.504,12.442,12.354,12.323,12.278,12.222,12.195,12.238,12.164,12.052,12.005,11.913,11.85,11.724,11.714,11.751,11.709,11.665,11.531,11.492,11.401,11.323,11.295,11.085,11.139,11.141,10.997,10.863,10.787,10.676,10.562,10.395,10.301,10.296,10.236,10.063,9.835,9.56,9.617,9.324,9.234,9.125,9.067,8.964,8.907,8.879,8.708,8.653,8.534,8.392,8.378,8.293,8.18,8.074,7.999,7.898,7.864,7.839,7.778,7.68,7.631,7.649,7.53,7.51,7.392,7.35,7.312,7.128,7.055,7.035,6.984,6.859,6.803,6.751,6.739,6.66,6.599,6.629,6.553,6.457,6.363,6.251,6.184,6.173,6.082,6.022,5.94,5.825,5.795,5.758,5.705,5.665,5.657,5.552,5.539,5.548,5.5,5.429,5.494,5.452,5.446,5.38,5.371,5.37,5.32,5.255,5.246,5.204,5.182,5.178,5.122,5.124,5.1,5.049,5.044,5.032,4.988,5.029,5.088,5.116,5.163,5.199,5.16,5.168,5.253,5.298,5.368,5.344,5.422,5.483,5.542,5.683,5.76,5.787,5.831,5.952,6.018,6.081,6.13,6.244,6.336,6.5,6.646,6.838,6.894,6.926,7.049,7.23,7.372,7.615,7.805,7.887,8.013,8.141,8.248,8.408,8.52,8.676,8.756,8.838,8.956,9.066,9.17,9.293,9.483,9.495,9.481,9.522,9.632,9.669,9.648,9.663,9.707,9.827,9.994,10.094,10.104,10.16,10.195,10.227,10.294,10.318,10.359,10.449,10.56,10.658,10.726,10.763,10.867,10.923,11.042,11.115,11.473,11.578,11.554,11.675,11.676,11.807,11.822,11.888,11.959,12.084,12.227,12.125,12.23,12.231,12.267,12.395,12.437,12.462,12.543,12.645,12.656,12.695,12.725,12.871,12.995,12.993,12.967,12.93,12.936,13.038,13.046,13.011,13.057,13.0766666666667,13.11225,13.1194,13.1231666666667,13.1402857142857,13.142875,13.1532222222222,13.1777,13.2047272727273,13.231,13.2483076923077,13.2672857142857,13.2877333333333,13.3091875,13.3330588235294,13.3549444444444,13.3772105263158,13.40075,13.422380952381,13.4480454545455,13.4719130434783,13.495125,13.52056,13.5470384615385,13.5718888888889,13.5929642857143,13.6117931034483,13.6291333333333,13.6474838709677,14.241,14.291,14.2916666666667,14.2915,14.3058,14.3025,14.3042857142857,14.298,14.3052222222222,14.3054,14.2934545454545,14.2871666666667,14.2869230769231,14.2925,14.2994,14.308875,14.3169411764706,14.3205,14.3299473684211,14.34145,14.3534761904762,14.3647727272727,14.373347826087,14.3816666666667,14.38904,14.3993076923077,14.4086296296296,14.4175714285714,14.629,14.6435,14.6583333333333,14.67375,14.7012,14.7183333333333,14.7261428571429,14.70525,14.6953333333333,14.6875,14.6896363636364,14.7001666666667,14.7177692307692,14.73,14.7428666666667,14.755,14.7668823529412,14.7783333333333,14.7866315789474,14.79765,14.8048571428571,14.8039545454545,14.8017826086957,14.7975416666667,14.79428,14.7912307692308,14.7861111111111,14.7808214285714,14.7710344827586,14.7632666666667,14.7575161290323,14.541,14.541,14.519,14.5325,14.548,14.5478333333333,14.538,14.5295,14.5222222222222,14.5048,14.4914545454545,14.46475,14.4423846153846,14.4252142857143,14.4066666666667,14.3836875,14.3578823529412,14.3289444444444,14.3009473684211,14.2766,14.254,14.2316363636364,14.2127391304348,14.1957083333333,14.17632,14.1594615384615,14.1413703703704,14.1228928571429,14.1061379310345,14.0878666666667,13.35,13.306,13.2706666666667,13.248,13.2234,13.1938333333333,13.1738571428571,13.149375,13.1258888888889,13.1039,13.0832727272727,13.0578333333333,13.0315384615385,13.0079285714286,12.9858,12.9661875,12.9492352941176,12.9324444444444,12.9146842105263,12.89735,12.8799047619048,12.8637272727273,12.8480869565217,12.8311666666667,12.81208,12.7932692307692,12.7741851851852,12.7544642857143,12.7351724137931,12.7186,12.7007096774194,12.052,12.0285,11.99,11.955,11.9088,11.8763333333333,11.8584285714286,11.83975,11.8203333333333,11.7914,11.7641818181818,11.7339166666667,11.7023076923077,11.6732142857143,11.634,11.6030625,11.5758823529412,11.5437222222222,11.5078947368421,11.47185,11.4339523809524,11.3943181818182,11.3508695652174,11.307125,11.26668,11.2270384615385,11.1839259259259,11.13575,11.0814137931034,11.0326,9.324,9.279,9.22766666666667,9.1875,9.1428,9.1035,9.07142857142857,9.026,8.98455555555556,8.9395,8.88972727272727,8.84708333333333,8.80446153846154,8.75985714285714,8.71413333333333,8.6694375,8.62405882352941,8.58183333333333,8.54273684210526,8.5045,8.4652380952381,8.42731818181818,8.39347826086957,8.3575,8.3236,8.28776923076923,8.25303703703704,8.21942857142857,8.18179310344828,8.14423333333333,8.10845161290323,6.984,6.9215,6.882,6.84925,6.8272,6.79933333333333,6.77071428571429,6.753,6.73077777777778,6.7034,6.67245454545455,6.63733333333333,6.60246153846154,6.57178571428571,6.53913333333333,6.5068125,6.47347058823529,6.43744444444444,6.40363157894737,6.37135,6.33961904761905,6.30895454545455,6.28060869565217,6.25025,6.2218,6.19588461538462,6.17011111111111,6.14364285714286,6.12124137931035,6.09893333333333,6.07787096774194,5.38,5.3755,5.37366666666667,5.36025,5.3392,5.32366666666667,5.30657142857143,5.291,5.27844444444444,5.2628,5.25018181818182,5.23766666666667,5.22315384615385,5.21035714285714,5.19846666666667,5.1853125,5.17611764705882,5.17122222222222,5.16831578947368,5.16805,5.16952380952381,5.16909090909091,5.16904347826087,5.17254166666667,5.17756,5.18488461538462,5.19077777777778,5.19903571428571,5.2088275862069,5.21993333333333,5.683,5.7215,5.74333333333333,5.76525,5.8026,5.8385,5.87314285714286,5.90525,5.94288888888889,5.9822,6.02927272727273,6.08066666666667,6.13892307692308,6.19285714285714,6.24173333333333,6.2921875,6.34735294117647,6.40427777777778,6.468,6.53485,6.5992380952381,6.6635,6.72773913043478,6.79108333333333,6.85576,6.91976923076923,6.98481481481481,7.04807142857143,7.10979310344828,7.17133333333333,7.23245161290323,9.17,9.2315,9.31533333333333,9.36025,9.3844,9.40733333333333,9.43942857142857,9.468125,9.48811111111111,9.5056,9.52390909090909,9.54916666666667,9.58338461538461,9.61985714285714,9.65213333333333,9.683875,9.71394117647059,9.74244444444444,9.77147368421053,9.7988,9.82547619047619,9.85381818181818,9.88452173913043,9.91675,9.94912,9.98042307692308,10.0132592592593,10.04575,10.0801034482759,10.1146,11.473,11.5255,11.535,11.57,11.5912,11.6271666666667,11.655,11.684125,11.7146666666667,11.7516,11.7948181818182,11.8223333333333,11.8536923076923,11.8806428571429,11.9064,11.9369375,11.9663529411765,11.9938888888889,12.0227894736842,12.0539,12.0825714285714,12.1104090909091,12.1371304347826,12.1677083333333,12.2008,12.2312692307692,12.2585185185185,12.2825,12.3050344827586,12.3294666666667,12.3525806451613
"2015",13.6023225806452,14.4006428571429,14.3705161290323,13.8931666666667,12.4680967741935,10.8789,8.37787096774194,5.59874193548387,4.61576666666667,6.96622580645161,9.84616666666667,12.0447741935484,13.073,13.125,13.112,13.051,13.115,13.138,13.18,13.231,13.292,13.254,13.363,13.432,13.504,13.573,13.661,13.782,13.765,13.778,13.856,13.818,13.752,13.86,13.93,13.944,13.968,13.92,13.976,14.005,13.991,14.047,14.176,14.246,14.218,14.252,14.269,14.232,14.27,14.277,14.407,14.455,14.468,14.407,14.434,14.443,14.496,14.517,14.437,14.358,14.347,14.371,14.41,14.534,14.554,14.505,14.5,14.492,14.49,14.419,14.41,14.533,14.421,14.446,14.372,14.263,14.354,14.313,14.271,14.26,14.308,14.34,14.364,14.353,14.337,14.387,14.404,14.31,14.315,14.372,14.332,14.356,14.433,14.513,14.388,14.444,14.495,14.442,14.34,14.343,14.385,14.292,14.241,14.25,14.174,14.089,14.122,14.042,13.989,13.992,14.029,14.054,14.089,14.068,14.017,14.035,13.986,13.964,13.895,13.898,13.897,13.881,13.992,13.951,13.827,13.628,13.581,13.535,13.466,13.405,13.362,13.336,13.142,13.112,13.098,13.134,13.078,12.995,12.882,12.812,12.812,12.758,12.758,12.699,12.751,12.572,12.54,12.512,12.451,12.409,12.347,12.297,12.266,12.214,12.102,11.98,11.922,11.895,11.875,11.841,11.792,11.744,11.721,11.568,11.543,11.522,11.396,11.362,11.323,11.303,11.313,11.249,11.158,11.222,11.148,11.087,10.997,10.963,10.815,10.748,10.767,10.738,10.68,10.585,10.547,10.521,10.39,10.463,10.381,10.251,10.215,10.104,10.008,9.842,9.828,9.746,9.643,9.599,9.573,9.379,9.304,9.216,9.048,8.968,8.841,8.7,8.682,8.601,8.398,8.26,8.116,7.955,7.88,7.767,7.671,7.519,7.413,7.327,7.308,7.219,7.137,7.032,6.895,6.847,6.708,6.63,6.449,6.441,6.44,6.397,6.249,6.196,6.171,6.012,5.829,5.834,5.776,5.752,5.588,5.539,5.538,5.421,5.378,5.356,5.333,5.222,5.099,5.028,5.005,4.897,4.771,4.693,4.639,4.64,4.53,4.466,4.457,4.509,4.541,4.485,4.458,4.397,4.387,4.438,4.507,4.471,4.482,4.426,4.395,4.46,4.495,4.512,4.585,4.616,4.631,4.644,4.687,4.762,4.832,4.833,4.915,4.916,4.986,5.04,5.14,5.356,5.344,5.289,5.374,5.543,5.69,5.819,5.996,6.156,6.225,6.314,6.292,6.396,6.56,6.756,6.976,7.209,7.409,7.564,7.548,7.61,7.759,7.895,8.069,8.151,8.203,8.289,8.359,8.45,8.592,8.76,8.909,8.926,8.959,9.068,9.153,9.307,9.395,9.476,9.543,9.644,9.663,9.65,9.644,9.764,9.853,9.941,9.951,9.951,10.002,9.98,9.946,10.027,10.153,10.281,10.382,10.564,10.754,10.824,10.846,10.829,11.064,11.135,11.223,11.296,11.301,11.372,11.447,11.542,11.591,11.739,11.814,11.871,11.987,12.019,12.112,12.116,12.169,12.249,12.303,12.299,12.411,12.381,12.407,12.507,12.661,12.65,12.68,12.745,12.762,12.8,12.735,13.073,13.099,13.1033333333333,13.09025,13.0952,13.1023333333333,13.1134285714286,13.128125,13.1463333333333,13.1571,13.1758181818182,13.1971666666667,13.2207692307692,13.2459285714286,13.2736,13.305375,13.3324117647059,13.3571666666667,13.3834210526316,13.40515,13.4216666666667,13.4415909090909,13.4628260869565,13.482875,13.50228,13.5183461538462,13.5352962962963,13.5520714285714,13.5672068965517,13.5832,13.6023225806452,14.246,14.232,14.2386666666667,14.24625,14.2434,14.2478333333333,14.252,14.271375,14.2917777777778,14.3094,14.3182727272727,14.3279166666667,14.3367692307692,14.3481428571429,14.3594,14.36425,14.3638823529412,14.3629444444444,14.3633684210526,14.3657,14.3737142857143,14.3819090909091,14.3872608695652,14.3919583333333,14.39596,14.3995769230769,14.4002962962963,14.4006428571429,14.533,14.477,14.4666666666667,14.443,14.407,14.3981666666667,14.386,14.371625,14.3592222222222,14.3541,14.3528181818182,14.35375,14.3536923076923,14.3525,14.3548,14.357875,14.3550588235294,14.3528333333333,14.3538421052632,14.35275,14.3529047619048,14.3565454545455,14.363347826087,14.364375,14.36756,14.3724615384615,14.375037037037,14.3737857142857,14.372724137931,14.3731333333333,14.3705161290323,14.241,14.2455,14.2216666666667,14.1885,14.1752,14.153,14.1295714285714,14.112375,14.1031111111111,14.0982,14.0973636363636,14.0949166666667,14.0889230769231,14.0850714285714,14.0784666666667,14.0713125,14.0609411764706,14.0518888888889,14.0437368421053,14.0356,14.0335238095238,14.0297727272727,14.0209565217391,14.0045833333333,13.98764,13.9702307692308,13.9515555555556,13.9320357142857,13.9123793103448,13.8931666666667,13.142,13.127,13.1173333333333,13.1215,13.1128,13.0931666666667,13.063,13.031625,13.0072222222222,12.9823,12.9619090909091,12.94,12.9254615384615,12.9002142857143,12.8762,12.8534375,12.8297647058824,12.8063888888889,12.7822105263158,12.75795,12.7345238095238,12.7108636363636,12.6843913043478,12.6550416666667,12.62572,12.5976153846154,12.5708518518519,12.5447857142857,12.5188275862069,12.493,12.4680967741935,11.568,11.5555,11.5443333333333,11.50725,11.4782,11.4523333333333,11.431,11.41625,11.3976666666667,11.3737,11.3599090909091,11.34225,11.3226153846154,11.2993571428571,11.2769333333333,11.2480625,11.2186470588235,11.1935555555556,11.1695789473684,11.1451,11.1184285714286,11.0924545454545,11.0676086956522,11.039375,11.01632,10.9918846153846,10.9644444444444,10.9376785714286,10.9089310344828,10.8789,9.842,9.835,9.80533333333333,9.76475,9.7316,9.70516666666667,9.65857142857143,9.61425,9.57,9.5178,9.46781818181818,9.41558333333333,9.36053846153846,9.31207142857143,9.26466666666667,9.2105,9.15458823529412,9.09688888888889,9.03678947368421,8.97895,8.9212380952381,8.86440909090909,8.80591304347826,8.747875,8.69104,8.63784615384615,8.5852962962963,8.53357142857143,8.48179310344828,8.4289,8.37787096774194,6.708,6.669,6.59566666666667,6.557,6.5336,6.51083333333333,6.47342857142857,6.43875,6.409,6.3693,6.32018181818182,6.27966666666667,6.24092307692308,6.206,6.1648,6.1256875,6.09111764705882,6.05388888888889,6.01831578947368,5.9852,5.95414285714286,5.92086363636364,5.88513043478261,5.84941666666667,5.81564,5.78030769230769,5.74292592592593,5.70542857142857,5.66865517241379,5.63436666666667,5.59874193548387,4.466,4.4615,4.47733333333333,4.49325,4.4916,4.486,4.47328571428571,4.4625,4.45977777777778,4.4645,4.46509090909091,4.4665,4.46338461538462,4.4585,4.4586,4.460875,4.46388235294118,4.47061111111111,4.47826315789474,4.4859,4.49342857142857,4.50222727272727,4.51352173913043,4.52679166666667,4.53904,4.5535,4.56692592592593,4.58189285714286,4.59768965517241,4.61576666666667,5.356,5.35,5.32966666666667,5.34075,5.3812,5.43266666666667,5.48785714285714,5.551375,5.61855555555556,5.6792,5.73690909090909,5.78316666666667,5.83030769230769,5.88242857142857,5.94066666666667,6.005375,6.07617647058824,6.15022222222222,6.22463157894737,6.2908,6.35361904761905,6.4175,6.48173913043478,6.547875,6.612,6.67319230769231,6.73303703703704,6.79110714285714,6.84831034482759,6.90643333333333,6.96622580645161,8.909,8.9175,8.93133333333333,8.9655,9.003,9.05366666666667,9.10242857142857,9.149125,9.19288888888889,9.238,9.27663636363636,9.30775,9.33361538461538,9.36435714285714,9.39693333333333,9.4309375,9.46152941176471,9.48872222222222,9.51573684210526,9.53895,9.55833333333333,9.57963636363636,9.6045652173913,9.63275,9.66272,9.69738461538462,9.73651851851852,9.77535714285714,9.81227586206897,9.84616666666667,11.064,11.0995,11.1406666666667,11.1795,11.2038,11.2318333333333,11.2625714285714,11.2975,11.3301111111111,11.371,11.4112727272727,11.4495833333333,11.4909230769231,11.5286428571429,11.5675333333333,11.6018125,11.6351764705882,11.6692777777778,11.7026315789474,11.73245,11.7647619047619,11.7927727272727,11.8194782608696,11.848125,11.88064,11.9102307692308,11.9387407407407,11.9675357142857,11.9949310344828,12.0217666666667,12.0447741935484
"2016",13.4567741935484,14.202724137931,14.399935483871,13.6812666666667,11.9244193548387,10.4129,7.93754838709677,5.37054838709677,4.5285,6.08164516129032,8.65783333333333,11.4594193548387,12.721,12.806,12.79,12.829,12.874,13.039,13.079,13.101,13.186,13.387,13.493,13.41,13.57,13.499,13.512,13.545,13.58,13.644,13.63,13.677,13.737,13.704,13.684,13.738,13.751,13.819,13.816,13.85,13.904,13.895,13.89,13.926,13.954,13.981,14.025,14.071,14.179,14.173,14.286,14.258,14.118,14.07,14.146,14.198,14.19,14.279,14.237,14.182,14.137,14.161,14.193,14.2,14.151,14.195,14.316,14.358,14.404,14.426,14.524,14.427,14.418,14.354,14.312,14.322,14.348,14.404,14.397,14.39,14.354,14.408,14.379,14.432,14.375,14.518,14.47,14.464,14.469,14.451,14.463,14.546,14.566,14.509,14.444,14.447,14.419,14.427,14.351,14.23,14.155,14.149,14.117,14.114,14.044,14.053,14.025,13.995,14.028,13.952,13.838,13.836,13.772,13.85,13.826,13.825,13.813,13.767,13.783,13.672,13.583,13.591,13.588,13.493,13.442,13.37,13.327,13.277,13.221,13.186,13.117,12.933,12.746,12.689,12.717,12.622,12.652,12.552,12.529,12.386,12.358,12.286,12.18,12.084,12.01,11.964,11.918,11.87,11.78,11.769,11.715,11.667,11.642,11.61,11.514,11.401,11.397,11.385,11.347,11.297,11.241,11.197,11.132,11.015,11.062,11.082,11.058,11.031,10.965,10.926,10.93,10.91,10.864,10.778,10.767,10.741,10.64,10.588,10.483,10.412,10.385,10.301,10.103,10.054,9.97,9.903,9.83,9.734,9.741,9.665,9.553,9.492,9.404,9.225,9.147,9.031,8.953,8.852,8.823,8.781,8.692,8.573,8.524,8.358,8.15,8.054,7.972,7.905,7.885,7.831,7.775,7.672,7.594,7.475,7.449,7.343,7.264,7.206,7.149,7.061,6.94,6.93,6.773,6.677,6.509,6.398,6.208,6.267,6.203,6.044,5.966,5.919,5.926,5.819,5.646,5.571,5.605,5.512,5.377,5.276,5.219,5.157,5.082,4.976,4.971,5.042,4.962,4.878,4.783,4.702,4.535,4.62,4.507,4.435,4.372,4.33,4.287,4.31,4.259,4.213,4.199,4.145,4.168,4.147,4.168,4.238,4.273,4.348,4.385,4.325,4.347,4.372,4.441,4.512,4.548,4.615,4.688,4.869,4.92,4.907,5.065,5.196,5.185,5.188,5.207,5.288,5.303,5.292,5.302,5.383,5.413,5.396,5.413,5.429,5.452,5.494,5.57,5.613,5.661,5.805,5.928,5.954,6.017,6.18,6.349,6.504,6.636,6.75,6.87,7,7.005,7.068,7.12,7.125,7.105,7.106,7.219,7.424,7.558,7.675,7.862,8.029,8.168,8.251,8.417,8.471,8.56,8.649,8.653,8.721,8.73,8.804,8.698,8.585,8.584,8.692,8.9,8.989,9.058,9.188,9.291,9.489,9.635,9.726,9.796,9.913,10.183,10.355,10.387,10.369,10.415,10.461,10.662,10.683,10.8,11.071,11.244,11.266,11.348,11.514,11.541,11.715,11.762,11.774,11.867,11.966,11.841,11.831,11.737,11.865,12.027,12.088,12.291,12.484,12.525,12.617,12.553,12.721,12.7635,12.7723333333333,12.7865,12.804,12.8431666666667,12.8768571428571,12.904875,12.9361111111111,12.9812,13.0277272727273,13.0595833333333,13.0988461538462,13.1274285714286,13.1530666666667,13.1775625,13.2012352941176,13.2258333333333,13.2471052631579,13.2686,13.2909047619048,13.3096818181818,13.3259565217391,13.343125,13.35944,13.3771153846154,13.3933703703704,13.4096785714286,13.426724137931,13.4423333333333,13.4567741935484,13.926,13.94,13.9536666666667,13.9715,13.9914,14.0226666666667,14.0441428571429,14.074375,14.0947777777778,14.0971,14.0946363636364,14.0989166666667,14.1065384615385,14.1125,14.1236,14.1306875,14.1337058823529,14.1338888888889,14.1353157894737,14.1382,14.1411428571429,14.1415909090909,14.1439130434783,14.1510833333333,14.15936,14.1687692307692,14.1782962962963,14.1906428571429,14.427,14.4225,14.3996666666667,14.37775,14.3666,14.3635,14.3692857142857,14.37275,14.3746666666667,14.3726,14.3758181818182,14.3760833333333,14.3803846153846,14.38,14.3892,14.39425,14.3983529411765,14.4022777777778,14.4048421052632,14.40775,14.4143333333333,14.4212272727273,14.4250434782609,14.4258333333333,14.42668,14.4263846153846,14.4264074074074,14.4237142857143,14.4170344827586,14.4083,14.399935483871,14.117,14.1155,14.0916666666667,14.082,14.0706,14.058,14.0537142857143,14.041,14.0184444444444,14.0002,13.9794545454545,13.9686666666667,13.9576923076923,13.9482142857143,13.9392,13.9284375,13.9198823529412,13.9061111111111,13.8891052631579,13.8742,13.8605714285714,13.8438636363636,13.8263913043478,13.807375,13.78816,13.7685,13.7482222222222,13.7281428571429,13.7070689655172,13.6812666666667,12.746,12.7175,12.7173333333333,12.6935,12.6852,12.663,12.6438571428571,12.611625,12.5834444444444,12.5537,12.5197272727273,12.4834166666667,12.447,12.4125,12.3795333333333,12.3476875,12.3142941176471,12.284,12.2540526315789,12.2247,12.1969523809524,12.1702727272727,12.1417391304348,12.110875,12.08232,12.0555,12.0292592592593,12.0031071428571,11.9768275862069,11.9508333333333,11.9244193548387,11.015,11.0385,11.053,11.05425,11.0496,11.0355,11.0198571428571,11.008625,10.9976666666667,10.9843,10.9655454545455,10.949,10.933,10.9120714285714,10.8904666666667,10.865,10.8383529411765,10.8131666666667,10.7862105263158,10.75205,10.7188095238095,10.6847727272727,10.6507826086957,10.6165833333333,10.58128,10.5489615384615,10.5162222222222,10.4818214285714,10.4476896551724,10.4129,9.225,9.186,9.13433333333333,9.089,9.0416,9.00516666666667,8.97314285714286,8.938,8.89744444444444,8.8601,8.81445454545455,8.75908333333333,8.70484615384615,8.6525,8.60266666666667,8.5578125,8.51505882352941,8.47394444444445,8.43173684210526,8.38985,8.34628571428571,8.3055,8.26365217391304,8.222,8.18136,8.14165384615385,8.10162962962963,8.06014285714286,8.0211724137931,7.97956666666667,7.93754838709677,6.509,6.4535,6.37166666666667,6.3455,6.317,6.2715,6.22785714285714,6.18925,6.16,6.1259,6.08227272727273,6.03966666666667,6.00623076923077,5.97092857142857,5.93133333333333,5.890375,5.85088235294118,5.81233333333333,5.7738947368421,5.734,5.69766666666667,5.66786363636364,5.63717391304348,5.60554166666667,5.57264,5.53915384615385,5.50196296296296,5.47046428571429,5.43724137931035,5.40383333333333,5.37054838709677,4.33,4.3085,4.309,4.2965,4.2798,4.26633333333333,4.249,4.238875,4.22866666666667,4.2226,4.224,4.22808333333333,4.23730769230769,4.24785714285714,4.253,4.258875,4.26552941176471,4.27527777777778,4.28773684210526,4.30075,4.31571428571429,4.33263636363636,4.35595652173913,4.37945833333333,4.40056,4.42611538461538,4.45462962962963,4.48071428571429,4.50510344827586,4.5285,5.288,5.2955,5.29433333333333,5.29625,5.3136,5.33016666666667,5.33957142857143,5.34875,5.35766666666667,5.3671,5.37863636363636,5.39458333333333,5.41138461538462,5.42921428571429,5.45426666666667,5.483875,5.51152941176471,5.53961111111111,5.57331578947368,5.6121,5.65457142857143,5.69918181818182,5.74486956521739,5.79175,5.84008,5.88488461538462,5.9287037037037,5.97125,6.01103448275862,6.0475,6.08164516129032,7.219,7.3215,7.40033333333333,7.469,7.5476,7.62783333333333,7.705,7.77325,7.84477777777778,7.9074,7.96672727272727,8.02358333333333,8.072,8.11835714285714,8.15913333333333,8.1994375,8.22876470588235,8.24855555555555,8.26621052631579,8.2875,8.31666666666667,8.34722727272727,8.37813043478261,8.411875,8.44704,8.48711538461538,8.52962962962963,8.57235714285714,8.61455172413793,8.65783333333333,10.183,10.269,10.3083333333333,10.3235,10.3418,10.3616666666667,10.4045714285714,10.439375,10.4794444444444,10.5386,10.6027272727273,10.658,10.7110769230769,10.7684285714286,10.8199333333333,10.875875,10.928,10.975,11.0219473684211,11.06915,11.1059047619048,11.1388636363636,11.1648695652174,11.1940416666667,11.22736,11.2604615384615,11.2986296296296,11.3409642857143,11.3817931034483,11.4229666666667,11.4594193548387
"2017",13.1901290322581,14.1194285714286,14.290064516129,13.7534666666667,12.6304516129032,10.7564,7.93935483870968,5.48064516129032,4.8219,6.76712903225806,9.49283333333333,11.7426774193548,12.643,12.644,12.713,12.954,12.956,12.839,12.881,12.87,12.847,12.896,12.994,12.91,12.874,12.851,12.883,13.033,13.058,13.119,13.267,13.384,13.402,13.496,13.622,13.734,13.781,13.717,13.702,13.694,13.636,13.713,13.781,13.861,13.865,13.892,13.864,13.87,13.929,13.886,13.916,13.905,13.906,13.873,13.916,14.052,14.153,14.186,14.335,14.271,14.311,14.329,14.305,14.322,14.403,14.404,14.376,14.337,14.3,14.286,14.291,14.341,14.332,14.395,14.404,14.449,14.417,14.365,14.326,14.331,14.31,14.394,14.369,14.374,14.421,14.396,14.317,14.28,14.257,14.193,14.231,14.227,14.171,14.15,14.12,14.123,14.197,14.199,14.211,14.256,14.253,14.183,14.164,14.165,14.219,14.205,14.119,14.013,14.051,13.964,13.926,13.936,13.931,13.92,13.803,13.683,13.693,13.654,13.736,13.682,13.657,13.625,13.561,13.467,13.436,13.469,13.454,13.477,13.452,13.415,13.394,13.333,13.14,13.136,13.141,13.069,13.08,13.1,12.994,12.955,12.924,12.945,12.879,12.8,12.731,12.679,12.666,12.563,12.58,12.525,12.514,12.542,12.463,12.389,12.353,12.277,12.301,12.292,12.247,12.15,12.08,12.035,11.994,11.754,11.776,11.739,11.636,11.6,11.5,11.412,11.341,11.294,11.229,11.158,11.071,10.971,10.879,10.815,10.75,10.671,10.61,10.564,10.49,10.326,10.262,10.172,10.087,9.981,9.959,9.873,9.704,9.629,9.439,9.269,9.147,9.115,9.029,9.018,8.909,8.773,8.691,8.66,8.615,8.469,8.371,8.173,8.081,7.912,7.855,7.755,7.645,7.586,7.408,7.323,7.283,7.341,7.241,7.186,7.133,7.038,6.9,6.783,6.693,6.718,6.559,6.469,6.355,6.206,6.16,6.091,5.96,5.815,5.782,5.658,5.567,5.516,5.455,5.449,5.381,5.275,5.296,5.276,5.242,5.256,5.243,5.197,5.13,5.003,4.946,4.971,4.984,4.973,4.945,4.877,4.863,4.804,4.812,4.825,4.826,4.759,4.691,4.676,4.686,4.673,4.666,4.684,4.666,4.635,4.675,4.739,4.732,4.791,4.753,4.751,4.849,4.828,4.851,4.828,4.876,4.923,5.04,5.08,5.154,5.156,5.228,5.376,5.4,5.432,5.511,5.534,5.585,5.718,5.91,6.041,6.122,6.194,6.38,6.446,6.506,6.553,6.691,6.851,7.04,7.17,7.269,7.405,7.556,7.587,7.609,7.664,7.777,7.939,8.075,8.061,8.162,8.217,8.329,8.356,8.395,8.498,8.618,8.758,8.882,8.992,9.171,9.312,9.326,9.316,9.339,9.434,9.485,9.567,9.61,9.656,9.744,9.791,9.815,9.792,9.989,10.176,10.225,10.286,10.389,10.448,10.503,10.583,10.801,10.867,10.931,10.909,10.991,11.095,11.084,11.17,11.331,11.569,11.733,11.775,11.865,11.839,11.825,11.827,11.923,12.046,12.024,12.094,12.072,12.075,12.05,12.14,12.229,12.339,12.291,12.235,12.223,12.273,12.397,12.643,12.6435,12.6666666666667,12.7385,12.782,12.7915,12.8042857142857,12.8125,12.8163333333333,12.8243,12.8397272727273,12.8455833333333,12.8477692307692,12.848,12.8503333333333,12.86175,12.8732941176471,12.8869444444444,12.9069473684211,12.9308,12.9532380952381,12.9779090909091,13.0059130434783,13.03625,13.06604,13.0910769230769,13.1137037037037,13.1344285714286,13.151724137931,13.1704333333333,13.1901290322581,13.861,13.863,13.8726666666667,13.8705,13.8704,13.8801666666667,13.881,13.885375,13.8875555555556,13.8894,13.8879090909091,13.89025,13.9026923076923,13.9205714285714,13.9382666666667,13.9630625,13.9811764705882,13.9995,14.0168421052632,14.03125,14.0450952380952,14.0613636363636,14.0762608695652,14.08875,14.09868,14.1064230769231,14.1130740740741,14.1194285714286,14.341,14.3365,14.356,14.368,14.3842,14.3896666666667,14.3861428571429,14.378625,14.3733333333333,14.367,14.3694545454545,14.3694166666667,14.3697692307692,14.3734285714286,14.3749333333333,14.3713125,14.3659411764706,14.3598888888889,14.3511052631579,14.3451,14.3394761904762,14.3318181818182,14.3239130434783,14.3154166666667,14.30772,14.3034615384615,14.2995925925926,14.2964285714286,14.2950344827586,14.2936333333333,14.290064516129,14.164,14.1645,14.1826666666667,14.18825,14.1744,14.1475,14.1337142857143,14.1125,14.0917777777778,14.0762,14.063,14.0510833333333,14.032,14.0070714285714,13.9861333333333,13.965375,13.9518823529412,13.9368888888889,13.9221578947368,13.9073,13.8908095238095,13.8715454545455,13.8526086956522,13.836625,13.82132,13.8080769230769,13.7948888888889,13.7813214285714,13.7679655172414,13.7534666666667,13.14,13.138,13.139,13.1215,13.1132,13.111,13.0942857142857,13.076875,13.0598888888889,13.0484,13.033,13.0135833333333,12.9918461538462,12.9695,12.9492666666667,12.925125,12.9048235294118,12.8837222222222,12.8642631578947,12.84815,12.8298095238095,12.8097727272727,12.7899130434783,12.7685416666667,12.74984,12.7322307692308,12.7142592592593,12.6941071428571,12.6729310344828,12.6516666666667,12.6304516129032,11.754,11.765,11.7563333333333,11.72625,11.701,11.6675,11.631,11.59475,11.5613333333333,11.5281,11.4944545454545,11.4591666666667,11.4216153846154,11.3828571428571,11.345,11.3078125,11.2703529411765,11.2336666666667,11.1984210526316,11.163,11.1231428571429,11.084,11.044347826087,11.0044583333333,10.96352,10.9248846153846,10.8859259259259,10.8437142857143,10.8018275862069,10.7564,9.269,9.208,9.177,9.14,9.1156,9.08116666666667,9.03714285714286,8.993875,8.95677777777778,8.9226,8.88136363636364,8.83883333333333,8.78761538461539,8.73714285714286,8.68213333333333,8.6304375,8.57894117647059,8.52705555555556,8.47752631578947,8.42405,8.37161904761905,8.32213636363636,8.27947826086957,8.23620833333333,8.1942,8.15338461538462,8.11207407407407,8.06878571428572,8.02444827586207,7.98006666666667,7.93935483870968,6.559,6.514,6.461,6.39725,6.3498,6.30666666666667,6.25714285714286,6.201875,6.15522222222222,6.1055,6.05654545454545,6.0115,5.96869230769231,5.93157142857143,5.89486666666667,5.856125,5.82317647058824,5.79277777777778,5.76378947368421,5.7384,5.71480952380952,5.69127272727273,5.66686956521739,5.63920833333333,5.61148,5.58684615384615,5.56451851851852,5.54339285714286,5.52275862068966,5.50123333333333,5.48064516129032,4.804,4.808,4.81366666666667,4.81675,4.8052,4.78616666666667,4.77042857142857,4.759875,4.75022222222222,4.7418,4.73654545454546,4.73066666666667,4.72330769230769,4.71985714285714,4.72113333333333,4.7218125,4.72588235294118,4.72738888888889,4.72863157894737,4.73465,4.73909523809524,4.74418181818182,4.74782608695652,4.75316666666667,4.75996,4.77073076923077,4.78218518518519,4.79546428571429,4.80789655172414,4.8219,5.376,5.388,5.40266666666667,5.42975,5.4506,5.473,5.508,5.55825,5.61188888888889,5.6629,5.71118181818182,5.76691666666667,5.81915384615385,5.86821428571429,5.91386666666667,5.9624375,6.01470588235294,6.07166666666667,6.12947368421053,6.18645,6.24447619047619,6.30409090909091,6.35986956521739,6.41191666666667,6.462,6.51257692307692,6.56540740740741,6.61932142857143,6.66903448275862,6.7188,6.76712903225806,8.329,8.3425,8.36,8.3945,8.4392,8.49233333333333,8.548,8.6035,8.66655555555556,8.7311,8.78518181818182,8.82941666666667,8.86861538461539,8.909,8.9474,8.986125,9.02282352941176,9.058,9.09410526315789,9.12895,9.16161904761905,9.19027272727273,9.225,9.264625,9.30304,9.34084615384615,9.37966666666667,9.41782142857143,9.45524137931034,9.49283333333333,10.801,10.834,10.8663333333333,10.877,10.8998,10.9323333333333,10.954,10.981,11.0198888888889,11.0748,11.1346363636364,11.188,11.2400769230769,11.2828571428571,11.319,11.35075,11.3844117647059,11.4211666666667,11.4528947368421,11.48495,11.5129047619048,11.5384545454545,11.5606956521739,11.5848333333333,11.6106,11.6386153846154,11.6627777777778,11.6832142857143,11.7018275862069,11.7208666666667,11.7426774193548
"2018",13.0773548387097,13.96725,14.2975806451613,13.6960666666667,12.2320322580645,10.7775,8.26809677419355,5.6148064516129,4.78523333333333,6.13409677419355,9.82313333333333,11.8614838709677,12.484,12.6,12.634,12.724,12.834,12.772,12.75,12.74,12.874,12.87,12.892,12.887,13.013,13.059,13.107,13.151,13.147,13.166,13.177,13.212,13.215,13.217,13.318,13.427,13.433,13.352,13.272,13.401,13.45,13.563,13.657,13.764,13.833,13.9,13.929,13.976,13.861,13.797,13.831,13.772,13.791,13.809,13.844,13.865,13.831,13.875,13.902,13.954,13.968,14.009,14.065,14.109,14.177,14.228,14.134,14.172,14.187,14.166,14.334,14.336,14.293,14.25,14.23,14.186,14.13,14.177,14.241,14.292,14.306,14.319,14.395,14.418,14.499,14.482,14.461,14.464,14.381,14.33,14.233,14.243,14.318,14.271,14.246,14.201,14.209,14.274,14.309,14.235,14.239,14.257,14.196,14.119,14.02,14.045,13.972,13.939,13.877,13.919,13.903,13.852,13.889,13.827,13.833,13.76,13.728,13.648,13.666,13.652,13.589,13.562,13.534,13.414,13.449,13.465,13.42,13.446,13.399,13.257,13.25,13.252,13.054,13.012,12.941,12.841,12.769,12.647,12.57,12.58,12.542,12.521,12.459,12.358,12.249,12.28,12.209,12.249,12.231,12.111,12.043,11.99,11.891,11.872,11.885,11.801,11.828,11.823,11.765,11.757,11.693,11.612,11.61,11.44,11.442,11.368,11.291,11.26,11.161,11.167,11.102,11.079,11.048,11.034,11.002,10.972,10.882,10.839,10.72,10.742,10.801,10.694,10.696,10.582,10.483,10.411,10.399,10.293,10.225,10.136,10.053,10.017,9.986,9.759,9.66,9.633,9.543,9.359,9.389,9.189,9.193,9.17,9.012,8.85,8.724,8.48,8.37,8.435,8.345,8.232,8.152,8.111,7.931,7.761,7.614,7.356,7.238,7.245,7.162,7.077,7.096,6.93,6.711,6.584,6.53,6.526,6.41,6.368,6.253,6.124,6.04,5.998,5.963,5.864,5.891,5.86,5.737,5.636,5.561,5.476,5.449,5.453,5.422,5.277,5.254,5.2,5.222,5.159,5.128,5.095,5.066,5.022,5.01,5.057,5.008,4.945,4.895,4.887,4.88,4.87,4.874,4.841,4.821,4.827,4.807,4.763,4.749,4.757,4.7,4.688,4.673,4.677,4.711,4.663,4.645,4.63,4.649,4.692,4.708,4.77,4.801,4.884,4.899,4.915,4.936,5.054,5.038,5.063,5.127,5.139,5.117,5.135,5.161,5.237,5.227,5.3,5.416,5.513,5.654,5.837,5.984,5.961,6.047,6.146,6.262,6.46,6.635,6.763,6.997,7.209,7.528,7.712,7.683,7.705,7.906,8.141,8.315,8.475,8.73,8.842,8.922,8.952,9.029,9.088,9.228,9.287,9.413,9.511,9.564,9.6,9.735,9.882,10.005,10.091,10.217,10.349,10.485,10.68,10.588,10.678,10.697,10.775,10.795,10.826,10.929,11.006,11.071,11.075,11.175,11.138,11.203,11.233,11.337,11.413,11.503,11.506,11.648,11.672,11.811,11.856,11.926,11.972,12.007,12.066,12.115,12.054,12.16,12.269,12.316,12.253,12.273,12.272,12.325,12.344,12.523,12.569,12.621,12.484,12.542,12.5726666666667,12.6105,12.6552,12.6746666666667,12.6854285714286,12.69225,12.7124444444444,12.7282,12.7430909090909,12.7550833333333,12.7749230769231,12.7952142857143,12.816,12.8369375,12.8551764705882,12.8724444444444,12.8884736842105,12.90465,12.9194285714286,12.9329545454545,12.9496956521739,12.9695833333333,12.98812,13.0021153846154,13.0121111111111,13.026,13.0406206896552,13.0580333333333,13.0773548387097,13.764,13.7985,13.8323333333333,13.8565,13.8804,13.8771666666667,13.8657142857143,13.861375,13.8514444444444,13.8454,13.8420909090909,13.84225,13.844,13.8430714285714,13.8452,13.84875,13.8549411764706,13.8612222222222,13.869,13.8788,13.8897619047619,13.9028181818182,13.9169565217391,13.926,13.93584,13.9455,13.9536666666667,13.96725,14.336,14.3145,14.293,14.27725,14.259,14.2375,14.2288571428571,14.230375,14.2372222222222,14.2441,14.2509090909091,14.2629166666667,14.2748461538462,14.2908571428571,14.3036,14.3134375,14.3222941176471,14.3255555555556,14.3257894736842,14.32115,14.3174285714286,14.3174545454545,14.3154347826087,14.3125416666667,14.30808,14.3042692307692,14.3031481481481,14.3033571428571,14.301,14.2989333333333,14.2975806451613,14.196,14.1575,14.1116666666667,14.095,14.0704,14.0485,14.024,14.010875,13.9988888888889,13.9842,13.9755454545455,13.9631666666667,13.9531538461538,13.9393571428571,13.9252666666667,13.9079375,13.8937058823529,13.8802777777778,13.8649473684211,13.8498,13.8347619047619,13.8156363636364,13.7996956521739,13.78575,13.77112,13.7586153846154,13.7452962962963,13.7278571428571,13.7113793103448,13.6960666666667,13.054,13.033,13.0023333333333,12.962,12.9234,12.8773333333333,12.8334285714286,12.80175,12.7728888888889,12.7477,12.7214545454545,12.6911666666667,12.6571538461538,12.6302142857143,12.6021333333333,12.5800625,12.5595294117647,12.5346111111111,12.5087368421053,12.4828,12.454619047619,12.4281363636364,12.4045217391304,12.379375,12.35732,12.3367692307692,12.3155925925926,12.2956428571429,12.2748620689655,12.2527666666667,12.2320322580645,11.44,11.441,11.4166666666667,11.38525,11.3602,11.327,11.3041428571429,11.278875,11.2566666666667,11.2358,11.2174545454545,11.1995,11.182,11.1605714285714,11.1391333333333,11.1129375,11.0911176470588,11.075,11.0549473684211,11.037,11.0153333333333,10.9911363636364,10.9659130434783,10.9422916666667,10.91632,10.8897307692308,10.8618148148148,10.8329285714286,10.8047931034483,10.7775,9.759,9.7095,9.684,9.64875,9.5908,9.55716666666667,9.50457142857143,9.465625,9.43277777777778,9.3907,9.34154545454545,9.29008333333333,9.22776923076923,9.1665,9.11773333333333,9.0694375,9.02017647058823,8.97194444444444,8.92663157894737,8.87685,8.82371428571428,8.76872727272727,8.70730434782609,8.64608333333333,8.59004,8.53511538461538,8.48111111111111,8.43164285714286,8.37986206896552,8.32423333333333,8.26809677419355,6.53,6.528,6.48866666666667,6.4585,6.4174,6.3685,6.32157142857143,6.281125,6.24577777777778,6.2076,6.17881818181818,6.15225,6.12030769230769,6.08571428571429,6.05073333333333,6.0148125,5.98152941176471,5.95216666666667,5.92426315789474,5.8919,5.86152380952381,5.83145454545455,5.80495652173913,5.77804166666667,5.75204,5.72676923076923,5.7022962962963,5.678,5.65496551724138,5.63503333333333,5.6148064516129,4.945,4.92,4.909,4.90175,4.8954,4.89183333333333,4.88457142857143,4.876625,4.87111111111111,4.8647,4.85545454545455,4.84658333333333,4.83969230769231,4.82971428571429,4.82026666666667,4.8110625,4.80317647058824,4.79805555555556,4.79094736842105,4.78365,4.77633333333333,4.77054545454545,4.76713043478261,4.76466666666667,4.76488,4.76626923076923,4.77062962962963,4.77521428571429,4.78003448275862,4.78523333333333,5.054,5.046,5.05166666666667,5.0705,5.0842,5.08966666666667,5.09614285714286,5.10425,5.119,5.1298,5.14527272727273,5.16783333333333,5.19438461538462,5.22721428571429,5.26786666666667,5.312625,5.35076470588235,5.38944444444444,5.42926315789474,5.4709,5.518,5.56877272727273,5.62069565217391,5.67804166666667,5.73928,5.80807692307692,5.87859259259259,5.94303571428571,6.00379310344828,6.0672,6.13409677419355,8.315,8.395,8.50666666666667,8.5905,8.6568,8.706,8.75214285714286,8.794125,8.84233333333333,8.8868,8.93463636363636,8.98266666666667,9.02738461538462,9.06828571428571,9.11273333333333,9.1608125,9.21047058823529,9.25938888888889,9.30978947368421,9.36175,9.4152380952381,9.47272727272727,9.52121739130435,9.56941666666667,9.61452,9.65915384615385,9.70122222222222,9.74139285714286,9.78234482758621,9.82313333333333,11.071,11.073,11.107,11.11475,11.1324,11.1491666666667,11.176,11.205625,11.2386666666667,11.2654,11.3001818181818,11.3311666666667,11.3680769230769,11.4029285714286,11.4378,11.4711875,11.5027058823529,11.534,11.5645789473684,11.58905,11.6162380952381,11.6459090909091,11.6750434782609,11.699125,11.72208,11.7432307692308,11.7647777777778,11.7854642857143,11.8108965517241,11.8361666666667,11.8614838709677
"2019",13.5672258064516,14.3936785714286,14.5736451612903,13.4344333333333,12.1859032258065,10.5936,7.58932258064516,5.02632258064516,4.3639,5.73490322580645,9.35283333333333,11.9030967741935,12.934,12.992,12.98,13.045,13.147,13.316,13.282,13.236,13.458,13.383,13.389,13.324,13.339,13.462,13.537,13.575,13.633,13.639,13.686,13.759,13.82,13.805,13.865,13.906,13.89,13.939,14.054,14.076,14.051,14.041,14.021,14.086,14.019,14.025,14.026,14.093,14.082,14.108,14.172,14.251,14.254,14.295,14.32,14.471,14.513,14.419,14.448,14.462,14.553,14.596,14.678,14.709,14.708,14.699,14.652,14.573,14.611,14.606,14.594,14.546,14.595,14.622,14.65,14.643,14.656,14.719,14.772,14.801,14.772,14.896,14.797,14.818,14.76,14.716,14.694,14.659,14.556,14.531,14.694,14.618,14.597,14.486,14.451,14.382,14.33,14.331,14.308,14.227,14.096,14.06,14.014,14.013,13.966,13.889,13.767,13.627,13.539,13.565,13.554,13.547,13.515,13.462,13.5,13.49,13.431,13.394,13.328,13.254,13.214,13.23,13.262,13.221,13.279,13.254,13.307,13.179,13.103,13.08,13.033,13.016,12.862,12.812,12.807,12.662,12.554,12.543,12.576,12.592,12.471,12.368,12.403,12.371,12.264,12.254,12.232,12.192,12.134,12.096,12.044,11.937,11.942,11.96,11.932,11.899,11.877,11.837,11.806,11.665,11.606,11.578,11.487,11.36,11.246,11.207,11.136,11.127,11.089,11.027,10.979,10.962,10.871,10.829,10.788,10.903,10.9,10.849,10.821,10.74,10.637,10.529,10.453,10.33,10.258,10.199,10.15,10.008,9.902,9.736,9.655,9.577,9.54,9.176,9.093,9.049,8.973,8.861,8.7,8.573,8.381,8.253,8.115,8.055,7.958,7.868,7.791,7.673,7.621,7.446,7.25,7.117,7.107,6.982,6.901,6.86,6.734,6.661,6.591,6.477,6.362,6.339,6.187,6.115,6.023,5.924,5.828,5.78,5.595,5.464,5.392,5.385,5.303,5.1,5.098,5.1,4.981,4.963,4.901,4.898,4.851,4.766,4.767,4.756,4.744,4.635,4.625,4.641,4.675,4.636,4.602,4.632,4.649,4.59,4.512,4.442,4.433,4.359,4.328,4.352,4.371,4.408,4.369,4.376,4.344,4.319,4.326,4.269,4.215,4.186,4.204,4.188,4.166,4.244,4.251,4.303,4.296,4.357,4.411,4.47,4.522,4.563,4.596,4.601,4.648,4.828,4.881,4.855,4.882,4.903,4.915,4.952,4.963,4.977,5.061,5.069,5.165,5.161,5.228,5.288,5.327,5.445,5.58,5.726,5.794,5.9,6.027,6.143,6.292,6.509,6.78,7.029,7.32,7.427,7.573,7.782,7.987,8.169,8.29,8.379,8.558,8.675,8.686,8.739,8.825,8.879,8.993,9.178,9.249,9.387,9.43,9.433,9.45,9.552,9.719,9.76,9.811,9.932,10,10.029,10.066,10.171,10.137,10.269,10.41,10.422,10.542,10.628,10.77,10.914,10.978,11.123,11.359,11.518,11.581,11.618,11.666,11.698,11.781,11.883,11.994,12.042,11.998,12.018,12.077,12.182,12.226,12.327,12.436,12.494,12.545,12.638,12.721,12.712,12.78,12.858,12.889,12.934,12.963,12.9686666666667,12.98775,13.0196,13.069,13.0994285714286,13.1165,13.1544444444444,13.1773,13.1965454545455,13.2071666666667,13.2173076923077,13.2347857142857,13.2549333333333,13.2749375,13.296,13.3150555555556,13.3345789473684,13.3558,13.3779047619048,13.3973181818182,13.417652173913,13.438,13.45608,13.4746538461538,13.4961111111111,13.5168214285714,13.5352413793103,13.5521,13.5672258064516,14.086,14.0525,14.0433333333333,14.039,14.0498,14.0551666666667,14.0627142857143,14.076375,14.0957777777778,14.1116,14.1282727272727,14.14425,14.1693846153846,14.1939285714286,14.2089333333333,14.223875,14.2378823529412,14.2553888888889,14.2733157894737,14.29355,14.3133333333333,14.3312727272727,14.3472608695652,14.3599583333333,14.36848,14.3778076923077,14.3862592592593,14.3936785714286,14.546,14.5705,14.5876666666667,14.60325,14.6112,14.6186666666667,14.633,14.650375,14.6671111111111,14.6776,14.6974545454545,14.70575,14.7143846153846,14.7176428571429,14.7175333333333,14.7160625,14.7127058823529,14.704,14.6948947368421,14.69485,14.6911904761905,14.6869090909091,14.6781739130435,14.6687083333333,14.65724,14.6446538461538,14.633037037037,14.6214285714286,14.6078275862069,14.5907666666667,14.5736451612903,14.014,14.0135,13.9976666666667,13.9705,13.9298,13.8793333333333,13.8307142857143,13.7975,13.7704444444444,13.7481,13.7269090909091,13.7048333333333,13.6890769230769,13.6748571428571,13.6586,13.6420625,13.6235882352941,13.6030555555556,13.5825789473684,13.56495,13.5505238095238,13.5355454545455,13.5243913043478,13.513125,13.50488,13.4923461538462,13.4779259259259,13.4637142857143,13.4488620689655,13.4344333333333,12.862,12.837,12.827,12.78575,12.7394,12.7066666666667,12.688,12.676,12.6532222222222,12.6247,12.6045454545455,12.5850833333333,12.5603846153846,12.5385,12.5180666666667,12.4976875,12.4762941176471,12.4551666666667,12.4335263157895,12.4087,12.3864761904762,12.3670909090909,12.3481739130435,12.3294583333333,12.31136,12.2931153846154,12.2750740740741,12.2532857142857,12.2309655172414,12.2092,12.1859032258065,11.36,11.303,11.271,11.23725,11.2152,11.1941666666667,11.1702857142857,11.146375,11.1258888888889,11.1004,11.0757272727273,11.05175,11.0403076923077,11.0302857142857,11.0182,11.005875,10.9902352941176,10.9706111111111,10.9473684210526,10.92265,10.8944285714286,10.8655,10.8365217391304,10.8079166666667,10.77592,10.7423076923077,10.705037037037,10.6675357142857,10.6299310344828,10.5936,9.176,9.1345,9.106,9.07275,9.0304,8.97533333333333,8.91785714285714,8.85075,8.78433333333333,8.7174,8.65718181818182,8.59891666666667,8.54269230769231,8.489,8.4346,8.38375,8.32858823529412,8.26866666666667,8.20805263157895,8.153,8.0972380952381,8.04286363636364,7.9914347826087,7.93904166666667,7.88792,7.83803846153846,7.78762962962963,7.73671428571429,7.68851724137931,7.63846666666667,7.58932258064516,6.023,5.9735,5.925,5.88875,5.83,5.769,5.71514285714286,5.673875,5.63266666666667,5.5794,5.53563636363636,5.49933333333333,5.45946153846154,5.424,5.38913333333333,5.3584375,5.32858823529412,5.29733333333333,5.26942105263158,5.24375,5.21995238095238,5.19336363636364,5.16865217391304,5.14666666666667,5.1278,5.10888461538462,5.09011111111111,5.07375,5.05910344827586,5.04346666666667,5.02632258064516,4.442,4.4375,4.41133333333333,4.3905,4.3828,4.38083333333333,4.38471428571429,4.38275,4.382,4.3782,4.37281818181818,4.36891666666667,4.36123076923077,4.35078571428571,4.3398,4.3313125,4.32288235294118,4.31416666666667,4.31047368421053,4.3075,4.30728571428571,4.30677272727273,4.30895652173913,4.31320833333333,4.31948,4.32726923076923,4.336,4.34528571428571,4.35410344827586,4.3639,4.828,4.8545,4.85466666666667,4.8615,4.8698,4.87733333333333,4.888,4.897375,4.90622222222222,4.9217,4.93509090909091,4.95425,4.97015384615385,4.98857142857143,5.00853333333333,5.0284375,5.05294117647059,5.08222222222222,5.11610526315789,5.15,5.18571428571429,5.22395454545455,5.26391304347826,5.30675,5.35484,5.40965384615385,5.46962962962963,5.53571428571429,5.60093103448276,5.66666666666667,5.73490322580645,7.987,8.078,8.14866666666667,8.20625,8.2766,8.343,8.392,8.435375,8.47866666666667,8.5187,8.56181818181818,8.61316666666667,8.66207692307692,8.71385714285714,8.7616,8.8035625,8.84158823529412,8.88105555555556,8.92515789473684,8.9669,9.00709523809524,9.04913636363636,9.09047826086957,9.12958333333333,9.16704,9.20565384615385,9.24014814814815,9.27689285714286,9.31596551724138,9.35283333333333,10.542,10.585,10.6466666666667,10.7135,10.7664,10.8258333333333,10.902,10.979,11.0458888888889,11.1031,11.1542727272727,11.1995833333333,11.2443076923077,11.2899285714286,11.3368666666667,11.3809375,11.4172352941176,11.4506111111111,11.4835789473684,11.5185,11.5521904761905,11.5874090909091,11.6243043478261,11.6605416666667,11.69592,11.7321538461538,11.7687777777778,11.8024642857143,11.8361724137931,11.8702333333333,11.9030967741935
"2020",13.6488709677419,14.685,14.7772903225806,13.7311,12.3604193548387,10.5773666666667,7.27877419354839,5.08464516129032,3.92443333333333,NA,NA,NA,13.102,13.075,13.176,13.187,13.123,13.196,13.227,13.295,13.289,13.277,13.342,13.399,13.389,13.493,13.577,13.571,13.715,13.737,13.815,13.887,13.9,13.932,14.026,14.002,14.108,14.122,14.115,14.146,14.253,14.3,14.339,14.304,14.42,14.373,14.363,14.463,14.596,14.641,14.754,14.693,14.738,14.662,14.664,14.531,14.73,14.678,14.72,14.675,14.643,14.669,14.753,14.857,15,14.836,14.749,14.723,14.774,14.844,14.982,15.037,14.964,15.032,15.155,15.048,14.971,14.911,14.91,15.007,15.025,15.088,15.022,14.918,14.862,14.951,15.062,14.914,14.909,14.874,14.855,14.793,14.627,14.472,14.422,14.438,14.311,14.399,14.344,14.249,14.257,14.269,14.214,14.205,14.15,14.07,13.98,14.036,13.985,13.818,13.826,13.842,13.757,13.842,13.838,13.871,13.781,13.734,13.662,13.63,13.686,13.661,13.615,13.773,13.548,13.531,13.372,13.266,13.262,13.349,13.329,13.3,13.116,13.162,13.077,13.012,13.003,12.912,12.798,12.756,12.786,12.747,12.668,12.752,12.628,12.534,12.402,12.298,12.242,12.187,12.139,12.158,12.121,11.958,11.945,11.931,11.941,11.775,11.718,11.657,11.629,11.562,11.559,11.44,11.395,11.367,11.307,11.264,11.222,11.16,11.079,10.996,10.956,10.889,10.891,10.829,10.748,10.696,10.579,10.462,10.436,10.404,10.241,10.292,10.229,10.113,9.947,9.906,9.876,9.854,9.723,9.575,9.445,9.262,9.142,8.942,8.807,8.648,8.455,8.276,8.133,8.037,7.861,7.819,7.747,7.473,7.308,7.188,7.078,6.954,6.789,6.71,6.6,6.475,6.33,6.301,6.311,6.246,6.204,6.13,6.221,6.09,6.069,6.036,5.976,5.852,5.79,5.783,5.86,5.812,5.76,5.645,5.549,5.595,5.579,5.484,5.383,5.137,5.2,5.069,4.957,4.93,4.816,4.704,4.63,4.577,4.552,4.492,4.429,4.427,4.363,4.448,4.365,4.26,4.2,4.004,4.051,3.939,3.822,3.822,3.811,3.777,3.77,3.777,3.763,3.74,3.745,3.709,3.745,3.743,3.774,3.81,3.826,3.801,3.853,3.899,3.994,4.057,4.118,4.147,4.195,4.195,4.254,4.274,4.318,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,13.102,13.0885,13.1176666666667,13.135,13.1326,13.1431666666667,13.1551428571429,13.172625,13.1855555555556,13.1947,13.2080909090909,13.224,13.2366923076923,13.255,13.2764666666667,13.294875,13.3195882352941,13.3427777777778,13.3676315789474,13.3936,13.4177142857143,13.4410909090909,13.4665217391304,13.4888333333333,13.5136,13.537,13.5584074074074,13.5793928571429,13.6026206896552,13.6258666666667,13.6488709677419,14.304,14.362,14.3656666666667,14.365,14.3846,14.4198333333333,14.4514285714286,14.48925,14.5118888888889,14.5345,14.5460909090909,14.5559166666667,14.554,14.5665714285714,14.574,14.583125,14.5885294117647,14.5915555555556,14.5956315789474,14.6035,14.6155714285714,14.6330454545455,14.6418695652174,14.6463333333333,14.6494,14.6541923076923,14.6612222222222,14.6726785714286,15.037,15.0005,15.011,15.047,15.0472,15.0345,15.0168571428571,15.0035,15.0038888888889,15.006,15.0134545454545,15.0141666666667,15.0067692307692,14.9964285714286,14.9934,14.9976875,14.9927647058824,14.9881111111111,14.9821052631579,14.97575,14.9670476190476,14.9515909090909,14.9307391304348,14.9095416666667,14.89068,14.8683846153846,14.851,14.8328928571429,14.8127586206897,14.7942333333333,14.7772903225806,14.214,14.2095,14.1896666666667,14.15975,14.1238,14.1091666666667,14.0914285714286,14.05725,14.0315555555556,14.0126,13.9893636363636,13.9770833333333,13.9663846153846,13.9595714285714,13.9476666666667,13.9343125,13.9182941176471,13.9022777777778,13.8908947368421,13.8794,13.8668095238095,13.8625454545455,13.8488695652174,13.835625,13.81708,13.7958846153846,13.7761111111111,13.7608571428571,13.7459655172414,13.7311,13.116,13.139,13.1183333333333,13.09175,13.074,13.047,13.0114285714286,12.9795,12.958,12.9369,12.9124545454545,12.8990833333333,12.8782307692308,12.8536428571429,12.8235333333333,12.7906875,12.7584117647059,12.7266666666667,12.6957368421053,12.66885,12.6427619047619,12.6116363636364,12.582652173913,12.5555,12.53092,12.5018461538462,12.4728148148148,12.4436785714286,12.4155862068966,12.3871333333333,12.3604193548387,11.44,11.4175,11.4006666666667,11.37725,11.3546,11.3325,11.3078571428571,11.27925,11.2477777777778,11.2186,11.1886363636364,11.1638333333333,11.1380769230769,11.1102142857143,11.0826,11.051125,11.0164705882353,10.9842222222222,10.9536842105263,10.91805,10.8882380952381,10.8582727272727,10.8258695652174,10.78925,10.75392,10.7201538461538,10.6880740740741,10.6536071428571,10.6164137931034,10.5773666666667,9.262,9.202,9.11533333333333,9.03825,8.9602,8.876,8.79028571428571,8.708125,8.63355555555555,8.5563,8.48927272727273,8.42741666666667,8.354,8.27928571428571,8.20653333333333,8.136,8.06647058823529,7.9955,7.92784210526316,7.86145,7.79542857142857,7.72881818181818,7.66673913043478,7.61025,7.55568,7.50369230769231,7.45281481481481,7.40882142857143,7.36334482758621,7.3202,7.27877419354839,5.976,5.914,5.87266666666667,5.85025,5.8522,5.8455,5.83328571428571,5.80975,5.78077777777778,5.7622,5.74554545454545,5.72375,5.69753846153846,5.6575,5.627,5.592125,5.55476470588235,5.52005555555556,5.483,5.44405,5.40528571428571,5.36763636363636,5.33217391304348,5.29716666666667,5.26244,5.23030769230769,5.19818518518519,5.17139285714286,5.14358620689655,5.11413333333333,5.08464516129032,4.004,4.0275,3.998,3.954,3.9276,3.90816666666667,3.88942857142857,3.8745,3.86366666666667,3.8536,3.84327272727273,3.83508333333333,3.82538461538462,3.81964285714286,3.81453333333333,3.812,3.81188235294118,3.81266666666667,3.81205263157895,3.8141,3.81814285714286,3.82613636363636,3.83617391304348,3.84791666666667,3.85988,3.87276923076923,3.8847037037037,3.89789285714286,3.91086206896552,3.92443333333333,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA


==> anc/Output2_MeanSD_daily_SEP_Last30Days.csv <==
"","mean","se"
"1",4.34220691809719,0.527630935235124
"2",4.33552829004327,0.516287047507422
"3",4.35078250053566,0.525397821110563
"4",4.34805072584138,0.522391405691884
"5",4.40077400553736,0.5062567822713
"6",4.47860741448792,0.495203567890324
"7",4.43446154275892,0.478236639993243
"8",4.33825798845062,0.49698812592314
"9",4.28440189952811,0.475514469161385
"10",4.35941741348192,0.465824914832385
"11",4.31796683782273,0.443656357857018
"12",4.43157577024049,0.456447809214499
"13",4.36176499698701,0.473348763368981
"14",4.34359267115005,0.471133910600935
"15",4.34435039832762,0.480551465302656
"16",4.31727902936227,0.476006876028643
"17",4.24994390498761,0.467146981345314
"18",4.30046903719245,0.465788524802904
"19",4.37347417395833,0.464277795589948
"20",4.26648593219076,0.466573398775555
"21",4.36666298402411,0.477137600472883
"22",4.33828930822183,0.480139060633122
"23",4.31507326176497,0.48056000851657
"24",4.29736514054269,0.477162037437249
"25",4.34990110011919,0.47055283642864
"26",4.35272153812345,0.475115169842759
"27",4.36423763380747,0.475780657239892
"28",4.37073972565051,0.47423771629729
"29",4.37460419275993,0.471576907131145
"30",4.37416372628911,0.456403675243709
"31",4.44828731113595,0.452152851047919
"32",4.42637135202793,0.446511422404468
"33",4.31624294325263,0.43686089693517
"34",4.24809535675861,0.424861358898601
"35",4.19120133158381,0.424539291116793
"36",4.1485636284596,0.428506695120597
"37",3.99557236546204,0.410152096587536
"38",3.96187354969695,0.410570747007042
"39",3.96138608263914,0.409270530586981
"40",3.89561444075692,0.405165102190031
"41",3.97749465715363,0.40238764353069
"42",4.0413488953677,0.400114540041963
"43",3.928099160238,0.402951562731989
"44",3.88459133290862,0.404580648718637
"45",3.81305570052739,0.39626142540575
"46",3.76220565087417,0.388982629419549
"47",3.64763574597216,0.373992531806278
"48",3.57029309885163,0.366822711401588
"49",3.53578947696231,0.355472187185167
"50",3.52532427053293,0.35514945702156
"51",3.66996726212193,0.375412611590788
"52",3.54073574180924,0.366505794426282
"53",3.56615863484295,0.354440627571694
"54",3.69471911475755,0.357061933446228
"55",3.71007062869809,0.359275348203737
"56",3.74914559976053,0.352405953844722
"57",3.71065544486691,0.33252384911005
"58",3.9093882494999,0.322664917698837
"59",3.83180512910805,0.32734735739108
"60",3.88742260998836,0.328608045436295
"61",3.84020653863824,0.338265413667938
"62",3.91951237248507,0.324363579905971
"63",3.92136033952053,0.318205501818708
"64",4.03180037054948,0.311810509241474
"65",4.0436922747302,0.312430765832008
"66",4.38012442517892,0.277787151106197
"67",4.43121765144912,0.267501945136954
"68",4.49854487198565,0.26693259022423
"69",4.29000810210339,0.269544085573439
"70",4.2487770431125,0.267196183117696
"71",4.44342117394366,0.264387096429225
"72",4.41710977288427,0.261420618014876
"73",4.34708548425957,0.259110131734838
"74",4.30767994839114,0.258395147064025
"75",4.11422507717914,0.245724673737779
"76",4.26193920784788,0.235709452101603
"77",4.13513805502992,0.239097406033581
"78",4.07139099290237,0.226207091068495
"79",4.13308605455433,0.213893861171451
"80",4.08802801964177,0.190619388792647
"81",4.01266177666012,0.192141641432068
"82",3.96738251601508,0.176963544808827
"83",3.96834650088225,0.164941265492847
"84",4.01241884567709,0.163948453294382
"85",4.02312822634776,0.162914312111608
"86",4.00982361552863,0.167884364851859
"87",4.0280874517569,0.154389217493884
"88",4.00340434502759,0.15161020403076
"89",4.13080105236253,0.14194377165402
"90",4.08589018445134,0.143150907875017
"91",4.02092746450376,0.137084668271139
"92",4.11357314279667,0.130931748385685
"93",4.02001707298892,0.132151367663106
"94",4.07714210469401,0.128090381340227
"95",4.00627329265265,0.13011096011183
"96",3.90769514551621,0.127659986060829
"97",3.90727030875054,0.126417379959574
"98",3.89488523146387,0.117994789434348
"99",3.88638260224455,0.105850992176745
"100",3.9117886994312,0.10694221602348
"101",3.91987436294264,0.101704011737627
"102",3.916859807829,0.0999559290749392
"103",3.90411277739111,0.0906319464697191
"104",3.92245385998965,0.0816090575471341
"105",3.8720023685739,0.0718750690266024
"106",3.90401035185578,0.0617250839064348
"107",3.91165709830792,0.0606269087494167
"108",3.9494186589029,0.0631120165608419
"109",3.96994603845899,0.0555686234879543
"110",3.96059555331398,0.0502205478976989
"111",3.93481161908106,0.0463629817836232
"112",3.93864830466102,0.039630793338106
"113",3.93958720509848,0.0328922897351976
"114",3.96614882623306,0.0299700662181216
"115",3.96404434528522,0.0237501568214247
"116",3.96610587469965,0.0203473754777832
"117",3.95900633140739,0.0170755398962021
"118",3.95238085454574,0.0132715440908275
"119",3.93539039340079,0.0104288826929865
"120",3.93304621214787,0.00750948443574265
"121",3.92946575813345,0.00420558995986264
"122",3.9247847942461,0.00369556154506416


==> anc/ReadMe.txt <==
This file describes the procedure to reproduce Figures 1, 2, and 3 in "Diebold, F.X. and M. Göbel (2021). Real-Time Fixed-Target Statistical Prediction of Arctic Sea Ice Extent". The reproduction of Table 1 is not subject to an automated process.

The raw data are daily Arctic sea ice extent measurements as reported by the Sea Ice Index, Version 3 (Fetterer, F., Knowles, K., Meier, W., Savoie, M., and Windnagel, A.: Sea Ice Index, Version 3, Dataset ID G02135, boulder, Colorado, USA. NSIDC: National Snow and Ice Data Center. https://doi.org/10.7265/N5K072F8, updated daily, 2017.).


Workflow:

1) 	Preprocess the daily Sea Ice Index data
	Code file: 		00_SII_PreprocessData.R
	Input file:		SeaIceIndex_Daily.csv
	Output file:		SeaIceIndex_processed.csv & SeaIceIndex_processed_nomissing.csv
	User interaction:	Specify your directory

2)	Reproduce Figure 1
	Code file: 		1_Densities.R
	Input file:		SeaIceIndex_processed_nomissing.csv
	Output file:		".png"-figure
	User interaction:	Specify your directory + additional specifications as described in the code

3)	Reproduce Table 1
	Code file: 		1_Densities.R
	Input file:		SeaIceIndex_processed_nomissing.csv
	Output file:		N/A
	User interaction:	Specify your directory + additional specifications as described in the code
	To extract the reported estimates, see section "1.4" in the code file. For point- and interval-estimates, see section "2.0".

4)	Reproduce Figure 3
	Code file: 		2_DailyForecast_LastXXDays.R
	Input file:		SeaIceIndex_processed_nomissing.csv
	Output file:		".png"-figure
	User interaction:	Specify your directory + additional specifications as described in the code
	

5) 	Reproduce Figure 2
	Code file: 	2_DailyForecast_LastXXDays.R / DailyDensities3D.m
	Input file:	SeaIceIndex_processed_nomissing.csv / MeanSD_daily_SEP_Last30Days.csv
	Output file:	MeanSD_daily_SEP_Last30Days.csv / ".png"-figure

	5.1:		First export the daily-density file for September from R
			Code file: 	2_DailyForecast_LastXXDays.R, Section 3
			Input file:	SeaIceIndex_processed_nomissing.csv
			Output file:	MeanSD_daily_SEP_Last30Days.csv

	5.2:		Plot the 3D figures in Matlab
			Code file: 	DailyDensities3D.m
			Input file:	MeanSD_daily_SEP_Last30Days.csv
			Output file:	".png"-figure



Notes:

1)	We already provide the output-file of step 1: Output00_SeaIceIndex_processed_nomissing.csv 
	This serves as the input-file for steps 2, 3, 4, and 5.1
	For the respective codes to run: rename to "SeaIceIndex_processed_nomissing.csv" OR use your own output file after running step 1

2) 	We already provide the input-file for step 5.2: Output2_MeanSD_daily_SEP_Last30Days.csv		
	For the respective codes to run: rename to "MeanSD_daily_SEP_Last30Days.csv" OR use your own output file after running step 5.1



==> anc/SeaIceIndex_Daily.csv <==
Year, Month, Day,     Extent
1979,1,2,14.997
1979,1,4,14.922
1979,1,6,14.929
1979,1,8,14.968
1979,1,10,15.19
1979,1,12,15.327
1979,1,14,15.352
1979,1,16,15.5
1979,1,18,15.517
1979,1,20,15.709
1979,1,22,15.679
1979,1,24,15.745
1979,1,26,15.686
1979,1,28,15.777
1979,1,30,15.912
1979,2,1,15.857
1979,2,3,15.839
1979,2,5,15.831
1979,2,7,15.801
1979,2,9,15.99
1979,2,11,16.099
1979,2,13,16.289
1979,2,15,16.323
1979,2,17,16.343
1979,2,19,16.291
1979,2,21,16.26
1979,2,23,16.401
1979,2,25,16.579
1979,2,27,16.551
1979,3,1,16.635
1979,3,3,16.457
1979,3,5,16.568
1979,3,7,16.547
1979,3,9,16.536
1979,3,11,16.513
1979,3,13,16.414
1979,3,15,16.31
1979,3,17,16.467
1979,3,19,16.505
1979,3,21,16.349
1979,3,23,16.279
1979,3,25,16.264
1979,3,27,16.06
1979,3,29,15.763
1979,3,31,15.804
1979,4,2,15.66
1979,4,4,15.641
1979,4,6,15.695
1979,4,8,15.794
1979,4,10,15.761
1979,4,12,15.655
1979,4,14,15.5
1979,4,16,15.454
1979,4,18,15.51
1979,4,20,15.343
1979,4,22,15.255
1979,4,24,15.224
1979,4,26,15.141
1979,4,28,15.108
1979,4,30,14.961
1979,5,2,14.626
1979,5,4,14.498
1979,5,6,14.45
1979,5,8,14.325
1979,5,10,14.149
1979,5,12,14.012
1979,5,14,13.836
1979,5,16,13.862
1979,5,18,13.691
1979,5,20,13.56
1979,5,22,13.529
1979,5,24,13.364
1979,5,26,13.399
1979,5,28,13.292
1979,5,30,13.26
1979,6,1,13.076
1979,6,3,12.977
1979,6,5,12.832
1979,6,7,12.791
1979,6,9,12.854
1979,6,11,12.733
1979,6,13,12.673
1979,6,15,12.548
1979,6,17,12.517
1979,6,19,12.415
1979,6,21,12.373
1979,6,23,12.243
1979,6,25,12.112
1979,6,27,11.977
1979,6,29,11.829
1979,7,1,11.562
1979,7,3,11.363
1979,7,5,11.255
1979,7,7,10.936
1979,7,9,10.793
1979,7,11,10.662
1979,7,13,10.503
1979,7,15,10.401
1979,7,17,10.256
1979,7,19,9.927
1979,7,21,9.919
1979,7,23,9.668
1979,7,25,9.614
1979,7,27,9.556
1979,7,29,9.342
1979,7,31,9.223
1979,8,2,9
1979,8,4,8.859
1979,8,6,8.744
1979,8,8,8.61
1979,8,10,8.328
1979,8,12,8.284
1979,8,14,8.138
1979,8,16,7.971
1979,8,18,7.811
1979,8,20,7.659
1979,8,22,7.566
1979,8,24,7.577
1979,8,26,7.421
1979,8,28,7.364
1979,8,30,7.284
1979,9,1,7.228
1979,9,3,7.147
1979,9,5,7.037
1979,9,7,7.075
1979,9,9,7.092
1979,9,11,6.981
1979,9,13,7.003
1979,9,15,7.007
1979,9,17,7.001
1979,9,19,6.91
1979,9,21,6.895
1979,9,23,7.033
1979,9,25,7.058
1979,9,27,7.127
1979,9,29,7.173
1979,10,1,7.404
1979,10,3,7.534
1979,10,5,7.813
1979,10,7,7.878
1979,10,9,8.115
1979,10,11,8.136
1979,10,13,8.338
1979,10,15,8.57
1979,10,17,8.938
1979,10,19,9.19
1979,10,21,9.295
1979,10,23,9.466
1979,10,25,9.7
1979,10,27,9.869
1979,10,29,9.797
1979,10,31,9.924
1979,11,2,10.144
1979,11,4,10.159
1979,11,6,10.267
1979,11,8,10.27
1979,11,10,10.497
1979,11,12,10.61
1979,11,14,10.8
1979,11,16,10.92
1979,11,18,11.01
1979,11,20,11.157
1979,11,22,11.352
1979,11,24,11.419
1979,11,26,11.581
1979,11,28,11.884
1979,11,30,12.076
1979,12,2,12.39
1979,12,4,12.462
1979,12,6,12.781
1979,12,8,12.991
1979,12,10,13.101
1979,12,12,13.292
1979,12,14,13.268
1979,12,16,13.322
1979,12,18,13.377
1979,12,20,13.541
1979,12,22,13.619
1979,12,24,13.773
1979,12,26,13.934
1979,12,28,14.101
1979,12,30,14.092
1980,1,1,14.2
1980,1,3,14.302
1980,1,5,14.414
1980,1,7,14.518
1980,1,9,14.594
1980,1,11,14.665
1980,1,13,14.771
1980,1,15,14.831
1980,1,17,14.957
1980,1,19,15.12
1980,1,21,15.141
1980,1,23,15.195
1980,1,25,15.209
1980,1,27,15.124
1980,1,29,15.258
1980,1,31,15.491
1980,2,2,15.401
1980,2,4,15.639
1980,2,6,15.76
1980,2,8,15.888
1980,2,10,15.895
1980,2,12,15.97
1980,2,14,16.017
1980,2,16,16.095
1980,2,18,16.095
1980,2,20,16.17
1980,2,22,16.066
1980,2,24,16.087
1980,2,26,16.069
1980,2,28,16.22
1980,3,1,16.157
1980,3,3,16.248
1980,3,5,16.302
1980,3,7,16.289
1980,3,9,16.168
1980,3,11,16.04
1980,3,13,15.966
1980,3,15,15.994
1980,3,17,15.988
1980,3,19,16.005
1980,3,21,15.946
1980,3,23,15.945
1980,3,25,15.923
1980,3,27,15.986
1980,3,29,15.891
1980,3,31,15.813
1980,4,2,15.681
1980,4,4,15.664
1980,4,6,15.707
1980,4,8,15.653
1980,4,10,15.644
1980,4,12,15.652
1980,4,14,15.523
1980,4,16,15.509
1980,4,18,15.39
1980,4,20,15.376
1980,4,22,15.406
1980,4,24,15.259
1980,4,26,15.117
1980,4,28,14.996
1980,4,30,14.859
1980,5,2,14.718
1980,5,4,14.549
1980,5,6,14.412
1980,5,8,14.32
1980,5,10,14.186
1980,5,12,14.011
1980,5,14,13.843
1980,5,16,13.757
1980,5,18,13.672
1980,5,20,13.531
1980,5,22,13.405
1980,5,24,13.34
1980,5,26,13.206
1980,5,28,13.023
1980,5,30,12.916
1980,6,1,12.766
1980,6,3,12.706
1980,6,5,12.614
1980,6,7,12.61
1980,6,9,12.586
1980,6,11,12.468
1980,6,13,12.278
1980,6,15,12.269
1980,6,17,12.13
1980,6,19,12.043
1980,6,21,12.007
1980,6,23,11.842
1980,6,25,11.699
1980,6,27,11.585
1980,6,29,11.466
1980,7,1,11.283
1980,7,3,11.075
1980,7,5,10.983
1980,7,7,10.852
1980,7,9,10.7
1980,7,11,10.575
1980,7,13,10.307
1980,7,15,10.203
1980,7,17,9.946
1980,7,19,9.847
1980,7,21,9.779
1980,7,23,9.594
1980,7,25,9.358
1980,7,27,9.166
1980,7,29,9.065
1980,7,31,8.868
1980,8,2,8.76
1980,8,4,8.611
1980,8,6,8.548
1980,8,8,8.348
1980,8,10,8.202
1980,8,12,8.041
1980,8,14,7.82
1980,8,16,7.765
1980,8,18,7.761
1980,8,20,7.717
1980,8,22,7.758
1980,8,24,7.578
1980,8,26,7.667
1980,8,28,7.588
1980,8,30,7.6
1980,9,1,7.544
1980,9,3,7.555
1980,9,5,7.533
1980,9,7,7.574
1980,9,9,7.56
1980,9,11,7.557
1980,9,13,7.543
1980,9,15,7.602
1980,9,17,7.58
1980,9,19,7.651
1980,9,21,7.686
1980,9,23,7.782
1980,9,25,7.854
1980,9,27,7.966
1980,9,29,8.019
1980,10,1,8.223
1980,10,3,8.213
1980,10,5,8.485
1980,10,7,8.532
1980,10,9,8.809
1980,10,11,8.975
1980,10,13,9.161
1980,10,15,9.218
1980,10,17,9.272
1980,10,19,9.389
1980,10,21,9.468
1980,10,23,9.586
1980,10,25,9.643
1980,10,27,9.841
1980,10,29,9.911
1980,10,31,10.198
1980,11,2,10.42
1980,11,4,10.523
1980,11,6,10.652
1980,11,8,10.789
1980,11,10,10.88
1980,11,12,10.976
1980,11,14,11.087
1980,11,16,11.217
1980,11,18,11.337
1980,11,20,11.628
1980,11,22,11.78
1980,11,24,12.096
1980,11,26,12.256
1980,11,28,12.476
1980,11,30,12.626
1980,12,2,12.643
1980,12,4,13.032
1980,12,6,13.122
1980,12,8,13.298
1980,12,10,13.334
1980,12,12,13.569
1980,12,14,13.685
1980,12,16,13.91
1980,12,18,13.762
1980,12,20,13.697
1980,12,22,13.779
1980,12,24,13.798
1980,12,26,14
1980,12,28,14.172
1980,12,30,14.093
1981,1,1,14.256
1981,1,3,14.456
1981,1,5,14.435
1981,1,7,14.689
1981,1,9,14.619
1981,1,11,14.69
1981,1,13,14.649
1981,1,15,14.748
1981,1,17,14.998
1981,1,19,15.066
1981,1,21,15.055
1981,1,23,15.17
1981,1,25,15.244
1981,1,27,15.35
1981,1,29,15.503
1981,1,31,15.627
1981,2,2,15.646
1981,2,4,15.663
1981,2,6,15.629
1981,2,8,15.541
1981,2,10,15.44
1981,2,12,15.474
1981,2,14,15.482
1981,2,16,15.575
1981,2,18,15.592
1981,2,20,15.731
1981,2,22,15.654
1981,2,24,15.706
1981,2,26,15.667
1981,2,28,15.657
1981,3,2,15.628
1981,3,4,15.726
1981,3,6,15.646
1981,3,8,15.644
1981,3,10,15.733
1981,3,12,15.657
1981,3,14,15.801
1981,3,16,15.771
1981,3,18,15.528
1981,3,20,15.621
1981,3,22,15.535
1981,3,24,15.559
1981,3,26,15.626
1981,3,28,15.517
1981,3,30,15.481
1981,4,1,15.44
1981,4,3,15.221
1981,4,5,15.224
1981,4,7,15.242
1981,4,9,15.202
1981,4,11,15.135
1981,4,13,15.11
1981,4,15,15.086
1981,4,17,14.983
1981,4,19,14.95
1981,4,21,14.92
1981,4,23,14.844
1981,4,25,14.714
1981,4,27,14.564
1981,4,29,14.514
1981,5,1,14.272
1981,5,3,14.285
1981,5,5,14.249
1981,5,7,14.077
1981,5,9,14.083
1981,5,11,14.072
1981,5,13,14.025
1981,5,15,13.928
1981,5,17,13.843
1981,5,19,13.752
1981,5,21,13.568
1981,5,23,13.464
1981,5,25,13.378
1981,5,27,13.333
1981,5,29,13.275
1981,5,31,13.222
1981,6,2,13.059
1981,6,4,13.002
1981,6,6,12.954
1981,6,8,12.863
1981,6,10,12.721
1981,6,12,12.652
1981,6,14,12.487
1981,6,16,12.465
1981,6,18,12.364
1981,6,20,12.216
1981,6,22,12.064
1981,6,24,12.003
1981,6,26,12.013
1981,6,28,11.796
1981,6,30,11.787
1981,7,2,11.428
1981,7,4,11.33
1981,7,6,11.181
1981,7,8,11.022
1981,7,10,10.894
1981,7,12,10.691
1981,7,14,10.643
1981,7,16,10.354
1981,7,18,10.127
1981,7,20,9.826
1981,7,22,9.788
1981,7,24,9.538
1981,7,26,9.22
1981,7,28,9.106
1981,7,30,8.917
1981,8,1,8.733
1981,8,3,8.587
1981,8,5,8.326
1981,8,7,8.176
1981,8,9,8
1981,8,11,7.917
1981,8,13,7.883
1981,8,15,7.804
1981,8,17,7.724
1981,8,19,7.667
1981,8,21,7.593
1981,8,23,7.53
1981,8,25,7.495
1981,8,27,7.408
1981,8,29,7.296
1981,8,31,7.37
1981,9,2,7.203
1981,9,4,7.162
1981,9,6,6.992
1981,9,8,7.046
1981,9,10,6.902
1981,9,12,6.904
1981,9,14,6.952
1981,9,16,6.951
1981,9,18,7.002
1981,9,20,7.053
1981,9,22,7.231
1981,9,24,7.261
1981,9,26,7.303
1981,9,28,7.489
1981,9,30,7.626
1981,10,2,7.987
1981,10,4,8.087
1981,10,6,8.151
1981,10,8,8.354
1981,10,10,8.416
1981,10,12,8.63
1981,10,14,8.904
1981,10,16,9.037
1981,10,18,9.062
1981,10,20,9.134
1981,10,22,9.096
1981,10,24,9.233
1981,10,26,9.425
1981,10,28,9.609
1981,10,30,9.719
1981,11,1,9.905
1981,11,3,9.929
1981,11,5,10.337
1981,11,7,10.518
1981,11,9,10.51
1981,11,11,10.631
1981,11,13,10.908
1981,11,15,10.965
1981,11,17,11.197
1981,11,19,11.177
1981,11,21,11.273
1981,11,23,11.417
1981,11,25,11.611
1981,11,27,11.675
1981,11,29,11.882
1981,12,1,11.99
1981,12,3,12.336
1981,12,5,12.507
1981,12,7,12.698
1981,12,9,12.816
1981,12,11,12.948
1981,12,13,13.217
1981,12,15,13.418
1981,12,17,13.635
1981,12,19,13.802
1981,12,21,13.893
1981,12,23,13.877
1981,12,25,14.016
1981,12,27,13.953
1981,12,29,14.128
1981,12,31,14.224
1982,1,2,14.479
1982,1,4,14.642
1982,1,6,14.88
1982,1,8,14.993
1982,1,10,15.052
1982,1,12,15.141
1982,1,14,15.138
1982,1,16,15.22
1982,1,18,15.227
1982,1,20,15.208
1982,1,22,15.283
1982,1,24,15.391
1982,1,26,15.547
1982,1,28,15.695
1982,1,30,15.755
1982,2,1,15.836
1982,2,3,15.841
1982,2,5,15.85
1982,2,7,15.797
1982,2,9,15.829
1982,2,11,15.748
1982,2,13,15.854
1982,2,15,15.857
1982,2,17,16.058
1982,2,19,16.087
1982,2,21,16.094
1982,2,23,16.143
1982,2,25,16.31
1982,2,27,16.325
1982,3,1,16.234
1982,3,3,16.293
1982,3,5,16.315
1982,3,7,16.309
1982,3,9,16.123
1982,3,11,16.099
1982,3,13,16.005
1982,3,15,15.955
1982,3,17,15.905
1982,3,19,15.938
1982,3,21,15.911
1982,3,23,15.898
1982,3,25,15.929
1982,3,27,15.875
1982,3,29,15.931
1982,3,31,15.982
1982,4,2,15.945
1982,4,4,15.943
1982,4,6,15.859
1982,4,8,15.581
1982,4,10,15.577
1982,4,12,15.491
1982,4,14,15.627
1982,4,16,15.528
1982,4,18,15.448
1982,4,20,15.387
1982,4,22,15.276
1982,4,24,15.135
1982,4,26,15.105
1982,4,28,15.091
1982,4,30,14.997
1982,5,2,14.786
1982,5,4,14.679
1982,5,6,14.511
1982,5,8,14.319
1982,5,10,14.222
1982,5,12,14.137
1982,5,14,14.083
1982,5,16,14.003
1982,5,18,13.853
1982,5,20,13.653
1982,5,22,13.576
1982,5,24,13.583
1982,5,26,13.543
1982,5,28,13.38
1982,5,30,13.27
1982,6,1,13.091
1982,6,3,12.99
1982,6,5,12.874
1982,6,7,12.834
1982,6,9,12.75
1982,6,11,12.709
1982,6,13,12.678
1982,6,15,12.652
1982,6,17,12.476
1982,6,19,12.317
1982,6,21,12.145
1982,6,23,12.079
1982,6,25,11.918
1982,6,27,11.868
1982,6,29,11.76
1982,7,1,11.425
1982,7,3,11.442
1982,7,5,11.344
1982,7,7,11.165
1982,7,9,11.043
1982,7,11,10.816
1982,7,13,10.664
1982,7,15,10.436
1982,7,17,10.264
1982,7,19,10.179
1982,7,21,10.022
1982,7,23,9.782
1982,7,25,9.638
1982,7,27,9.417
1982,7,29,9.22
1982,7,31,9.016
1982,8,2,8.939
1982,8,4,8.746
1982,8,6,8.672
1982,8,8,8.45
1982,8,10,8.437
1982,8,12,8.366
1982,8,14,8.152
1982,8,16,8.008
1982,8,18,8.027
1982,8,20,7.915
1982,8,22,7.79
1982,8,24,7.759
1982,8,26,7.7
1982,8,28,7.582
1982,8,30,7.55
1982,9,1,7.404
1982,9,3,7.248
1982,9,5,7.233
1982,9,7,7.182
1982,9,9,7.18
1982,9,11,7.173
1982,9,13,7.16
1982,9,15,7.196
1982,9,17,7.197
1982,9,19,7.224
1982,9,21,7.329
1982,9,23,7.422
1982,9,25,7.417
1982,9,27,7.495
1982,9,29,7.666
1982,10,1,7.768
1982,10,3,8.016
1982,10,5,8.184
1982,10,7,8.331
1982,10,9,8.875
1982,10,11,9.179
1982,10,13,9.429
1982,10,15,9.608
1982,10,17,9.797
1982,10,19,9.836
1982,10,21,9.847
1982,10,23,10.067
1982,10,25,10.198
1982,10,27,10.423
1982,10,29,10.564
1982,10,31,10.615
1982,11,2,10.817
1982,11,4,10.893
1982,11,6,11.131
1982,11,8,11.03
1982,11,10,11.203
1982,11,12,11.348
1982,11,14,11.573
1982,11,16,11.792
1982,11,18,11.774
1982,11,20,11.698
1982,11,22,11.854
1982,11,24,11.929
1982,11,26,12.192
1982,11,28,12.483
1982,11,30,12.695
1982,12,2,12.822
1982,12,4,12.866
1982,12,6,12.963
1982,12,8,13.223
1982,12,10,13.351
1982,12,12,13.503
1982,12,14,13.606
1982,12,16,13.84
1982,12,18,13.895
1982,12,20,14.016
1982,12,22,13.963
1982,12,24,14.093
1982,12,26,14.183
1982,12,28,14.144
1982,12,30,14.159
1983,1,1,14.253
1983,1,3,14.306
1983,1,5,14.494
1983,1,7,14.467
1983,1,9,14.615
1983,1,11,14.648
1983,1,13,14.622
1983,1,15,14.916
1983,1,17,15.014
1983,1,19,15.052
1983,1,21,15.314
1983,1,23,15.396
1983,1,25,15.347
1983,1,27,15.401
1983,1,29,15.554
1983,1,31,15.68
1983,2,2,15.737
1983,2,4,15.719
1983,2,6,15.695
1983,2,8,15.822
1983,2,10,15.791
1983,2,12,15.999
1983,2,14,16.056
1983,2,16,15.971
1983,2,18,16.056
1983,2,20,16.167
1983,2,22,16.238
1983,2,24,16.28
1983,2,26,16.352
1983,2,28,16.203
1983,3,2,16.049
1983,3,4,15.958
1983,3,6,15.971
1983,3,8,16.101
1983,3,10,16.172
1983,3,12,16.349
1983,3,14,16.412
1983,3,16,16.214
1983,3,18,16.069
1983,3,20,16.212
1983,3,22,16.057
1983,3,24,15.976
1983,3,26,15.964
1983,3,28,15.926
1983,3,30,15.849
1983,4,1,15.886
1983,4,3,15.914
1983,4,5,15.734
1983,4,7,15.706
1983,4,9,15.528
1983,4,11,15.574
1983,4,13,15.317
1983,4,15,15.145
1983,4,17,15.063
1983,4,19,14.839
1983,4,21,14.819
1983,4,23,14.695
1983,4,25,14.553
1983,4,27,14.442
1983,4,29,14.366
1983,5,1,14.045
1983,5,3,13.929
1983,5,5,13.935
1983,5,7,13.787
1983,5,9,13.703
1983,5,11,13.64
1983,5,13,13.587
1983,5,15,13.502
1983,5,17,13.433
1983,5,19,13.319
1983,5,21,13.313
1983,5,23,13.27
1983,5,25,13.209
1983,5,27,13.132
1983,5,29,13.052
1983,5,31,13.005
1983,6,2,12.837
1983,6,4,12.764
1983,6,6,12.69
1983,6,8,12.59
1983,6,10,12.54
1983,6,12,12.412
1983,6,14,12.311
1983,6,16,12.276
1983,6,18,12.146
1983,6,20,12.16
1983,6,22,12.111
1983,6,24,11.965
1983,6,26,11.989
1983,6,28,11.896
1983,6,30,11.748
1983,7,2,11.515
1983,7,4,11.398
1983,7,6,11.261
1983,7,8,11.233
1983,7,10,11.108
1983,7,12,11.088
1983,7,14,10.913
1983,7,16,10.767
1983,7,18,10.491
1983,7,20,10.214
1983,7,22,10.076
1983,7,24,9.911
1983,7,26,9.655
1983,7,28,9.56
1983,7,30,9.364
1983,8,1,9.224
1983,8,3,9.046
1983,8,5,8.935
1983,8,7,8.731
1983,8,9,8.638
1983,8,11,8.46
1983,8,13,8.32
1983,8,15,8.073
1983,8,17,7.948
1983,8,19,7.899
1983,8,21,7.903
1983,8,23,7.777
1983,8,25,7.639
1983,8,27,7.534
1983,8,29,7.445
1983,8,31,7.402
1983,9,2,7.321
1983,9,4,7.314
1983,9,6,7.243
1983,9,8,7.204
1983,9,10,7.238
1983,9,12,7.305
1983,9,14,7.246
1983,9,16,7.261
1983,9,18,7.322
1983,9,20,7.499
1983,9,22,7.412
1983,9,24,7.425
1983,9,26,7.519
1983,9,28,7.731
1983,9,30,7.879
1983,10,2,8.143
1983,10,4,8.38
1983,10,6,8.638
1983,10,8,8.774
1983,10,10,8.943
1983,10,12,9.123
1983,10,14,9.205
1983,10,16,9.453
1983,10,18,9.585
1983,10,20,9.673
1983,10,22,9.878
1983,10,24,10.085
1983,10,26,9.558
1983,10,28,10.259
1983,10,30,10.314
1983,11,1,10.549
1983,11,3,10.737
1983,11,5,10.883
1983,11,7,10.84
1983,11,9,10.956
1983,11,11,11.172
1983,11,13,11.322
1983,11,15,11.473
1983,11,17,11.635
1983,11,19,11.802
1983,11,21,11.9
1983,11,23,11.934
1983,11,25,12.167
1983,11,27,12.208
1983,11,29,12.337
1983,12,1,12.769
1983,12,3,12.664
1983,12,5,12.877
1983,12,7,13.042
1983,12,9,13.043
1983,12,11,13.192
1983,12,13,13.344
1983,12,15,13.366
1983,12,17,13.325
1983,12,19,13.322
1983,12,21,13.326
1983,12,23,13.539
1983,12,25,13.54
1983,12,27,13.664
1983,12,29,13.855
1983,12,31,13.907
1984,1,2,14.103
1984,1,4,14.237
1984,1,6,14.262
1984,1,8,14.303
1984,1,10,14.387
1984,1,12,14.37
1984,1,14,14.388
1984,1,16,14.411
1984,1,18,14.302
1984,1,20,14.505
1984,1,22,14.626
1984,1,24,14.703
1984,1,26,14.788
1984,1,28,14.821
1984,1,30,14.893
1984,2,1,15.026
1984,2,3,15.107
1984,2,5,15.107
1984,2,7,15.08
1984,2,9,14.988
1984,2,11,15.181
1984,2,13,15.178
1984,2,15,15.335
1984,2,17,15.427
1984,2,19,15.47
1984,2,21,15.456
1984,2,23,15.467
1984,2,25,15.534
1984,2,27,15.561
1984,2,29,15.567
1984,3,2,15.431
1984,3,4,15.483
1984,3,6,15.554
1984,3,8,15.57
1984,3,10,15.587
1984,3,12,15.58
1984,3,14,15.676
1984,3,16,15.764
1984,3,18,15.809
1984,3,20,15.78
1984,3,22,15.614
1984,3,24,15.479
1984,3,26,15.486
1984,3,28,15.504
1984,3,30,15.446
1984,4,1,15.389
1984,4,3,15.335
1984,4,5,15.268
1984,4,7,15.16
1984,4,9,15.321
1984,4,11,15.287
1984,4,13,15.107
1984,4,15,15.085
1984,4,17,15.037
1984,4,19,14.973
1984,4,21,14.897
1984,4,23,14.699
1984,4,25,14.678
1984,4,27,14.608
1984,4,29,14.373
1984,5,1,14.194
1984,5,3,14.009
1984,5,5,13.976
1984,5,7,13.907
1984,5,9,13.816
1984,5,11,13.724
1984,5,13,13.764
1984,5,15,13.621
1984,5,17,13.451
1984,5,19,13.487
1984,5,21,13.367
1984,5,23,13.401
1984,5,25,13.289
1984,5,27,13.192
1984,5,29,13.035
1984,5,31,12.994
1984,6,2,12.828
1984,6,4,12.644
1984,6,6,12.526
1984,6,8,12.439
1984,6,10,12.354
1984,6,12,12.294
1984,6,14,12.254
1984,6,16,12.192
1984,6,18,12.079
1984,6,20,12.018
1984,6,22,11.966
1984,6,24,11.877
1984,6,26,11.783
1984,6,28,11.582
1984,6,30,11.439
1984,7,2,11.202
1984,7,4,10.989
1984,7,6,10.807
1984,7,8,10.699
1984,7,10,10.477
1984,7,12,10.183
1984,7,14,10.117
1984,7,16,9.929
1984,7,18,9.711
1984,7,20,9.629
1984,7,22,9.472
1984,7,24,9.368
1984,7,26,9.298
1984,7,28,8.875
1984,7,30,8.907
1984,8,1,8.745
1984,8,3,8.496
1984,8,5,8.303
1984,8,7,8.189
1984,8,9,8.027
1984,8,11,8.002
1984,8,13,7.918
1984,8,15,7.816
1984,8,17,7.698
1984,8,19,7.548
1984,8,21,7.461
1984,8,23,7.401
1984,8,25,7.346
1984,8,27,7.272
1984,8,29,7.057
1984,8,31,7.058
1984,9,2,6.828
1984,9,4,6.697
1984,9,6,6.528
1984,9,8,6.509
1984,9,10,6.501
1984,9,12,6.422
1984,9,14,6.461
1984,9,16,6.396
1984,9,18,6.514
1984,9,20,6.728
1984,9,22,6.974
1984,9,24,7.178
1984,9,26,7.338
1984,9,28,7.455
1984,9,30,7.549
1984,10,2,7.745
1984,10,4,7.947
1984,10,6,8.057
1984,10,8,8.227
1984,10,10,8.188
1984,10,12,8.26
1984,10,14,8.334
1984,10,16,8.354
1984,10,18,8.513
1984,10,20,8.638
1984,10,22,8.933
1984,10,24,9.116
1984,10,26,9.266
1984,10,28,9.398
1984,10,30,9.433
1984,11,1,9.565
1984,11,3,9.819
1984,11,5,9.969
1984,11,7,10.081
1984,11,9,10.224
1984,11,11,10.558
1984,11,13,10.578
1984,11,15,10.795
1984,11,17,11.072
1984,11,19,11.219
1984,11,21,11.518
1984,11,23,11.641
1984,11,25,11.812
1984,11,27,11.903
1984,11,29,11.869
1984,12,1,11.968
1984,12,3,12.263
1984,12,5,12.397
1984,12,7,12.712
1984,12,9,12.738
1984,12,11,12.837
1984,12,13,13.018
1984,12,15,13.124
1984,12,17,13.025
1984,12,19,13.24
1984,12,21,13.202
1984,12,23,13.307
1984,12,25,13.323
1984,12,27,13.394
1984,12,29,13.494
1984,12,31,13.789
1985,1,2,14.045
1985,1,4,14.24
1985,1,6,14.406
1985,1,8,14.432
1985,1,10,14.455
1985,1,12,14.584
1985,1,14,14.568
1985,1,16,14.71
1985,1,18,14.88
1985,1,20,14.906
1985,1,22,14.945
1985,1,24,15.036
1985,1,26,15.186
1985,1,28,15.313
1985,1,30,15.167
1985,2,1,15.252
1985,2,3,15.298
1985,2,5,15.445
1985,2,7,15.441
1985,2,9,15.549
1985,2,11,15.447
1985,2,13,15.448
1985,2,15,15.554
1985,2,17,15.473
1985,2,19,15.368
1985,2,21,15.498
1985,2,23,15.447
1985,2,25,15.568
1985,2,27,15.732
1985,3,1,15.791
1985,3,3,15.698
1985,3,5,15.706
1985,3,7,15.681
1985,3,9,15.575
1985,3,11,15.614
1985,3,13,15.914
1985,3,15,16.094
1985,3,17,16.163
1985,3,19,16.059
1985,3,21,16.044
1985,3,23,16.063
1985,3,25,16.027
1985,3,27,16.019
1985,3,29,15.957
1985,3,31,15.77
1985,4,2,15.58
1985,4,4,15.576
1985,4,6,15.535
1985,4,8,15.459
1985,4,10,15.445
1985,4,12,15.524
1985,4,14,15.432
1985,4,16,15.511
1985,4,18,15.454
1985,4,20,15.252
1985,4,22,15.226
1985,4,24,15.225
1985,4,26,15.109
1985,4,28,15.065
1985,4,30,14.955
1985,5,2,14.714
1985,5,4,14.655
1985,5,6,14.56
1985,5,8,14.394
1985,5,10,14.32
1985,5,12,14.282
1985,5,14,14.172
1985,5,16,14.077
1985,5,18,13.914
1985,5,20,13.896
1985,5,22,13.868
1985,5,24,13.705
1985,5,26,13.625
1985,5,28,13.58
1985,5,30,13.339
1985,6,1,13.063
1985,6,3,12.935
1985,6,5,12.783
1985,6,7,12.731
1985,6,9,12.674
1985,6,11,12.475
1985,6,13,12.303
1985,6,15,12.217
1985,6,17,12.109
1985,6,19,11.88
1985,6,21,11.81
1985,6,23,11.805
1985,6,25,11.61
1985,6,27,11.498
1985,6,29,11.393
1985,7,1,11.135
1985,7,3,10.926
1985,7,5,10.791
1985,7,7,10.652
1985,7,9,10.382
1985,7,11,10.399
1985,7,13,10.112
1985,7,15,9.839
1985,7,17,9.702
1985,7,19,9.441
1985,7,21,9.213
1985,7,23,9.114
1985,7,25,8.851
1985,7,27,8.656
1985,7,29,8.4
1985,7,31,8.3
1985,8,2,8.152
1985,8,4,8.074
1985,8,6,7.995
1985,8,8,7.754
1985,8,10,7.639
1985,8,12,7.525
1985,8,14,7.442
1985,8,16,7.331
1985,8,18,7.212
1985,8,20,7.19
1985,8,22,7.139
1985,8,24,7.012
1985,8,26,6.907
1985,8,28,6.863
1985,8,30,6.793
1985,9,1,6.724
1985,9,3,6.61
1985,9,5,6.505
1985,9,7,6.496
1985,9,9,6.486
1985,9,11,6.495
1985,9,13,6.558
1985,9,15,6.568
1985,9,17,6.657
1985,9,19,6.725
1985,9,21,6.745
1985,9,23,6.799
1985,9,25,6.993
1985,9,27,6.992
1985,9,29,7.112
1985,10,1,7.365
1985,10,3,7.585
1985,10,5,7.642
1985,10,7,7.985
1985,10,9,8.013
1985,10,11,8.129
1985,10,13,8.442
1985,10,15,8.562
1985,10,17,8.708
1985,10,19,8.699
1985,10,21,8.783
1985,10,23,8.959
1985,10,25,9.116
1985,10,27,9.33
1985,10,29,9.566
1985,10,31,9.851
1985,11,2,10.219
1985,11,4,10.238
1985,11,6,10.37
1985,11,8,10.471
1985,11,10,10.47
1985,11,12,10.77
1985,11,14,10.992
1985,11,16,11.083
1985,11,18,11.041
1985,11,20,11.255
1985,11,22,11.442
1985,11,24,11.597
1985,11,26,11.723
1985,11,28,11.77
1985,11,30,11.927
1985,12,2,12.305
1985,12,4,12.314
1985,12,6,12.469
1985,12,8,12.619
1985,12,10,12.734
1985,12,12,12.771
1985,12,14,12.818
1985,12,16,13.065
1985,12,18,13.263
1985,12,20,13.271
1985,12,22,13.45
1985,12,24,13.642
1985,12,26,13.756
1985,12,28,13.571
1985,12,30,13.701
1986,1,1,14.036
1986,1,3,14.292
1986,1,5,14.489
1986,1,7,14.533
1986,1,9,14.628
1986,1,11,14.795
1986,1,13,14.901
1986,1,15,14.991
1986,1,17,14.981
1986,1,19,15.159
1986,1,21,15.252
1986,1,23,15.214
1986,1,25,15.322
1986,1,27,15.241
1986,1,29,15.194
1986,1,31,15.206
1986,2,2,15.331
1986,2,4,15.427
1986,2,6,15.546
1986,2,8,15.724
1986,2,10,15.802
1986,2,12,15.845
1986,2,14,15.724
1986,2,16,15.836
1986,2,18,15.949
1986,2,20,15.913
1986,2,22,15.966
1986,2,24,16.008
1986,2,26,15.934
1986,2,28,15.983
1986,3,2,16.02
1986,3,4,16.023
1986,3,6,16.031
1986,3,8,16.084
1986,3,10,16.158
1986,3,12,16.14
1986,3,14,16.018
1986,3,16,16.02
1986,3,18,15.941
1986,3,20,15.791
1986,3,22,15.772
1986,3,24,15.74
1986,3,26,15.672
1986,3,28,15.589
1986,3,30,15.643
1986,4,1,15.636
1986,4,3,15.629
1986,4,5,15.427
1986,4,7,15.302
1986,4,9,15.292
1986,4,11,15.182
1986,4,13,15.13
1986,4,15,15.019
1986,4,17,15.008
1986,4,19,14.872
1986,4,21,14.858
1986,4,23,14.703
1986,4,25,14.681
1986,4,27,14.629
1986,4,29,14.514
1986,5,1,14.275
1986,5,3,14.12
1986,5,5,13.925
1986,5,7,13.81
1986,5,9,13.602
1986,5,11,13.492
1986,5,13,13.424
1986,5,15,13.338
1986,5,17,13.264
1986,5,19,13.215
1986,5,21,13.192
1986,5,23,13.078
1986,5,25,12.977
1986,5,27,12.83
1986,5,29,12.781
1986,5,31,12.75
1986,6,2,12.567
1986,6,4,12.412
1986,6,6,12.26
1986,6,8,12.13
1986,6,10,12.191
1986,6,12,12.158
1986,6,14,11.999
1986,6,16,11.921
1986,6,18,11.965
1986,6,20,11.861
1986,6,22,11.837
1986,6,24,11.797
1986,6,26,11.637
1986,6,28,11.547
1986,6,30,11.357
1986,7,2,11.147
1986,7,4,11.162
1986,7,6,11.031
1986,7,8,10.882
1986,7,10,10.723
1986,7,12,10.571
1986,7,14,10.461
1986,7,16,10.211
1986,7,18,10.01
1986,7,20,9.759
1986,7,22,9.574
1986,7,24,9.323
1986,7,26,9.256
1986,7,28,9.111
1986,7,30,8.976
1986,8,1,8.762
1986,8,3,8.649
1986,8,5,8.51
1986,8,7,8.373
1986,8,9,8.2
1986,8,11,8.042
1986,8,13,7.934
1986,8,15,7.912
1986,8,17,7.908
1986,8,19,7.799
1986,8,21,7.706
1986,8,23,7.722
1986,8,25,7.661
1986,8,27,7.577
1986,8,29,7.498
1986,8,31,7.42
1986,9,2,7.229
1986,9,4,7.21
1986,9,6,7.122
1986,9,8,7.192
1986,9,10,7.187
1986,9,12,7.214
1986,9,14,7.3
1986,9,16,7.328
1986,9,18,7.398
1986,9,20,7.443
1986,9,22,7.537
1986,9,24,7.529
1986,9,26,7.724
1986,9,28,7.773
1986,9,30,7.974
1986,10,2,8.338
1986,10,4,8.659
1986,10,6,8.827
1986,10,8,9.025
1986,10,10,9.12
1986,10,12,9.267
1986,10,14,9.4
1986,10,16,9.528
1986,10,18,9.725
1986,10,20,9.897
1986,10,22,9.986
1986,10,24,10.005
1986,10,26,10.024
1986,10,28,10.141
1986,10,30,10.317
1986,11,1,10.473
1986,11,3,10.506
1986,11,5,10.639
1986,11,7,10.874
1986,11,9,11.03
1986,11,11,11.093
1986,11,13,11.484
1986,11,15,11.741
1986,11,17,11.735
1986,11,19,11.796
1986,11,21,11.832
1986,11,23,11.959
1986,11,25,12.142
1986,11,27,12.227
1986,11,29,12.268
1986,12,1,12.591
1986,12,3,12.649
1986,12,5,12.717
1986,12,7,12.775
1986,12,9,12.822
1986,12,11,12.88
1986,12,13,12.903
1986,12,15,13.03
1986,12,17,13.17
1986,12,19,13.373
1986,12,21,13.523
1986,12,23,13.672
1986,12,25,13.695
1986,12,27,13.766
1986,12,29,13.904
1986,12,31,14.089
1987,1,2,14.305
1987,1,4,14.417
1987,1,6,14.515
1987,1,8,14.688
1987,1,10,14.692
1987,1,12,14.771
1987,1,14,14.732
1987,1,16,14.797
1987,1,18,14.943
1987,1,20,15.022
1987,1,22,15.299
1987,1,24,15.408
1987,1,26,15.55
1987,1,28,15.621
1987,1,30,15.787
1987,2,1,15.81
1987,2,3,15.898
1987,2,5,15.877
1987,2,7,15.94
1987,2,9,15.934
1987,2,11,15.9
1987,2,13,15.952
1987,2,15,15.977
1987,2,17,16.169
1987,2,19,16.136
1987,2,21,16.293
1987,2,23,16.275
1987,2,25,16.276
1987,2,27,16.265
1987,3,1,16.059
1987,3,3,15.874
1987,3,5,15.936
1987,3,7,15.78
1987,3,9,15.713
1987,3,11,15.778
1987,3,13,15.844
1987,3,15,15.902
1987,3,17,15.886
1987,3,19,15.75
1987,3,21,15.78
1987,3,23,15.778
1987,3,25,15.708
1987,3,27,15.754
1987,3,29,15.804
1987,3,31,15.709
1987,4,2,15.626
1987,4,4,15.506
1987,4,6,15.539
1987,4,8,15.541
1987,4,10,15.573
1987,4,12,15.408
1987,4,14,15.374
1987,4,16,15.414
1987,4,18,15.247
1987,4,20,15.151
1987,4,22,14.991
1987,4,24,14.869
1987,4,26,14.742
1987,4,28,14.629
1987,4,30,14.553
1987,5,2,14.292
1987,5,4,14.241
1987,5,6,14.118
1987,5,8,13.996
1987,5,10,13.932
1987,5,12,13.886
1987,5,14,13.806
1987,5,16,13.735
1987,5,18,13.72
1987,5,20,13.596
1987,5,22,13.406
1987,5,24,13.417
1987,5,26,13.423
1987,5,28,13.342
1987,5,30,13.234
1987,6,1,13.042
1987,6,3,12.995
1987,6,5,12.866
1987,6,7,12.739
1987,6,9,12.677
1987,6,11,12.658
1987,6,13,12.553
1987,6,15,12.482
1987,6,17,12.474
1987,6,19,12.396
1987,6,21,12.288
1987,6,23,12.217
1987,6,25,12.067
1987,6,27,11.956
1987,6,29,11.875
1987,7,1,11.423
1987,7,3,11.329
1987,7,5,11.232
1987,7,7,11.126
1987,7,9,11.021
1987,7,11,10.819
1987,7,13,10.632
1987,7,15,10.525
1987,7,17,10.312
1987,7,19,10.068
1987,7,21,9.89
1987,7,23,9.711
1987,7,25,9.62
1987,7,27,9.469
1987,7,29,9.165
1987,7,31,8.979
1987,8,2,8.67
1987,8,4,8.371
1987,8,6,8.242
1987,8,8,8.165
1987,8,10,8.072
1987,8,12,7.793
1987,8,14,7.557
1987,8,16,7.382
1987,8,18,7.39
1987,8,20,7.319
1987,8,21,7.21
1987,8,22,7.21
1987,8,23,7.265
1987,8,24,7.216
1987,8,25,7.157
1987,8,26,7.145
1987,8,27,7.079
1987,8,28,7.123
1987,8,29,7.041
1987,8,30,7.019
1987,8,31,7.072
1987,9,1,6.967
1987,9,2,6.89
1987,9,3,6.909
1987,9,4,7.008
1987,9,5,7.041
1987,9,6,7.059
1987,9,7,7.087
1987,9,8,7.041
1987,9,9,7.145
1987,9,10,7.106
1987,9,11,7.121
1987,9,12,7.127
1987,9,13,7.174
1987,9,14,7.19
1987,9,15,7.177
1987,9,16,7.117
1987,9,17,7.223
1987,9,18,7.205
1987,9,19,7.233
1987,9,20,7.353
1987,9,21,7.397
1987,9,22,7.459
1987,9,23,7.51
1987,9,24,7.571
1987,9,25,7.648
1987,9,26,7.665
1987,9,27,7.653
1987,9,28,7.694
1987,9,29,7.757
1987,9,30,7.834
1987,10,1,8.039
1987,10,2,8.221
1987,10,3,8.311
1987,10,4,8.508
1987,10,5,8.486
1987,10,6,8.587
1987,10,7,8.635
1987,10,8,8.675
1987,10,9,8.691
1987,10,10,8.851
1987,10,11,8.874
1987,10,12,8.837
1987,10,13,8.984
1987,10,14,9.088
1987,10,15,8.996
1987,10,16,8.997
1987,10,17,9.04
1987,10,18,9.046
1987,10,19,9.141
1987,10,20,9.228
1987,10,21,9.322
1987,10,22,9.441
1987,10,23,9.471
1987,10,24,9.498
1987,10,25,9.468
1987,10,26,9.448
1987,10,27,9.478
1987,10,28,9.587
1987,10,29,9.709
1987,10,30,9.867
1987,10,31,9.988
1987,11,1,10.163
1987,11,2,10.214
1987,11,3,10.256
1987,11,4,10.297
1987,11,5,10.381
1987,11,6,10.404
1987,11,7,10.482
1987,11,8,10.599
1987,11,9,10.679
1987,11,10,10.771
1987,11,11,10.89
1987,11,12,10.973
1987,11,13,11.139
1987,11,14,11.203
1987,11,15,11.302
1987,11,16,11.436
1987,11,17,11.508
1987,11,18,11.448
1987,11,19,11.485
1987,11,20,11.592
1987,11,21,11.635
1987,11,22,11.712
1987,11,23,11.745
1987,11,24,11.847
1987,11,25,11.934
1987,11,26,12.003
1987,11,27,12.073
1987,11,28,12.137
1987,11,29,12.185
1987,11,30,12.228
1987,12,1,12.497
1987,12,2,12.584
1988,1,13,14.826
1988,1,14,14.854
1988,1,15,14.973
1988,1,16,14.987
1988,1,17,15
1988,1,18,15.051
1988,1,19,15.047
1988,1,20,15.049
1988,1,21,15.113
1988,1,22,15.09
1988,1,23,15.085
1988,1,24,15.022
1988,1,25,15.02
1988,1,26,15.115
1988,1,27,15.163
1988,1,28,15.241
1988,1,29,15.278
1988,1,30,15.362
1988,1,31,15.443
1988,2,1,15.56
1988,2,2,15.568
1988,2,3,15.462
1988,2,4,15.479
1988,2,5,15.413
1988,2,6,15.448
1988,2,7,15.313
1988,2,8,15.309
1988,2,9,15.276
1988,2,10,15.304
1988,2,11,15.292
1988,2,12,15.326
1988,2,13,15.332
1988,2,14,15.363
1988,2,15,15.379
1988,2,16,15.476
1988,2,17,15.443
1988,2,18,15.471
1988,2,19,15.546
1988,2,20,15.639
1988,2,21,15.73
1988,2,22,15.831
1988,2,23,16.015
1988,2,24,15.906
1988,2,25,15.836
1988,2,26,15.962
1988,2,27,16.017
1988,2,28,16.111
1988,2,29,16.111
1988,3,1,16.129
1988,3,2,16.162
1988,3,3,16.179
1988,3,4,16.099
1988,3,5,16.137
1988,3,6,16.169
1988,3,7,16.24
1988,3,8,16.247
1988,3,9,16.244
1988,3,10,16.309
1988,3,11,16.296
1988,3,12,16.276
1988,3,13,16.182
1988,3,14,16.013
1988,3,15,15.983
1988,3,16,15.96
1988,3,17,15.847
1988,3,18,15.871
1988,3,19,15.835
1988,3,20,15.815
1988,3,21,15.758
1988,3,22,15.861
1988,3,23,15.781
1988,3,24,15.743
1988,3,25,15.702
1988,3,26,15.748
1988,3,27,15.737
1988,3,28,15.676
1988,3,29,15.63
1988,3,30,15.522
1988,3,31,15.523
1988,4,1,15.523
1988,4,2,15.562
1988,4,3,15.598
1988,4,4,15.601
1988,4,5,15.534
1988,4,6,15.514
1988,4,7,15.536
1988,4,8,15.49
1988,4,9,15.489
1988,4,10,15.447
1988,4,11,15.341
1988,4,12,15.273
1988,4,13,15.193
1988,4,14,15.179
1988,4,15,15.164
1988,4,16,15.152
1988,4,17,15.107
1988,4,18,15.031
1988,4,19,15.062
1988,4,20,15.037
1988,4,21,14.91
1988,4,22,14.917
1988,4,23,14.829
1988,4,24,14.62
1988,4,25,14.617
1988,4,26,14.584
1988,4,27,14.637
1988,4,28,14.635
1988,4,29,14.578
1988,4,30,14.54
1988,5,1,14.362
1988,5,2,14.318
1988,5,3,14.298
1988,5,4,14.234
1988,5,5,14.159
1988,5,6,14.112
1988,5,7,14.057
1988,5,8,14.02
1988,5,9,13.957
1988,5,10,13.909
1988,5,11,13.827
1988,5,12,13.765
1988,5,13,13.696
1988,5,14,13.657
1988,5,15,13.599
1988,5,16,13.589
1988,5,17,13.513
1988,5,18,13.486
1988,5,19,13.391
1988,5,20,13.289
1988,5,21,13.224
1988,5,22,13.17
1988,5,23,13.125
1988,5,24,13.098
1988,5,25,13.078
1988,5,26,13.034
1988,5,27,12.983
1988,5,28,12.918
1988,5,29,12.871
1988,5,30,12.828
1988,5,31,12.82
1988,6,1,12.608
1988,6,2,12.527
1988,6,3,12.448
1988,6,4,12.451
1988,6,5,12.454
1988,6,6,12.411
1988,6,7,12.384
1988,6,8,12.336
1988,6,9,12.211
1988,6,10,12.177
1988,6,11,12.183
1988,6,12,12.116
1988,6,13,12.048
1988,6,14,12.044
1988,6,15,12.045
1988,6,16,11.961
1988,6,17,11.978
1988,6,18,11.869
1988,6,19,11.803
1988,6,20,11.739
1988,6,21,11.752
1988,6,22,11.693
1988,6,23,11.571
1988,6,24,11.543
1988,6,25,11.635
1988,6,26,11.39
1988,6,27,11.376
1988,6,28,11.267
1988,6,29,11.145
1988,6,30,11.138
1988,7,1,10.98
1988,7,2,10.919
1988,7,3,10.885
1988,7,4,10.769
1988,7,5,10.712
1988,7,6,10.61
1988,7,7,10.49
1988,7,8,10.387
1988,7,9,10.306
1988,7,10,10.267
1988,7,11,10.218
1988,7,12,10.141
1988,7,13,9.982
1988,7,14,9.939
1988,7,15,9.765
1988,7,16,9.738
1988,7,17,9.719
1988,7,18,9.673
1988,7,19,9.568
1988,7,20,9.527
1988,7,21,9.459
1988,7,22,9.376
1988,7,23,9.191
1988,7,24,9.045
1988,7,25,9.095
1988,7,26,9.09
1988,7,27,8.995
1988,7,28,8.925
1988,7,29,8.803
1988,7,30,8.778
1988,7,31,8.717
1988,8,1,8.588
1988,8,2,8.518
1988,8,3,8.478
1988,8,4,8.427
1988,8,5,8.382
1988,8,6,8.413
1988,8,7,8.355
1988,8,8,8.399
1988,8,9,8.27
1988,8,10,8.107
1988,8,11,8.114
1988,8,12,8.017
1988,8,13,8.005
1988,8,14,7.949
1988,8,15,7.922
1988,8,16,7.865
1988,8,17,7.84
1988,8,18,7.731
1988,8,19,7.719
1988,8,20,7.735
1988,8,21,7.719
1988,8,22,7.635
1988,8,23,7.524
1988,8,24,7.5
1988,8,25,7.372
1988,8,26,7.442
1988,8,27,7.442
1988,8,28,7.298
1988,8,29,7.264
1988,8,30,7.302
1988,8,31,7.307
1988,9,1,7.189
1988,9,2,7.217
1988,9,3,7.205
1988,9,4,7.183
1988,9,5,7.18
1988,9,6,7.181
1988,9,7,7.213
1988,9,8,7.144
1988,9,9,7.175
1988,9,10,7.121
1988,9,11,7.048
1988,9,12,7.144
1988,9,13,7.198
1988,9,14,7.208
1988,9,15,7.276
1988,9,16,7.294
1988,9,17,7.394
1988,9,18,7.409
1988,9,19,7.438
1988,9,20,7.449
1988,9,21,7.455
1988,9,22,7.462
1988,9,23,7.5
1988,9,24,7.477
1988,9,25,7.57
1988,9,26,7.653
1988,9,27,7.669
1988,9,28,7.766
1988,9,29,7.873
1988,9,30,7.979
1988,10,1,8.069
1988,10,2,8.185
1988,10,3,8.155
1988,10,4,8.232
1988,10,5,8.305
1988,10,6,8.482
1988,10,7,8.575
1988,10,8,8.649
1988,10,9,8.675
1988,10,10,8.77
1988,10,11,8.81
1988,10,12,8.868
1988,10,13,8.959
1988,10,14,9.171
1988,10,15,9.289
1988,10,16,9.358
1988,10,17,9.34
1988,10,18,9.34
1988,10,19,9.377
1988,10,20,9.421
1988,10,21,9.445
1988,10,22,9.537
1988,10,23,9.561
1988,10,24,9.61
1988,10,25,9.7
1988,10,26,9.797
1988,10,27,9.828
1988,10,28,9.8
1988,10,29,9.879
1988,10,30,9.978
1988,10,31,10.021
1988,11,1,10.162
1988,11,2,10.21
1988,11,3,10.36
1988,11,4,10.373
1988,11,5,10.391
1988,11,6,10.436
1988,11,7,10.555
1988,11,8,10.642
1988,11,9,10.767
1988,11,10,10.895
1988,11,11,10.951
1988,11,12,11.069
1988,11,13,11.175
1988,11,14,11.297
1988,11,15,11.397
1988,11,16,11.512
1988,11,17,11.511
1988,11,18,11.523
1988,11,19,11.574
1988,11,20,11.667
1988,11,21,11.761
1988,11,22,11.913
1988,11,23,11.997
1988,11,24,12.055
1988,11,25,12.096
1988,11,26,12.116
1988,11,27,12.203
1988,11,28,12.326
1988,11,29,12.465
1988,11,30,12.526
1988,12,1,12.699
1988,12,2,12.704
1988,12,3,12.827
1988,12,4,12.905
1988,12,5,13.008
1988,12,6,13.117
1988,12,7,13.181
1988,12,8,13.292
1988,12,9,13.303
1988,12,10,13.374
1988,12,11,13.437
1988,12,12,13.512
1988,12,13,13.629
1988,12,14,13.695
1988,12,15,13.746
1988,12,16,13.749
1988,12,17,13.778
1988,12,18,13.747
1988,12,19,13.819
1988,12,20,13.815
1988,12,21,13.919
1988,12,22,13.976
1988,12,23,14.099
1988,12,24,14.071
1988,12,25,14.103
1988,12,26,14.124
1988,12,27,14.116
1988,12,28,14.115
1988,12,29,14.141
1988,12,30,14.18
1988,12,31,14.211
1989,1,1,14.261
1989,1,2,14.313
1989,1,3,14.402
1989,1,4,14.417
1989,1,5,14.381
1989,1,6,14.359
1989,1,7,14.42
1989,1,8,14.548
1989,1,9,14.701
1989,1,10,14.755
1989,1,11,14.819
1989,1,12,14.886
1989,1,13,14.921
1989,1,14,14.997
1989,1,15,15.011
1989,1,16,14.956
1989,1,17,15.012
1989,1,18,15.08
1989,1,19,15.166
1989,1,20,15.165
1989,1,21,15.265
1989,1,22,15.288
1989,1,23,15.378
1989,1,24,15.369
1989,1,25,15.38
1989,1,26,15.373
1989,1,27,15.43
1989,1,28,15.502
1989,1,29,15.364
1989,1,30,15.319
1989,1,31,15.361
1989,2,1,15.386
1989,2,2,15.427
1989,2,3,15.454
1989,2,4,15.378
1989,2,5,15.482
1989,2,6,15.463
1989,2,7,15.485
1989,2,8,15.515
1989,2,9,15.577
1989,2,10,15.594
1989,2,11,15.473
1989,2,12,15.383
1989,2,13,15.424
1989,2,14,15.465
1989,2,15,15.503
1989,2,16,15.368
1989,2,17,15.314
1989,2,18,15.396
1989,2,19,15.455
1989,2,20,15.469
1989,2,21,15.467
1989,2,22,15.534
1989,2,23,15.571
1989,2,24,15.638
1989,2,25,15.664
1989,2,26,15.655
1989,2,27,15.68
1989,2,28,15.655
1989,3,1,15.557
1989,3,2,15.607
1989,3,3,15.686
1989,3,4,15.72
1989,3,5,15.689
1989,3,6,15.766
1989,3,7,15.646
1989,3,8,15.564
1989,3,9,15.442
1989,3,10,15.388
1989,3,11,15.409
1989,3,12,15.295
1989,3,13,15.367
1989,3,14,15.385
1989,3,15,15.413
1989,3,16,15.338
1989,3,17,15.295
1989,3,18,15.308
1989,3,19,15.4
1989,3,20,15.431
1989,3,21,15.464
1989,3,22,15.397
1989,3,23,15.362
1989,3,24,15.329
1989,3,25,15.283
1989,3,26,15.235
1989,3,27,15.238
1989,3,28,15.302
1989,3,29,15.277
1989,3,30,15.281
1989,3,31,15.248
1989,4,1,15.116
1989,4,2,14.993
1989,4,3,14.933
1989,4,4,15.029
1989,4,5,15.012
1989,4,6,14.968
1989,4,7,14.857
1989,4,8,14.772
1989,4,9,14.724
1989,4,10,14.656
1989,4,11,14.648
1989,4,12,14.591
1989,4,13,14.516
1989,4,14,14.349
1989,4,15,14.37
1989,4,16,14.265
1989,4,17,14.239
1989,4,18,14.064
1989,4,19,14.004
1989,4,20,13.996
1989,4,21,13.959
1989,4,22,13.963
1989,4,23,13.929
1989,4,24,13.898
1989,4,25,13.794
1989,4,26,13.754
1989,4,27,13.679
1989,4,28,13.627
1989,4,29,13.577
1989,4,30,13.57
1989,5,1,13.363
1989,5,2,13.342
1989,5,3,13.369
1989,5,4,13.319
1989,5,5,13.252
1989,5,6,13.25
1989,5,7,13.24
1989,5,8,13.247
1989,5,9,13.189
1989,5,10,13.187
1989,5,11,13.122
1989,5,12,13.094
1989,5,13,13.058
1989,5,14,13.084
1989,5,15,13.051
1989,5,16,13.008
1989,5,17,12.975
1989,5,18,12.922
1989,5,19,13.027
1989,5,20,12.96
1989,5,21,12.923
1989,5,22,12.886
1989,5,23,12.874
1989,5,24,12.856
1989,5,25,12.878
1989,5,26,12.849
1989,5,27,12.853
1989,5,28,12.807
1989,5,29,12.823
1989,5,30,12.766
1989,5,31,12.794
1989,6,1,12.729
1989,6,2,12.687
1989,6,3,12.643
1989,6,4,12.638
1989,6,5,12.641
1989,6,6,12.601
1989,6,7,12.561
1989,6,8,12.541
1989,6,9,12.506
1989,6,10,12.452
1989,6,11,12.422
1989,6,12,12.455
1989,6,13,12.414
1989,6,14,12.341
1989,6,15,12.336
1989,6,16,12.308
1989,6,17,12.235
1989,6,18,12.233
1989,6,19,12.171
1989,6,20,12.118
1989,6,21,12.066
1989,6,22,11.966
1989,6,23,11.957
1989,6,24,11.927
1989,6,25,11.892
1989,6,26,11.804
1989,6,27,11.749
1989,6,28,11.692
1989,6,29,11.635
1989,6,30,11.616
1989,7,1,11.34
1989,7,2,11.277
1989,7,3,11.128
1989,7,4,11.164
1989,7,5,11.068
1989,7,6,11.002
1989,7,7,10.914
1989,7,8,10.86
1989,7,9,10.861
1989,7,10,10.711
1989,7,11,10.633
1989,7,12,10.597
1989,7,13,10.514
1989,7,14,10.3
1989,7,15,10.199
1989,7,16,10.165
1989,7,17,10.104
1989,7,18,9.99
1989,7,19,9.837
1989,7,20,9.662
1989,7,21,9.627
1989,7,22,9.607
1989,7,23,9.497
1989,7,24,9.419
1989,7,25,9.338
1989,7,26,9.304
1989,7,27,9.13
1989,7,28,9.099
1989,7,29,8.953
1989,7,30,8.861
1989,7,31,8.86
1989,8,1,8.83
1989,8,2,8.765
1989,8,3,8.69
1989,8,4,8.548
1989,8,5,8.474
1989,8,6,8.417
1989,8,7,8.319
1989,8,8,8.295
1989,8,9,8.237
1989,8,10,8.195
1989,8,11,8.113
1989,8,12,8.048
1989,8,13,8.02
1989,8,14,7.93
1989,8,15,7.887
1989,8,16,7.906
1989,8,17,7.844
1989,8,18,7.783
1989,8,19,7.605
1989,8,20,7.527
1989,8,21,7.469
1989,8,22,7.407
1989,8,23,7.443
1989,8,24,7.457
1989,8,25,7.459
1989,8,26,7.475
1989,8,27,7.354
1989,8,28,7.351
1989,8,29,7.182
1989,8,30,7.157
1989,8,31,7.148
1989,9,1,7.088
1989,9,2,7.075
1989,9,3,7.082
1989,9,4,7.003
1989,9,5,6.998
1989,9,6,6.991
1989,9,7,6.959
1989,9,8,6.98
1989,9,9,6.95
1989,9,10,6.907
1989,9,11,6.903
1989,9,12,6.922
1989,9,13,6.908
1989,9,14,6.907
1989,9,15,6.894
1989,9,16,6.968
1989,9,17,6.95
1989,9,18,6.964
1989,9,19,6.976
1989,9,20,6.901
1989,9,21,6.918
1989,9,22,6.888
1989,9,23,6.917
1989,9,24,6.979
1989,9,25,7.053
1989,9,26,7.197
1989,9,27,7.229
1989,9,28,7.267
1989,9,29,7.213
1989,9,30,7.263
1989,10,1,7.453
1989,10,2,7.493
1989,10,3,7.588
1989,10,4,7.684
1989,10,5,7.687
1989,10,6,7.776
1989,10,7,7.917
1989,10,8,8.011
1989,10,9,8.077
1989,10,10,8.145
1989,10,11,8.263
1989,10,12,8.448
1989,10,13,8.6
1989,10,14,8.591
1989,10,15,8.664
1989,10,16,8.791
1989,10,17,8.897
1989,10,18,9.098
1989,10,19,9.255
1989,10,20,9.331
1989,10,21,9.424
1989,10,22,9.524
1989,10,23,9.622
1989,10,24,9.688
1989,10,25,9.735
1989,10,26,9.844
1989,10,27,9.925
1989,10,28,9.965
1989,10,29,10.042
1989,10,30,10.086
1989,10,31,10.072
1989,11,1,10.213
1989,11,2,10.294
1989,11,3,10.302
1989,11,4,10.348
1989,11,5,10.395
1989,11,6,10.419
1989,11,7,10.412
1989,11,8,10.461
1989,11,9,10.593
1989,11,10,10.696
1989,11,11,10.697
1989,11,12,10.667
1989,11,13,10.713
1989,11,14,10.794
1989,11,15,10.903
1989,11,16,10.842
1989,11,17,10.972
1989,11,18,11.049
1989,11,19,11.123
1989,11,20,11.262
1989,11,21,11.469
1989,11,22,11.577
1989,11,23,11.737
1989,11,24,11.919
1989,11,25,12.037
1989,11,26,12.117
1989,11,27,12.196
1989,11,28,12.334
1989,11,29,12.417
1989,11,30,12.499
1989,12,1,12.597
1989,12,2,12.705
1989,12,3,12.85
1989,12,4,12.988
1989,12,5,13.01
1989,12,6,13.018
1989,12,7,13.059
1989,12,8,13.083
1989,12,9,13.186
1989,12,10,13.173
1989,12,11,13.255
1989,12,12,13.323
1989,12,13,13.292
1989,12,14,13.32
1989,12,15,13.335
1989,12,16,13.284
1989,12,17,13.337
1989,12,18,13.468
1989,12,19,13.521
1989,12,20,13.555
1989,12,21,13.575
1989,12,22,13.564
1989,12,23,13.655
1989,12,24,13.746
1989,12,25,13.758
1989,12,26,13.771
1989,12,27,13.768
1989,12,28,13.889
1989,12,29,13.88
1989,12,30,13.927
1989,12,31,14.099
1990,1,1,14.319
1990,1,2,14.384
1990,1,3,14.283
1990,1,4,14.321
1990,1,5,14.303
1990,1,6,14.407
1990,1,7,14.497
1990,1,8,14.54
1990,1,9,14.623
1990,1,10,14.663
1990,1,11,14.66
1990,1,12,14.716
1990,1,13,14.685
1990,1,14,14.74
1990,1,15,14.728
1990,1,16,14.671
1990,1,17,14.741
1990,1,18,14.899
1990,1,19,14.959
1990,1,20,15.004
1990,1,21,14.977
1990,1,22,15.018
1990,1,23,15.023
1990,1,24,14.983
1990,1,25,15.021
1990,1,26,15.194
1990,1,27,15.074
1990,1,28,15.083
1990,1,29,15.17
1990,1,30,15.257
1990,1,31,15.318
1990,2,1,15.351
1990,2,2,15.39
1990,2,3,15.383
1990,2,4,15.36
1990,2,5,15.38
1990,2,6,15.277
1990,2,7,15.311
1990,2,8,15.369
1990,2,9,15.404
1990,2,10,15.598
1990,2,11,15.627
1990,2,12,15.527
1990,2,13,15.433
1990,2,14,15.433
1990,2,15,15.445
1990,2,16,15.539
1990,2,17,15.612
1990,2,18,15.64
1990,2,19,15.658
1990,2,20,15.753
1990,2,21,15.678
1990,2,22,15.681
1990,2,23,15.705
1990,2,24,15.79
1990,2,25,15.842
1990,2,26,15.938
1990,2,27,16.022
1990,2,28,16.044
1990,3,1,16.021
1990,3,2,16.058
1990,3,3,16.066
1990,3,4,16.084
1990,3,5,16.06
1990,3,6,16.001
1990,3,7,15.961
1990,3,8,15.992
1990,3,9,16.083
1990,3,10,16.095
1990,3,11,16.167
1990,3,12,16.249
1990,3,13,16.2
1990,3,14,16.173
1990,3,15,16.059
1990,3,16,15.98
1990,3,17,15.859
1990,3,18,15.739
1990,3,19,15.715
1990,3,20,15.627
1990,3,21,15.683
1990,3,22,15.734
1990,3,23,15.771
1990,3,24,15.74
1990,3,25,15.609
1990,3,26,15.564
1990,3,27,15.479
1990,3,28,15.483
1990,3,29,15.526
1990,3,30,15.54
1990,3,31,15.551
1990,4,1,15.533
1990,4,2,15.483
1990,4,3,15.551
1990,4,4,15.524
1990,4,5,15.455
1990,4,6,15.402
1990,4,7,15.393
1990,4,8,15.275
1990,4,9,15.037
1990,4,10,14.897
1990,4,11,14.85
1990,4,12,14.743
1990,4,13,14.664
1990,4,14,14.673
1990,4,15,14.627
1990,4,16,14.566
1990,4,17,14.384
1990,4,18,14.303
1990,4,19,14.247
1990,4,20,14.364
1990,4,21,14.322
1990,4,22,14.268
1990,4,23,14.212
1990,4,24,14.162
1990,4,25,14.051
1990,4,26,14.04
1990,4,27,13.981
1990,4,28,13.85
1990,4,29,13.798
1990,4,30,13.847
1990,5,1,13.621
1990,5,2,13.587
1990,5,3,13.571
1990,5,4,13.563
1990,5,5,13.6
1990,5,6,13.614
1990,5,7,13.609
1990,5,8,13.556
1990,5,9,13.502
1990,5,10,13.432
1990,5,11,13.423
1990,5,12,13.419
1990,5,13,13.31
1990,5,14,13.277
1990,5,15,13.284
1990,5,16,13.284
1990,5,17,13.217
1990,5,18,13.218
1990,5,19,13.167
1990,5,20,13.185
1990,5,21,13.155
1990,5,22,13.04
1990,5,23,12.969
1990,5,24,12.972
1990,5,25,12.922
1990,5,26,12.871
1990,5,27,12.794
1990,5,28,12.776
1990,5,29,12.753
1990,5,30,12.705
1990,5,31,12.605
1990,6,1,12.361
1990,6,2,12.258
1990,6,3,12.257
1990,6,4,12.16
1990,6,5,12.145
1990,6,6,12.107
1990,6,7,12.056
1990,6,8,12.002
1990,6,9,11.952
1990,6,10,11.927
1990,6,11,11.849
1990,6,12,11.773
1990,6,13,11.765
1990,6,14,11.751
1990,6,15,11.75
1990,6,16,11.682
1990,6,17,11.59
1990,6,18,11.497
1990,6,19,11.487
1990,6,20,11.372
1990,6,21,11.336
1990,6,22,11.34
1990,6,23,11.308
1990,6,24,11.229
1990,6,25,11.164
1990,6,26,11.116
1990,6,27,11.088
1990,6,28,11.049
1990,6,29,10.991
1990,6,30,10.855
1990,7,1,10.624
1990,7,2,10.571
1990,7,3,10.49
1990,7,4,10.438
1990,7,5,10.328
1990,7,6,10.305
1990,7,7,10.21
1990,7,8,10.079
1990,7,9,10.043
1990,7,10,9.881
1990,7,11,9.815
1990,7,12,9.711
1990,7,13,9.599
1990,7,14,9.548
1990,7,15,9.284
1990,7,16,9.16
1990,7,17,9.084
1990,7,18,9.04
1990,7,19,8.949
1990,7,20,8.86
1990,7,21,8.813
1990,7,22,8.759
1990,7,23,8.569
1990,7,24,8.451
1990,7,25,8.312
1990,7,26,8.208
1990,7,27,8.095
1990,7,28,7.912
1990,7,29,7.891
1990,7,30,7.864
1990,7,31,7.752
1990,8,1,7.686
1990,8,2,7.536
1990,8,3,7.52
1990,8,4,7.505
1990,8,5,7.368
1990,8,6,7.307
1990,8,7,7.15
1990,8,8,7.164
1990,8,9,7.098
1990,8,10,7.068
1990,8,11,7.018
1990,8,12,7.007
1990,8,13,6.924
1990,8,14,6.891
1990,8,15,6.861
1990,8,16,6.723
1990,8,17,6.649
1990,8,18,6.607
1990,8,19,6.6
1990,8,20,6.511
1990,8,21,6.564
1990,8,22,6.46
1990,8,23,6.41
1990,8,24,6.359
1990,8,25,6.318
1990,8,26,6.274
1990,8,27,6.254
1990,8,28,6.238
1990,8,29,6.21
1990,8,30,6.231
1990,8,31,6.211
1990,9,1,6.198
1990,9,2,6.191
1990,9,3,6.207
1990,9,4,6.116
1990,9,5,6.141
1990,9,6,6.162
1990,9,7,6.127
1990,9,8,6.161
1990,9,9,6.197
1990,9,10,6.117
1990,9,11,6.094
1990,9,12,6.147
1990,9,13,6.103
1990,9,14,6.111
1990,9,15,6.131
1990,9,16,6.089
1990,9,17,6.133
1990,9,18,6.035
1990,9,19,6.031
1990,9,20,6.066
1990,9,21,6.011
1990,9,22,6.039
1990,9,23,6.074
1990,9,24,6.125
1990,9,25,6.141
1990,9,26,6.135
1990,9,27,6.174
1990,9,28,6.252
1990,9,29,6.338
1990,9,30,6.438
1990,10,1,6.626
1990,10,2,6.74
1990,10,3,6.879
1990,10,4,7.063
1990,10,5,7.172
1990,10,6,7.196
1990,10,7,7.242
1990,10,8,7.294
1990,10,9,7.472
1990,10,10,7.608
1990,10,11,7.692
1990,10,12,7.846
1990,10,13,7.943
1990,10,14,8.137
1990,10,15,8.409
1990,10,16,8.551
1990,10,17,8.722
1990,10,18,8.977
1990,10,19,9.102
1990,10,20,9.297
1990,10,21,9.452
1990,10,22,9.549
1990,10,23,9.595
1990,10,24,9.579
1990,10,25,9.665
1990,10,26,9.757
1990,10,27,9.827
1990,10,28,9.854
1990,10,29,9.878
1990,10,30,9.906
1990,10,31,10.003
1990,11,1,10.155
1990,11,2,10.279
1990,11,3,10.317
1990,11,4,10.266
1990,11,5,10.337
1990,11,6,10.396
1990,11,7,10.521
1990,11,8,10.643
1990,11,9,10.696
1990,11,10,10.775
1990,11,11,10.822
1990,11,12,10.831
1990,11,13,10.928
1990,11,14,10.956
1990,11,15,11.018
1990,11,16,11.105
1990,11,17,11.19
1990,11,18,11.209
1990,11,19,11.248
1990,11,20,11.279
1990,11,21,11.503
1990,11,22,11.529
1990,11,23,11.535
1990,11,24,11.557
1990,11,25,11.68
1990,11,26,11.689
1990,11,27,11.763
1990,11,28,11.91
1990,11,29,12.056
1990,11,30,12.063
1990,12,1,12.279
1990,12,2,12.422
1990,12,3,12.47
1990,12,4,12.548
1990,12,5,12.643
1990,12,6,12.653
1990,12,7,12.613
1990,12,8,12.683
1990,12,9,12.756
1990,12,10,12.818
1990,12,11,12.845
1990,12,12,12.915
1990,12,13,13.019
1990,12,14,13.106
1990,12,15,13.158
1990,12,16,13.226
1990,12,17,13.353
1990,12,18,13.28
1990,12,19,13.324
1990,12,20,13.417
1990,12,21,13.525
1990,12,22,13.563
1990,12,23,13.62
1990,12,24,13.62
1990,12,25,13.601
1990,12,26,13.541
1990,12,27,13.48
1990,12,28,13.432
1990,12,29,13.439
1990,12,30,13.437
1990,12,31,13.486
1991,1,1,13.634
1991,1,2,13.831
1991,1,3,13.847
1991,1,4,13.858
1991,1,5,13.872
1991,1,6,13.958
1991,1,7,13.976
1991,1,8,13.985
1991,1,9,14.071
1991,1,10,14.141
1991,1,11,14.205
1991,1,12,14.212
1991,1,13,14.348
1991,1,14,14.346
1991,1,15,14.389
1991,1,16,14.404
1991,1,17,14.468
1991,1,18,14.458
1991,1,19,14.561
1991,1,20,14.577
1991,1,21,14.635
1991,1,22,14.642
1991,1,23,14.711
1991,1,24,14.715
1991,1,25,14.789
1991,1,26,14.742
1991,1,27,14.753
1991,1,28,14.762
1991,1,29,14.744
1991,1,30,14.813
1991,1,31,14.831
1991,2,1,14.852
1991,2,2,14.84
1991,2,3,14.86
1991,2,4,14.779
1991,2,5,14.855
1991,2,6,14.849
1991,2,7,14.886
1991,2,8,14.955
1991,2,9,15.018
1991,2,10,15.066
1991,2,11,15.12
1991,2,12,15.169
1991,2,13,15.28
1991,2,14,15.347
1991,2,15,15.372
1991,2,16,15.388
1991,2,17,15.412
1991,2,18,15.417
1991,2,19,15.499
1991,2,20,15.56
1991,2,21,15.467
1991,2,22,15.459
1991,2,23,15.596
1991,2,24,15.575
1991,2,25,15.647
1991,2,26,15.586
1991,2,27,15.6
1991,2,28,15.529
1991,3,1,15.488
1991,3,2,15.509
1991,3,3,15.422
1991,3,4,15.326
1991,3,5,15.352
1991,3,6,15.437
1991,3,7,15.39
1991,3,8,15.51
1991,3,9,15.487
1991,3,10,15.472
1991,3,11,15.454
1991,3,12,15.436
1991,3,13,15.459
1991,3,14,15.501
1991,3,15,15.472
1991,3,16,15.521
1991,3,17,15.48
1991,3,18,15.499
1991,3,19,15.536
1991,3,20,15.448
1991,3,21,15.379
1991,3,22,15.361
1991,3,23,15.27
1991,3,24,15.325
1991,3,25,15.388
1991,3,26,15.371
1991,3,27,15.221
1991,3,28,15.221
1991,3,29,15.282
1991,3,30,15.432
1991,3,31,15.451
1991,4,1,15.482
1991,4,2,15.463
1991,4,3,15.41
1991,4,4,15.363
1991,4,5,15.372
1991,4,6,15.355
1991,4,7,15.278
1991,4,8,15.265
1991,4,9,15.196
1991,4,10,15.116
1991,4,11,14.983
1991,4,12,14.939
1991,4,13,14.891
1991,4,14,14.899
1991,4,15,14.85
1991,4,16,14.787
1991,4,17,14.81
1991,4,18,14.753
1991,4,19,14.635
1991,4,20,14.63
1991,4,21,14.62
1991,4,22,14.606
1991,4,23,14.583
1991,4,24,14.519
1991,4,25,14.478
1991,4,26,14.418
1991,4,27,14.34
1991,4,28,14.249
1991,4,29,14.273
1991,4,30,14.229
1991,5,1,14.068
1991,5,2,14.01
1991,5,3,13.944
1991,5,4,13.945
1991,5,5,13.862
1991,5,6,13.815
1991,5,7,13.801
1991,5,8,13.756
1991,5,9,13.702
1991,5,10,13.677
1991,5,11,13.612
1991,5,12,13.667
1991,5,13,13.62
1991,5,14,13.56
1991,5,15,13.474
1991,5,16,13.495
1991,5,17,13.48
1991,5,18,13.394
1991,5,19,13.35
1991,5,20,13.314
1991,5,21,13.266
1991,5,22,13.192
1991,5,23,13.196
1991,5,24,13.144
1991,5,25,13.122
1991,5,26,13.104
1991,5,27,13.073
1991,5,28,13.038
1991,5,29,13.051
1991,5,30,12.97
1991,5,31,12.965
1991,6,1,12.781
1991,6,2,12.756
1991,6,3,12.755
1991,6,4,12.707
1991,6,5,12.667
1991,6,6,12.623
1991,6,7,12.556
1991,6,8,12.526
1991,6,9,12.425
1991,6,10,12.346
1991,6,11,12.251
1991,6,12,12.271
1991,6,13,12.263
1991,6,14,12.197
1991,6,15,12.116
1991,6,16,12.063
1991,6,17,12.026
1991,6,18,11.959
1991,6,19,11.946
1991,6,20,11.931
1991,6,21,11.877
1991,6,22,11.904
1991,6,23,11.821
1991,6,24,11.674
1991,6,25,11.629
1991,6,26,11.646
1991,6,27,11.495
1991,6,28,11.433
1991,6,29,11.319
1991,6,30,11.278
1991,7,1,10.992
1991,7,2,10.885
1991,7,3,10.79
1991,7,4,10.72
1991,7,5,10.58
1991,7,6,10.306
1991,7,7,10.212
1991,7,8,10.242
1991,7,9,10.173
1991,7,10,10.023
1991,7,11,10.07
1991,7,12,9.852
1991,7,13,9.758
1991,7,14,9.594
1991,7,15,9.491
1991,7,16,9.458
1991,7,17,9.307
1991,7,18,9.216
1991,7,19,9.213
1991,7,20,9.197
1991,7,21,9.049
1991,7,22,9.006
1991,7,23,8.944
1991,7,24,8.891
1991,7,25,8.829
1991,7,26,8.603
1991,7,27,8.513
1991,7,28,8.405
1991,7,29,8.323
1991,7,30,8.224
1991,7,31,8.069
1991,8,1,7.969
1991,8,2,7.98
1991,8,3,7.859
1991,8,4,7.744
1991,8,5,7.788
1991,8,6,7.811
1991,8,7,7.715
1991,8,8,7.722
1991,8,9,7.731
1991,8,10,7.642
1991,8,11,7.629
1991,8,12,7.586
1991,8,13,7.516
1991,8,14,7.464
1991,8,15,7.466
1991,8,16,7.465
1991,8,17,7.404
1991,8,18,7.306
1991,8,19,7.349
1991,8,20,7.33
1991,8,21,7.23
1991,8,22,7.218
1991,8,23,7.185
1991,8,24,7.102
1991,8,25,7.151
1991,8,26,7.02
1991,8,27,6.97
1991,8,28,6.976
1991,8,29,6.889
1991,8,30,6.873
1991,8,31,6.786
1991,9,1,6.766
1991,9,2,6.706
1991,9,3,6.797
1991,9,4,6.796
1991,9,5,6.728
1991,9,6,6.617
1991,9,7,6.516
1991,9,8,6.465
1991,9,9,6.464
1991,9,10,6.445
1991,9,11,6.434
1991,9,12,6.369
1991,9,13,6.35
1991,9,14,6.28
1991,9,15,6.284
1991,9,16,6.259
1991,9,17,6.367
1991,9,18,6.319
1991,9,19,6.384
1991,9,20,6.386
1991,9,21,6.325
1991,9,22,6.297
1991,9,23,6.33
1991,9,24,6.411
1991,9,25,6.416
1991,9,26,6.431
1991,9,27,6.432
1991,9,28,6.511
1991,9,29,6.602
1991,9,30,6.7
1991,10,1,6.85
1991,10,2,6.988
1991,10,3,7.027
1991,10,4,7.16
1991,10,5,7.25
1991,10,6,7.35
1991,10,7,7.499
1991,10,8,7.579
1991,10,9,7.713
1991,10,10,7.811
1991,10,11,8.002
1991,10,12,8.243
1991,10,13,8.448
1991,10,14,8.609
1991,10,15,8.798
1991,10,16,8.924
1991,10,17,8.999
1991,10,18,9.184
1991,10,19,9.174
1991,10,20,9.194
1991,10,21,9.252
1991,10,22,9.257
1991,10,23,9.309
1991,10,24,9.348
1991,10,25,9.318
1991,10,26,9.404
1991,10,27,9.511
1991,10,28,9.576
1991,10,29,9.671
1991,10,30,9.64
1991,10,31,9.696
1991,11,1,9.854
1991,11,2,9.984
1991,11,3,10.048
1991,11,4,10.052
1991,11,5,10.161
1991,11,6,10.236
1991,11,7,10.294
1991,11,8,10.412
1991,11,9,10.53
1991,11,10,10.619
1991,11,11,10.653
1991,11,12,10.718
1991,11,13,10.773
1991,11,14,10.769
1991,11,15,10.779
1991,11,16,10.948
1991,11,17,10.946
1991,11,18,10.985
1991,11,19,11.077
1991,11,20,11.133
1991,11,21,11.202
1991,11,22,11.287
1991,11,23,11.396
1991,11,24,11.512
1991,11,25,11.615
1991,11,26,11.681
1991,11,27,11.667
1991,11,28,11.718
1991,11,29,11.725
1991,11,30,11.764
1991,12,1,12.026
1991,12,2,12.078
1991,12,3,12.104
1991,12,4,12.217
1991,12,5,12.3
1991,12,6,12.331
1991,12,7,12.377
1991,12,8,12.49
1991,12,9,12.517
1991,12,10,12.526
1991,12,11,12.58
1991,12,12,12.606
1991,12,13,12.808
1991,12,14,12.836
1991,12,15,12.907
1991,12,16,12.969
1991,12,17,12.994
1991,12,18,13.13
1991,12,19,13.083
1991,12,20,13.098
1991,12,21,13.14
1991,12,22,13.215
1991,12,23,13.367
1991,12,24,13.346
1991,12,25,13.465
1991,12,26,13.597
1991,12,27,13.658
1991,12,28,13.8
1991,12,29,13.954
1991,12,30,13.885
1991,12,31,13.894
1992,1,1,14.069
1992,1,2,14.092
1992,1,3,14.141
1992,1,4,14.072
1992,1,5,14.185
1992,1,6,14.254
1992,1,7,14.282
1992,1,8,14.406
1992,1,9,14.419
1992,1,10,14.481
1992,1,11,14.509
1992,1,12,14.51
1992,1,13,14.543
1992,1,14,14.631
1992,1,15,14.56
1992,1,16,14.52
1992,1,17,14.614
1992,1,18,14.658
1992,1,19,14.745
1992,1,20,14.772
1992,1,21,14.83
1992,1,22,14.906
1992,1,23,14.932
1992,1,24,14.946
1992,1,25,14.905
1992,1,26,15
1992,1,27,15.1
1992,1,28,15.212
1992,1,29,15.182
1992,1,30,15.188
1992,1,31,15.259
1992,2,1,15.419
1992,2,2,15.387
1992,2,3,15.396
1992,2,4,15.396
1992,2,5,15.365
1992,2,6,15.481
1992,2,7,15.446
1992,2,8,15.424
1992,2,9,15.43
1992,2,10,15.358
1992,2,11,15.318
1992,2,12,15.367
1992,2,13,15.382
1992,2,14,15.449
1992,2,15,15.466
1992,2,16,15.567
1992,2,17,15.561
1992,2,18,15.518
1992,2,19,15.532
1992,2,20,15.508
1992,2,21,15.523
1992,2,22,15.574
1992,2,23,15.535
1992,2,24,15.53
1992,2,25,15.494
1992,2,26,15.53
1992,2,27,15.496
1992,2,28,15.532
1992,2,29,15.417
1992,3,1,15.487
1992,3,2,15.516
1992,3,3,15.44
1992,3,4,15.402
1992,3,5,15.39
1992,3,6,15.399
1992,3,7,15.424
1992,3,8,15.48
1992,3,9,15.527
1992,3,10,15.525
1992,3,11,15.546
1992,3,12,15.576
1992,3,13,15.521
1992,3,14,15.493
1992,3,15,15.476
1992,3,16,15.422
1992,3,17,15.371
1992,3,18,15.406
1992,3,19,15.461
1992,3,20,15.505
1992,3,21,15.512
1992,3,22,15.547
1992,3,23,15.535
1992,3,24,15.56
1992,3,25,15.57
1992,3,26,15.569
1992,3,27,15.554
1992,3,28,15.543
1992,3,29,15.401
1992,3,30,15.41
1992,3,31,15.347
1992,4,1,15.311
1992,4,2,15.222
1992,4,3,15.135
1992,4,4,15.108
1992,4,5,15.013
1992,4,6,14.935
1992,4,7,14.93
1992,4,8,14.884
1992,4,9,14.809
1992,4,10,14.736
1992,4,11,14.747
1992,4,12,14.719
1992,4,13,14.708
1992,4,14,14.689
1992,4,15,14.709
1992,4,16,14.652
1992,4,17,14.677
1992,4,18,14.622
1992,4,19,14.607
1992,4,20,14.595
1992,4,21,14.563
1992,4,22,14.606
1992,4,23,14.571
1992,4,24,14.463
1992,4,25,14.351
1992,4,26,14.303
1992,4,27,14.297
1992,4,28,14.198
1992,4,29,14.121
1992,4,30,14.026
1992,5,1,13.867
1992,5,2,13.801
1992,5,3,13.657
1992,5,4,13.566
1992,5,5,13.53
1992,5,6,13.536
1992,5,7,13.502
1992,5,8,13.521
1992,5,9,13.436
1992,5,10,13.356
1992,5,11,13.24
1992,5,12,13.23
1992,5,13,13.192
1992,5,14,13.186
1992,5,15,13.162
1992,5,16,13.13
1992,5,17,13.089
1992,5,18,13.12
1992,5,19,13.09
1992,5,20,13.069
1992,5,21,13.06
1992,5,22,13.043
1992,5,23,12.978
1992,5,24,12.988
1992,5,25,12.934
1992,5,26,12.915
1992,5,27,12.947
1992,5,28,12.96
1992,5,29,12.89
1992,5,30,12.878
1992,5,31,12.809
1992,6,1,12.665
1992,6,2,12.644
1992,6,3,12.593
1992,6,4,12.59
1992,6,5,12.461
1992,6,6,12.415
1992,6,7,12.379
1992,6,8,12.382
1992,6,9,12.353
1992,6,10,12.334
1992,6,11,12.336
1992,6,12,12.32
1992,6,13,12.275
1992,6,14,12.266
1992,6,15,12.189
1992,6,16,12.16
1992,6,17,12.107
1992,6,18,12.026
1992,6,19,11.989
1992,6,20,12.014
1992,6,21,11.904
1992,6,22,11.886
1992,6,23,11.911
1992,6,24,11.852
1992,6,25,11.797
1992,6,26,11.82
1992,6,27,11.752
1992,6,28,11.732
1992,6,29,11.682
1992,6,30,11.569
1992,7,1,11.38
1992,7,2,11.341
1992,7,3,11.28
1992,7,4,11.242
1992,7,5,11.198
1992,7,6,11.087
1992,7,7,11.052
1992,7,8,10.988
1992,7,9,10.919
1992,7,10,10.825
1992,7,11,10.853
1992,7,12,10.723
1992,7,13,10.648
1992,7,14,10.603
1992,7,15,10.481
1992,7,16,10.333
1992,7,17,10.274
1992,7,18,10.252
1992,7,19,10.133
1992,7,20,10.058
1992,7,21,9.9
1992,7,22,9.906
1992,7,23,9.838
1992,7,24,9.744
1992,7,25,9.562
1992,7,26,9.437
1992,7,27,9.358
1992,7,28,9.304
1992,7,29,9.184
1992,7,30,9.076
1992,7,31,9.038
1992,8,1,8.888
1992,8,2,8.813
1992,8,3,8.707
1992,8,4,8.638
1992,8,5,8.545
1992,8,6,8.505
1992,8,7,8.401
1992,8,8,8.256
1992,8,9,8.185
1992,8,10,8.142
1992,8,11,7.999
1992,8,12,8.015
1992,8,13,8.009
1992,8,14,7.994
1992,8,15,7.915
1992,8,16,7.794
1992,8,17,7.757
1992,8,18,7.73
1992,8,19,7.775
1992,8,20,7.682
1992,8,21,7.674
1992,8,22,7.614
1992,8,23,7.562
1992,8,24,7.536
1992,8,25,7.446
1992,8,26,7.428
1992,8,27,7.4
1992,8,28,7.404
1992,8,29,7.346
1992,8,30,7.286
1992,8,31,7.237
1992,9,1,7.235
1992,9,2,7.319
1992,9,3,7.296
1992,9,4,7.279
1992,9,5,7.234
1992,9,6,7.169
1992,9,7,7.159
1992,9,8,7.212
1992,9,9,7.27
1992,9,10,7.269
1992,9,11,7.252
1992,9,12,7.256
1992,9,13,7.245
1992,9,14,7.28
1992,9,15,7.281
1992,9,16,7.324
1992,9,17,7.361
1992,9,18,7.419
1992,9,19,7.428
1992,9,20,7.483
1992,9,21,7.519
1992,9,22,7.576
1992,9,23,7.641
1992,9,24,7.728
1992,9,25,7.752
1992,9,26,7.85
1992,9,27,7.975
1992,9,28,8.068
1992,9,29,8.137
1992,9,30,8.194
1992,10,1,8.359
1992,10,2,8.387
1992,10,3,8.545
1992,10,4,8.619
1992,10,5,8.732
1992,10,6,8.819
1992,10,7,8.801
1992,10,8,8.885
1992,10,9,8.971
1992,10,10,9.052
1992,10,11,9.097
1992,10,12,9.177
1992,10,13,9.292
1992,10,14,9.281
1992,10,15,9.327
1992,10,16,9.41
1992,10,17,9.422
1992,10,18,9.43
1992,10,19,9.482
1992,10,20,9.473
1992,10,21,9.505
1992,10,22,9.626
1992,10,23,9.743
1992,10,24,9.771
1992,10,25,9.828
1992,10,26,9.794
1992,10,27,9.787
1992,10,28,9.901
1992,10,29,10.019
1992,10,30,10.158
1992,10,31,10.212
1992,11,1,10.376
1992,11,2,10.398
1992,11,3,10.368
1992,11,4,10.431
1992,11,5,10.424
1992,11,6,10.564
1992,11,7,10.653
1992,11,8,10.723
1992,11,9,10.669
1992,11,10,10.756
1992,11,11,10.844
1992,11,12,10.971
1992,11,13,11.051
1992,11,14,11.016
1992,11,15,11.138
1992,11,16,11.361
1992,11,17,11.576
1992,11,18,11.653
1992,11,19,11.81
1992,11,20,11.907
1992,11,21,11.986
1992,11,22,11.98
1992,11,23,12.103
1992,11,24,12.253
1992,11,25,12.273
1992,11,26,12.288
1992,11,27,12.348
1992,11,28,12.424
1992,11,29,12.511
1992,11,30,12.505
1992,12,1,12.715
1992,12,2,12.811
1992,12,3,12.855
1992,12,4,12.998
1992,12,5,13.013
1992,12,6,13.134
1992,12,7,13.189
1992,12,8,13.14
1992,12,9,13.116
1992,12,10,13.212
1992,12,11,13.355
1992,12,12,13.239
1992,12,13,13.298
1992,12,14,13.324
1992,12,15,13.417
1992,12,16,13.479
1992,12,17,13.429
1992,12,18,13.468
1992,12,19,13.57
1992,12,20,13.612
1992,12,21,13.619
1992,12,22,13.672
1992,12,23,13.67
1992,12,24,13.67
1992,12,25,13.666
1992,12,26,13.733
1992,12,27,13.736
1992,12,28,13.792
1992,12,29,13.837
1992,12,30,13.915
1992,12,31,13.945
1993,1,1,14.035
1993,1,2,14.141
1993,1,3,14.25
1993,1,4,14.255
1993,1,5,14.266
1993,1,6,14.22
1993,1,7,14.348
1993,1,8,14.434
1993,1,9,14.493
1993,1,10,14.507
1993,1,11,14.523
1993,1,12,14.593
1993,1,13,14.623
1993,1,14,14.765
1993,1,15,14.899
1993,1,16,14.985
1993,1,17,15.109
1993,1,18,15.138
1993,1,19,15.154
1993,1,20,15.206
1993,1,21,15.175
1993,1,22,15.324
1993,1,23,15.31
1993,1,24,15.394
1993,1,25,15.447
1993,1,26,15.515
1993,1,27,15.551
1993,1,28,15.601
1993,1,29,15.548
1993,1,30,15.507
1993,1,31,15.462
1993,2,1,15.449
1993,2,2,15.475
1993,2,3,15.555
1993,2,4,15.51
1993,2,5,15.52
1993,2,6,15.525
1993,2,7,15.65
1993,2,8,15.707
1993,2,9,15.778
1993,2,10,15.933
1993,2,11,15.796
1993,2,12,15.726
1993,2,13,15.744
1993,2,14,15.634
1993,2,15,15.652
1993,2,16,15.637
1993,2,17,15.763
1993,2,18,15.82
1993,2,19,15.798
1993,2,20,15.819
1993,2,21,15.799
1993,2,22,15.885
1993,2,23,15.874
1993,2,24,15.749
1993,2,25,15.553
1993,2,26,15.525
1993,2,27,15.611
1993,2,28,15.711
1993,3,1,15.754
1993,3,2,15.825
1993,3,3,15.839
1993,3,4,15.764
1993,3,5,15.882
1993,3,6,15.888
1993,3,7,15.878
1993,3,8,15.914
1993,3,9,15.929
1993,3,10,15.906
1993,3,11,15.985
1993,3,12,15.965
1993,3,13,16.048
1993,3,14,16.031
1993,3,15,15.865
1993,3,16,15.835
1993,3,17,15.86
1993,3,18,15.784
1993,3,19,15.635
1993,3,20,15.656
1993,3,21,15.734
1993,3,22,15.732
1993,3,23,15.776
1993,3,24,15.775
1993,3,25,15.719
1993,3,26,15.754
1993,3,27,15.699
1993,3,28,15.67
1993,3,29,15.74
1993,3,30,15.736
1993,3,31,15.63
1993,4,1,15.598
1993,4,2,15.527
1993,4,3,15.466
1993,4,4,15.398
1993,4,5,15.38
1993,4,6,15.381
1993,4,7,15.396
1993,4,8,15.348
1993,4,9,15.257
1993,4,10,15.286
1993,4,11,15.319
1993,4,12,15.296
1993,4,13,15.273
1993,4,14,15.248
1993,4,15,15.19
1993,4,16,15.182
1993,4,17,15.168
1993,4,18,15.079
1993,4,19,15.015
1993,4,20,14.957
1993,4,21,15.032
1993,4,22,14.88
1993,4,23,14.802
1993,4,24,14.837
1993,4,25,14.758
1993,4,26,14.717
1993,4,27,14.509
1993,4,28,14.391
1993,4,29,14.341
1993,4,30,14.285
1993,5,1,14.172
1993,5,2,14.134
1993,5,3,14.028
1993,5,4,14.036
1993,5,5,13.955
1993,5,6,13.902
1993,5,7,13.862
1993,5,8,13.872
1993,5,9,13.797
1993,5,10,13.674
1993,5,11,13.657
1993,5,12,13.604
1993,5,13,13.599
1993,5,14,13.571
1993,5,15,13.469
1993,5,16,13.37
1993,5,17,13.307
1993,5,18,13.21
1993,5,19,13.188
1993,5,20,13.061
1993,5,21,13.044
1993,5,22,12.957
1993,5,23,12.929
1993,5,24,12.887
1993,5,25,12.9
1993,5,26,12.812
1993,5,27,12.75
1993,5,28,12.758
1993,5,29,12.681
1993,5,30,12.665
1993,5,31,12.564
1993,6,1,12.431
1993,6,2,12.429
1993,6,3,12.363
1993,6,4,12.375
1993,6,5,12.342
1993,6,6,12.297
1993,6,7,12.278
1993,6,8,12.254
1993,6,9,12.248
1993,6,10,12.145
1993,6,11,12.095
1993,6,12,12.097
1993,6,13,12.024
1993,6,14,11.984
1993,6,15,11.907
1993,6,16,11.821
1993,6,17,11.842
1993,6,18,11.826
1993,6,19,11.709
1993,6,20,11.668
1993,6,21,11.637
1993,6,22,11.58
1993,6,23,11.575
1993,6,24,11.514
1993,6,25,11.45
1993,6,26,11.346
1993,6,27,11.318
1993,6,28,11.304
1993,6,29,11.199
1993,6,30,11.069
1993,7,1,10.845
1993,7,2,10.809
1993,7,3,10.751
1993,7,4,10.67
1993,7,5,10.571
1993,7,6,10.416
1993,7,7,10.176
1993,7,8,10.098
1993,7,9,10.003
1993,7,10,9.909
1993,7,11,9.735
1993,7,12,9.619
1993,7,13,9.583
1993,7,14,9.488
1993,7,15,9.449
1993,7,16,9.326
1993,7,17,9.293
1993,7,18,9.172
1993,7,19,9.062
1993,7,20,9.047
1993,7,21,9.068
1993,7,22,8.944
1993,7,23,8.849
1993,7,24,8.827
1993,7,25,8.76
1993,7,26,8.679
1993,7,27,8.594
1993,7,28,8.5
1993,7,29,8.498
1993,7,30,8.518
1993,7,31,8.508
1993,8,1,8.306
1993,8,2,8.204
1993,8,3,8.134
1993,8,4,8.128
1993,8,5,8.119
1993,8,6,8.07
1993,8,7,7.96
1993,8,8,7.912
1993,8,9,7.852
1993,8,10,7.757
1993,8,11,7.633
1993,8,12,7.56
1993,8,13,7.443
1993,8,14,7.41
1993,8,15,7.326
1993,8,16,7.247
1993,8,17,7.208
1993,8,18,7.194
1993,8,19,7.12
1993,8,20,7.079
1993,8,21,7.009
1993,8,22,6.934
1993,8,23,6.856
1993,8,24,6.814
1993,8,25,6.853
1993,8,26,6.714
1993,8,27,6.633
1993,8,28,6.528
1993,8,29,6.469
1993,8,30,6.464
1993,8,31,6.449
1993,9,1,6.348
1993,9,2,6.321
1993,9,3,6.304
1993,9,4,6.265
1993,9,5,6.205
1993,9,6,6.163
1993,9,7,6.162
1993,9,8,6.175
1993,9,9,6.218
1993,9,10,6.206
1993,9,11,6.22
1993,9,12,6.201
1993,9,13,6.161
1993,9,14,6.189
1993,9,15,6.189
1993,9,16,6.212
1993,9,17,6.295
1993,9,18,6.352
1993,9,19,6.365
1993,9,20,6.391
1993,9,21,6.341
1993,9,22,6.401
1993,9,23,6.457
1993,9,24,6.52
1993,9,25,6.64
1993,9,26,6.778
1993,9,27,6.9
1993,9,28,6.91
1993,9,29,6.99
1993,9,30,7.021
1993,10,1,7.251
1993,10,2,7.312
1993,10,3,7.292
1993,10,4,7.401
1993,10,5,7.65
1993,10,6,7.862
1993,10,7,8.057
1993,10,8,8.188
1993,10,9,8.336
1993,10,10,8.376
1993,10,11,8.535
1993,10,12,8.713
1993,10,13,8.883
1993,10,14,8.935
1993,10,15,8.908
1993,10,16,8.873
1993,10,17,8.886
1993,10,18,8.939
1993,10,19,8.999
1993,10,20,9.046
1993,10,21,9.147
1993,10,22,9.233
1993,10,23,9.358
1993,10,24,9.522
1993,10,25,9.596
1993,10,26,9.62
1993,10,27,9.684
1993,10,28,9.776
1993,10,29,9.849
1993,10,30,9.985
1993,10,31,10.158
1993,11,1,10.29
1993,11,2,10.424
1993,11,3,10.553
1993,11,4,10.639
1993,11,5,10.7
1993,11,6,10.794
1993,11,7,10.874
1993,11,8,10.988
1993,11,9,11.031
1993,11,10,11.032
1993,11,11,11.082
1993,11,12,11.14
1993,11,13,11.286
1993,11,14,11.326
1993,11,15,11.422
1993,11,16,11.361
1993,11,17,11.413
1993,11,18,11.435
1993,11,19,11.511
1993,11,20,11.61
1993,11,21,11.55
1993,11,22,11.594
1993,11,23,11.653
1993,11,24,11.746
1993,11,25,11.889
1993,11,26,11.917
1993,11,27,11.994
1993,11,28,12.04
1993,11,29,12.108
1993,11,30,12.16
1993,12,1,12.288
1993,12,2,12.345
1993,12,3,12.431
1993,12,4,12.475
1993,12,5,12.633
1993,12,6,12.69
1993,12,7,12.772
1993,12,8,12.97
1993,12,9,13.033
1993,12,10,13.147
1993,12,11,13.225
1993,12,12,13.246
1993,12,13,13.188
1993,12,14,13.281
1993,12,15,13.354
1993,12,16,13.414
1993,12,17,13.453
1993,12,18,13.59
1993,12,19,13.645
1993,12,20,13.783
1993,12,21,13.678
1993,12,22,13.68
1993,12,23,13.623
1993,12,24,13.631
1993,12,25,13.786
1993,12,26,13.867
1993,12,27,13.903
1993,12,28,13.886
1993,12,29,13.927
1993,12,30,13.977
1993,12,31,13.967
1994,1,1,14.095
1994,1,2,14.11
1994,1,3,14.042
1994,1,4,14.168
1994,1,5,14.231
1994,1,6,14.295
1994,1,7,14.381
1994,1,8,14.322
1994,1,9,14.397
1994,1,10,14.476
1994,1,11,14.515
1994,1,12,14.58
1994,1,13,14.595
1994,1,14,14.617
1994,1,15,14.685
1994,1,16,14.757
1994,1,17,14.807
1994,1,18,14.895
1994,1,19,14.865
1994,1,20,14.894
1994,1,21,14.948
1994,1,22,14.933
1994,1,23,15.021
1994,1,24,15.054
1994,1,25,15.089
1994,1,26,15.141
1994,1,27,15.255
1994,1,28,15.299
1994,1,29,15.359
1994,1,30,15.4
1994,1,31,15.397
1994,2,1,15.409
1994,2,2,15.42
1994,2,3,15.438
1994,2,4,15.429
1994,2,5,15.479
1994,2,6,15.515
1994,2,7,15.474
1994,2,8,15.521
1994,2,9,15.46
1994,2,10,15.525
1994,2,11,15.539
1994,2,12,15.541
1994,2,13,15.549
1994,2,14,15.579
1994,2,15,15.492
1994,2,16,15.507
1994,2,17,15.549
1994,2,18,15.581
1994,2,19,15.624
1994,2,20,15.701
1994,2,21,15.77
1994,2,22,15.738
1994,2,23,15.686
1994,2,24,15.682
1994,2,25,15.613
1994,2,26,15.592
1994,2,27,15.641
1994,2,28,15.679
1994,3,1,15.675
1994,3,2,15.765
1994,3,3,15.729
1994,3,4,15.735
1994,3,5,15.711
1994,3,6,15.658
1994,3,7,15.634
1994,3,8,15.601
1994,3,9,15.491
1994,3,10,15.502
1994,3,11,15.55
1994,3,12,15.521
1994,3,13,15.559
1994,3,14,15.589
1994,3,15,15.607
1994,3,16,15.562
1994,3,17,15.498
1994,3,18,15.475
1994,3,19,15.45
1994,3,20,15.368
1994,3,21,15.399
1994,3,22,15.399
1994,3,23,15.502
1994,3,24,15.543
1994,3,25,15.494
1994,3,26,15.523
1994,3,27,15.553
1994,3,28,15.555
1994,3,29,15.551
1994,3,30,15.485
1994,3,31,15.478
1994,4,1,15.47
1994,4,2,15.357
1994,4,3,15.307
1994,4,4,15.241
1994,4,5,15.146
1994,4,6,15.142
1994,4,7,15.095
1994,4,8,15.076
1994,4,9,15.088
1994,4,10,15.116
1994,4,11,15.052
1994,4,12,14.997
1994,4,13,15.004
1994,4,14,14.962
1994,4,15,14.89
1994,4,16,14.839
1994,4,17,14.78
1994,4,18,14.792
1994,4,19,14.754
1994,4,20,14.776
1994,4,21,14.773
1994,4,22,14.65
1994,4,23,14.634
1994,4,24,14.632
1994,4,25,14.618
1994,4,26,14.635
1994,4,27,14.578
1994,4,28,14.519
1994,4,29,14.418
1994,4,30,14.3
1994,5,1,14.126
1994,5,2,14.187
1994,5,3,14.147
1994,5,4,14.099
1994,5,5,14.105
1994,5,6,14.123
1994,5,7,14.028
1994,5,8,13.941
1994,5,9,13.91
1994,5,10,13.906
1994,5,11,13.871
1994,5,12,13.842
1994,5,13,13.804
1994,5,14,13.782
1994,5,15,13.707
1994,5,16,13.668
1994,5,17,13.655
1994,5,18,13.61
1994,5,19,13.517
1994,5,20,13.502
1994,5,21,13.461
1994,5,22,13.384
1994,5,23,13.296
1994,5,24,13.188
1994,5,25,13.157
1994,5,26,13.127
1994,5,27,13.11
1994,5,28,13.112
1994,5,29,13.039
1994,5,30,12.985
1994,5,31,12.967
1994,6,1,12.779
1994,6,2,12.696
1994,6,3,12.599
1994,6,4,12.575
1994,6,5,12.543
1994,6,6,12.52
1994,6,7,12.487
1994,6,8,12.383
1994,6,9,12.301
1994,6,10,12.295
1994,6,11,12.304
1994,6,12,12.239
1994,6,13,12.133
1994,6,14,12.137
1994,6,15,12.066
1994,6,16,11.968
1994,6,17,11.911
1994,6,18,11.896
1994,6,19,11.826
1994,6,20,11.777
1994,6,21,11.743
1994,6,22,11.68
1994,6,23,11.704
1994,6,24,11.626
1994,6,25,11.507
1994,6,26,11.442
1994,6,27,11.426
1994,6,28,11.356
1994,6,29,11.341
1994,6,30,11.232
1994,7,1,11.091
1994,7,2,11
1994,7,3,10.94
1994,7,4,10.905
1994,7,5,10.869
1994,7,6,10.844
1994,7,7,10.737
1994,7,8,10.719
1994,7,9,10.578
1994,7,10,10.498
1994,7,11,10.441
1994,7,12,10.402
1994,7,13,10.304
1994,7,14,10.157
1994,7,15,10.013
1994,7,16,9.955
1994,7,17,9.821
1994,7,18,9.761
1994,7,19,9.658
1994,7,20,9.534
1994,7,21,9.379
1994,7,22,9.273
1994,7,23,9.268
1994,7,24,9.218
1994,7,25,9.104
1994,7,26,9.08
1994,7,27,9.007
1994,7,28,8.937
1994,7,29,8.824
1994,7,30,8.734
1994,7,31,8.629
1994,8,1,8.505
1994,8,2,8.377
1994,8,3,8.37
1994,8,4,8.344
1994,8,5,8.229
1994,8,6,8.209
1994,8,7,8.089
1994,8,8,7.956
1994,8,9,7.912
1994,8,10,7.816
1994,8,11,7.724
1994,8,12,7.709
1994,8,13,7.627
1994,8,14,7.545
1994,8,15,7.588
1994,8,16,7.533
1994,8,17,7.428
1994,8,18,7.381
1994,8,19,7.446
1994,8,20,7.367
1994,8,21,7.272
1994,8,22,7.339
1994,8,23,7.334
1994,8,24,7.273
1994,8,25,7.282
1994,8,26,7.197
1994,8,27,7.24
1994,8,28,7.242
1994,8,29,7.258
1994,8,30,7.161
1994,8,31,7.065
1994,9,1,7.072
1994,9,2,7.023
1994,9,3,7.027
1994,9,4,6.946
1994,9,5,6.934
1994,9,6,6.956
1994,9,7,6.995
1994,9,8,6.973
1994,9,9,6.992
1994,9,10,6.938
1994,9,11,6.97
1994,9,12,7.019
1994,9,13,6.945
1994,9,14,6.975
1994,9,15,7.027
1994,9,16,7.145
1994,9,17,7.096
1994,9,18,7.118
1994,9,19,7.139
1994,9,20,7.19
1994,9,21,7.182
1994,9,22,7.185
1994,9,23,7.192
1994,9,24,7.243
1994,9,25,7.303
1994,9,26,7.362
1994,9,27,7.376
1994,9,28,7.427
1994,9,29,7.617
1994,9,30,7.761
1994,10,1,7.894
1994,10,2,7.954
1994,10,3,7.983
1994,10,4,8.005
1994,10,5,8.15
1994,10,6,8.117
1994,10,7,8.168
1994,10,8,8.11
1994,10,9,8.176
1994,10,10,8.27
1994,10,11,8.364
1994,10,12,8.445
1994,10,13,8.458
1994,10,14,8.542
1994,10,15,8.652
1994,10,16,8.781
1994,10,17,8.924
1994,10,18,9.053
1994,10,19,9.079
1994,10,20,9.231
1994,10,21,9.354
1994,10,22,9.412
1994,10,23,9.564
1994,10,24,9.694
1994,10,25,9.776
1994,10,26,9.851
1994,10,27,9.953
1994,10,28,10.01
1994,10,29,10.07
1994,10,30,10.154
1994,10,31,10.18
1994,11,1,10.241
1994,11,2,10.293
1994,11,3,10.342
1994,11,4,10.422
1994,11,5,10.545
1994,11,6,10.576
1994,11,7,10.665
1994,11,8,10.685
1994,11,9,10.671
1994,11,10,10.817
1994,11,11,10.845
1994,11,12,10.944
1994,11,13,10.971
1994,11,14,11.016
1994,11,15,11.022
1994,11,16,11.042
1994,11,17,11.114
1994,11,18,11.17
1994,11,19,11.27
1994,11,20,11.348
1994,11,21,11.431
1994,11,22,11.513
1994,11,23,11.487
1994,11,24,11.592
1994,11,25,11.744
1994,11,26,11.862
1994,11,27,11.938
1994,11,28,12.023
1994,11,29,12.034
1994,11,30,12.073
1994,12,1,12.284
1994,12,2,12.363
1994,12,3,12.478
1994,12,4,12.639
1994,12,5,12.574
1994,12,6,12.632
1994,12,7,12.649
1994,12,8,12.816
1994,12,9,12.907
1994,12,10,13.004
1994,12,11,13.061
1994,12,12,13.055
1994,12,13,13.033
1994,12,14,13.069
1994,12,15,13.158
1994,12,16,13.301
1994,12,17,13.365
1994,12,18,13.509
1994,12,19,13.55
1994,12,20,13.577
1994,12,21,13.624
1994,12,22,13.673
1994,12,23,13.706
1994,12,24,13.782
1994,12,25,13.765
1994,12,26,13.83
1994,12,27,13.919
1994,12,28,13.899
1994,12,29,14.024
1994,12,30,14.074
1994,12,31,14.108
1995,1,1,14.145
1995,1,2,14.258
1995,1,3,14.335
1995,1,4,14.288
1995,1,5,14.304
1995,1,6,14.325
1995,1,7,14.364
1995,1,8,14.344
1995,1,9,14.31
1995,1,10,14.263
1995,1,11,14.336
1995,1,12,14.479
1995,1,13,14.518
1995,1,14,14.619
1995,1,15,14.56
1995,1,16,14.588
1995,1,17,14.69
1995,1,18,14.668
1995,1,19,14.737
1995,1,20,14.764
1995,1,21,14.793
1995,1,22,14.801
1995,1,23,14.826
1995,1,24,14.758
1995,1,25,14.802
1995,1,26,14.76
1995,1,27,14.794
1995,1,28,14.867
1995,1,29,14.96
1995,1,30,14.956
1995,1,31,14.966
1995,2,1,15.054
1995,2,2,15.086
1995,2,3,15.094
1995,2,4,15.139
1995,2,5,15.259
1995,2,6,15.212
1995,2,7,15.213
1995,2,8,15.251
1995,2,9,15.238
1995,2,10,15.19
1995,2,11,15.197
1995,2,12,15.281
1995,2,13,15.194
1995,2,14,15.173
1995,2,15,15.173
1995,2,16,15.181
1995,2,17,15.266
1995,2,18,15.228
1995,2,19,15.267
1995,2,20,15.245
1995,2,21,15.264
1995,2,22,15.21
1995,2,23,15.227
1995,2,24,15.352
1995,2,25,15.358
1995,2,26,15.296
1995,2,27,15.301
1995,2,28,15.37
1995,3,1,15.344
1995,3,2,15.318
1995,3,3,15.271
1995,3,4,15.326
1995,3,5,15.296
1995,3,6,15.359
1995,3,7,15.3
1995,3,8,15.333
1995,3,9,15.352
1995,3,10,15.239
1995,3,11,15.203
1995,3,12,15.138
1995,3,13,15.182
1995,3,14,15.12
1995,3,15,15.124
1995,3,16,15.191
1995,3,17,15.243
1995,3,18,15.206
1995,3,19,15.167
1995,3,20,15.251
1995,3,21,15.288
1995,3,22,15.3
1995,3,23,15.271
1995,3,24,15.256
1995,3,25,15.217
1995,3,26,15.193
1995,3,27,15.261
1995,3,28,15.289
1995,3,29,15.304
1995,3,30,15.339
1995,3,31,15.384
1995,4,1,15.219
1995,4,2,15.118
1995,4,3,15.108
1995,4,4,14.977
1995,4,5,14.906
1995,4,6,14.937
1995,4,7,14.923
1995,4,8,14.871
1995,4,9,14.71
1995,4,10,14.686
1995,4,11,14.593
1995,4,12,14.596
1995,4,13,14.536
1995,4,14,14.458
1995,4,15,14.483
1995,4,16,14.34
1995,4,17,14.325
1995,4,18,14.337
1995,4,19,14.35
1995,4,20,14.261
1995,4,21,14.231
1995,4,22,14.161
1995,4,23,14.06
1995,4,24,14.006
1995,4,25,13.984
1995,4,26,13.951
1995,4,27,13.925
1995,4,28,13.882
1995,4,29,13.814
1995,4,30,13.71
1995,5,1,13.556
1995,5,2,13.539
1995,5,3,13.54
1995,5,4,13.515
1995,5,5,13.449
1995,5,6,13.437
1995,5,7,13.419
1995,5,8,13.404
1995,5,9,13.36
1995,5,10,13.379
1995,5,11,13.388
1995,5,12,13.35
1995,5,13,13.321
1995,5,14,13.245
1995,5,15,13.212
1995,5,16,13.107
1995,5,17,13.068
1995,5,18,12.951
1995,5,19,12.859
1995,5,20,12.775
1995,5,21,12.662
1995,5,22,12.559
1995,5,23,12.495
1995,5,24,12.436
1995,5,25,12.348
1995,5,26,12.335
1995,5,27,12.349
1995,5,28,12.298
1995,5,29,12.295
1995,5,30,12.268
1995,5,31,12.215
1995,6,1,12.096
1995,6,2,12.048
1995,6,3,11.995
1995,6,4,11.987
1995,6,5,11.969
1995,6,6,11.882
1995,6,7,11.844
1995,6,8,11.84
1995,6,9,11.753
1995,6,10,11.768
1995,6,11,11.657
1995,6,12,11.656
1995,6,13,11.583
1995,6,14,11.551
1995,6,15,11.523
1995,6,16,11.509
1995,6,17,11.399
1995,6,18,11.311
1995,6,19,11.314
1995,6,20,11.253
1995,6,21,11.147
1995,6,22,11.055
1995,6,23,11.08
1995,6,24,10.983
1995,6,25,11.016
1995,6,26,10.967
1995,6,27,10.895
1995,6,28,10.798
1995,6,29,10.704
1995,6,30,10.63
1995,7,1,10.423
1995,7,2,10.346
1995,7,3,10.294
1995,7,4,10.256
1995,7,5,10.137
1995,7,6,9.894
1995,7,7,9.754
1995,7,8,9.672
1995,7,9,9.655
1995,7,10,9.477
1995,7,11,9.389
1995,7,12,9.273
1995,7,13,9.197
1995,7,14,9.131
1995,7,15,9.029
1995,7,16,8.958
1995,7,17,8.88
1995,7,18,8.723
1995,7,19,8.645
1995,7,20,8.564
1995,7,21,8.496
1995,7,22,8.461
1995,7,23,8.39
1995,7,24,8.314
1995,7,25,8.158
1995,7,26,8.049
1995,7,27,7.988
1995,7,28,7.939
1995,7,29,7.813
1995,7,30,7.709
1995,7,31,7.586
1995,8,1,7.513
1995,8,2,7.378
1995,8,3,7.393
1995,8,4,7.298
1995,8,5,7.255
1995,8,6,7.196
1995,8,7,7.105
1995,8,8,7.008
1995,8,9,6.946
1995,8,10,6.898
1995,8,11,6.859
1995,8,12,6.791
1995,8,13,6.748
1995,8,14,6.721
1995,8,15,6.699
1995,8,16,6.651
1995,8,17,6.675
1995,8,18,6.624
1995,8,19,6.642
1995,8,20,6.614
1995,8,21,6.575
1995,8,22,6.551
1995,8,23,6.398
1995,8,24,6.369
1995,8,25,6.402
1995,8,26,6.357
1995,8,27,6.295
1995,8,28,6.306
1995,8,29,6.284
1995,8,30,6.264
1995,8,31,6.26
1995,9,1,6.189
1995,9,2,6.15
1995,9,3,6.076
1995,9,4,6.012
1995,9,5,6.013
1995,9,6,6.035
1995,9,7,6.016
1995,9,8,6.059
1995,9,9,6.02
1995,9,10,6.106
1995,9,11,6.116
1995,9,12,6.104
1995,9,13,6.068
1995,9,14,6.053
1995,9,15,6.054
1995,9,16,6.068
1995,9,17,6.039
1995,9,18,6.037
1995,9,19,6.087
1995,9,20,6.132
1995,9,21,6.116
1995,9,22,6.099
1995,9,23,6.106
1995,9,24,6.107
1995,9,25,6.075
1995,9,26,6.11
1995,9,27,6.121
1995,9,28,6.122
1995,9,29,6.075
1995,9,30,6.039
1995,10,1,6.163
1995,10,2,6.188
1995,10,3,6.2
1995,10,4,6.173
1995,10,5,6.256
1995,10,6,6.309
1995,10,7,6.375
1995,10,8,6.413
1995,10,9,6.488
1995,10,10,6.523
1995,10,11,6.605
1995,10,12,6.772
1995,10,13,7.011
1995,10,14,7.322
1995,10,15,7.65
1995,10,16,7.875
1995,10,17,8.031
1995,10,18,8.263
1995,10,19,8.435
1995,10,20,8.514
1995,10,21,8.706
1995,10,22,8.962
1995,10,23,9.116
1995,10,24,9.13
1995,10,25,9.211
1995,10,26,9.315
1995,10,27,9.438
1995,10,28,9.659
1995,10,29,9.818
1995,10,30,9.857
1995,10,31,9.919
1995,11,1,10.003
1995,11,2,10.104
1995,11,3,10.142
1995,11,4,10.127
1995,11,5,10.027
1995,11,6,10.081
1995,11,7,10.107
1995,11,8,10.21
1995,11,9,10.337
1995,11,10,10.31
1995,11,11,10.358
1995,11,12,10.425
1995,11,13,10.51
1995,11,14,10.493
1995,11,15,10.625
1995,11,16,10.806
1995,11,17,10.76
1995,11,18,10.889
1995,11,19,10.935
1995,11,20,10.951
1995,11,21,11.025
1995,11,22,11.012
1995,11,23,11.149
1995,11,24,11.258
1995,11,25,11.37
1995,11,26,11.505
1995,11,27,11.646
1995,11,28,11.832
1995,11,29,11.853
1995,11,30,11.976
1995,12,1,12.195
1995,12,2,12.305
1995,12,3,12.37
1995,12,4,12.445
1995,12,5,12.494
1995,12,6,12.501
1995,12,7,12.475
1995,12,8,12.462
1995,12,9,12.531
1995,12,10,12.656
1995,12,11,12.617
1995,12,12,12.558
1995,12,13,12.648
1995,12,14,12.707
1995,12,15,12.84
1995,12,16,13.003
1995,12,17,12.923
1995,12,18,12.93
1995,12,19,12.995
1995,12,20,13.133
1995,12,21,13.182
1995,12,22,13.22
1995,12,23,13.289
1995,12,24,13.305
1995,12,25,13.344
1995,12,26,13.363
1995,12,27,13.422
1995,12,28,13.583
1995,12,29,13.641
1995,12,30,13.707
1995,12,31,13.702
1996,1,1,13.804
1996,1,2,13.818
1996,1,3,13.786
1996,1,4,13.791
1996,1,5,13.839
1996,1,6,13.877
1996,1,7,14.007
1996,1,8,13.976
1996,1,9,13.941
1996,1,10,13.915
1996,1,11,13.95
1996,1,12,13.951
1996,1,13,14.095
1996,1,14,14.025
1996,1,15,14.037
1996,1,16,14.15
1996,1,17,14.22
1996,1,18,14.237
1996,1,19,14.318
1996,1,20,14.338
1996,1,21,14.256
1996,1,22,14.373
1996,1,23,14.423
1996,1,24,14.467
1996,1,25,14.598
1996,1,26,14.405
1996,1,27,14.527
1996,1,28,14.625
1996,1,29,14.532
1996,1,30,14.653
1996,1,31,14.673
1996,2,1,14.706
1996,2,2,14.798
1996,2,3,14.803
1996,2,4,14.818
1996,2,5,14.873
1996,2,6,14.974
1996,2,7,15.058
1996,2,8,15.164
1996,2,9,15.191
1996,2,10,15.224
1996,2,11,15.174
1996,2,12,15.119
1996,2,13,15.088
1996,2,14,15.162
1996,2,15,15.235
1996,2,16,15.087
1996,2,17,15.157
1996,2,18,15.272
1996,2,19,15.319
1996,2,20,15.455
1996,2,21,15.484
1996,2,22,15.398
1996,2,23,15.406
1996,2,24,15.386
1996,2,25,15.301
1996,2,26,15.234
1996,2,27,15.2
1996,2,28,15.218
1996,2,29,15.186
1996,3,1,15.23
1996,3,2,15.232
1996,3,3,15.277
1996,3,4,15.245
1996,3,5,15.284
1996,3,6,15.326
1996,3,7,15.334
1996,3,8,15.337
1996,3,9,15.259
1996,3,10,15.273
1996,3,11,15.214
1996,3,12,15.202
1996,3,13,15.214
1996,3,14,15.169
1996,3,15,15.188
1996,3,16,15.118
1996,3,17,15.07
1996,3,18,15.021
1996,3,19,14.997
1996,3,20,15.007
1996,3,21,15.047
1996,3,22,15.086
1996,3,23,14.998
1996,3,24,14.966
1996,3,25,14.895
1996,3,26,14.925
1996,3,27,14.916
1996,3,28,14.976
1996,3,29,15.006
1996,3,30,15.016
1996,3,31,14.979
1996,4,1,14.827
1996,4,2,14.7
1996,4,3,14.63
1996,4,4,14.534
1996,4,5,14.476
1996,4,6,14.404
1996,4,7,14.373
1996,4,8,14.343
1996,4,9,14.35
1996,4,10,14.359
1996,4,11,14.324
1996,4,12,14.299
1996,4,13,14.268
1996,4,14,14.245
1996,4,15,14.213
1996,4,16,14.16
1996,4,17,14.128
1996,4,18,14.126
1996,4,19,14.109
1996,4,20,14.071
1996,4,21,14.106
1996,4,22,14.102
1996,4,23,14.097
1996,4,24,14.093
1996,4,25,13.991
1996,4,26,13.969
1996,4,27,13.916
1996,4,28,13.885
1996,4,29,13.759
1996,4,30,13.619
1996,5,1,13.547
1996,5,2,13.541
1996,5,3,13.539
1996,5,4,13.516
1996,5,5,13.49
1996,5,6,13.43
1996,5,7,13.312
1996,5,8,13.329
1996,5,9,13.307
1996,5,10,13.281
1996,5,11,13.165
1996,5,12,13.1
1996,5,13,13.079
1996,5,14,13.051
1996,5,15,13.017
1996,5,16,13.045
1996,5,17,13.039
1996,5,18,13.06
1996,5,19,13.021
1996,5,20,13.05
1996,5,21,13.009
1996,5,22,12.938
1996,5,23,12.934
1996,5,24,12.881
1996,5,25,12.841
1996,5,26,12.783
1996,5,27,12.758
1996,5,28,12.814
1996,5,29,12.76
1996,5,30,12.668
1996,5,31,12.626
1996,6,1,12.494
1996,6,2,12.486
1996,6,3,12.439
1996,6,4,12.419
1996,6,5,12.39
1996,6,6,12.391
1996,6,7,12.344
1996,6,8,12.311
1996,6,9,12.26
1996,6,10,12.239
1996,6,11,12.236
1996,6,12,12.203
1996,6,13,12.199
1996,6,14,12.179
1996,6,15,12.145
1996,6,16,12.115
1996,6,17,12.068
1996,6,18,12.025
1996,6,19,12
1996,6,20,11.997
1996,6,21,11.989
1996,6,22,11.932
1996,6,23,11.843
1996,6,24,11.82
1996,6,25,11.795
1996,6,26,11.727
1996,6,27,11.688
1996,6,28,11.63
1996,6,29,11.58
1996,6,30,11.571
1996,7,1,11.269
1996,7,2,11.24
1996,7,3,11.178
1996,7,4,11.154
1996,7,5,11.06
1996,7,6,10.986
1996,7,7,10.891
1996,7,8,10.886
1996,7,9,10.842
1996,7,10,10.751
1996,7,11,10.649
1996,7,12,10.476
1996,7,13,10.375
1996,7,14,10.264
1996,7,15,10.217
1996,7,16,10.178
1996,7,17,10.172
1996,7,18,10.016
1996,7,19,9.996
1996,7,20,9.854
1996,7,21,9.7
1996,7,22,9.63
1996,7,23,9.544
1996,7,24,9.487
1996,7,25,9.385
1996,7,26,9.325
1996,7,27,9.284
1996,7,28,9.19
1996,7,29,9.101
1996,7,30,9.03
1996,7,31,8.962
1996,8,1,8.925
1996,8,2,8.844
1996,8,3,8.792
1996,8,4,8.723
1996,8,5,8.661
1996,8,6,8.708
1996,8,7,8.642
1996,8,8,8.621
1996,8,9,8.544
1996,8,10,8.491
1996,8,11,8.415
1996,8,12,8.378
1996,8,13,8.348
1996,8,14,8.247
1996,8,15,8.196
1996,8,16,8.163
1996,8,17,8.172
1996,8,18,8.031
1996,8,19,8.041
1996,8,20,7.995
1996,8,21,7.945
1996,8,22,7.918
1996,8,23,7.878
1996,8,24,7.822
1996,8,25,7.752
1996,8,26,7.636
1996,8,27,7.628
1996,8,28,7.614
1996,8,29,7.489
1996,8,30,7.496
1996,8,31,7.479
1996,9,1,7.356
1996,9,2,7.307
1996,9,3,7.243
1996,9,4,7.245
1996,9,5,7.198
1996,9,6,7.218
1996,9,7,7.242
1996,9,8,7.194
1996,9,9,7.165
1996,9,10,7.147
1996,9,11,7.207
1996,9,12,7.276
1996,9,13,7.393
1996,9,14,7.418
1996,9,15,7.484
1996,9,16,7.53
1996,9,17,7.531
1996,9,18,7.618
1996,9,19,7.691
1996,9,20,7.778
1996,9,21,7.863
1996,9,22,7.839
1996,9,23,7.871
1996,9,24,7.901
1996,9,25,7.954
1996,9,26,8.099
1996,9,27,8.211
1996,9,28,8.194
1996,9,29,8.172
1996,9,30,8.131
1996,10,1,8.279
1996,10,2,8.318
1996,10,3,8.303
1996,10,4,8.355
1996,10,5,8.464
1996,10,6,8.653
1996,10,7,8.746
1996,10,8,8.861
1996,10,9,8.88
1996,10,10,8.937
1996,10,11,8.957
1996,10,12,9.018
1996,10,13,9.134
1996,10,14,9.107
1996,10,15,9.182
1996,10,16,9.287
1996,10,17,9.277
1996,10,18,9.315
1996,10,19,9.415
1996,10,20,9.446
1996,10,21,9.434
1996,10,22,9.448
1996,10,23,9.576
1996,10,24,9.624
1996,10,25,9.646
1996,10,26,9.641
1996,10,27,9.691
1996,10,28,9.743
1996,10,29,9.689
1996,10,30,9.745
1996,10,31,9.819
1996,11,1,9.812
1996,11,2,9.845
1996,11,3,9.795
1996,11,4,9.846
1996,11,5,9.842
1996,11,6,9.895
1996,11,7,9.995
1996,11,8,9.972
1996,11,9,9.978
1996,11,10,10.021
1996,11,11,9.98
1996,11,12,10.084
1996,11,13,10.182
1996,11,14,10.319
1996,11,15,10.32
1996,11,16,10.182
1996,11,17,10.284
1996,11,18,10.403
1996,11,19,10.486
1996,11,20,10.537
1996,11,21,10.693
1996,11,22,10.721
1996,11,23,10.827
1996,11,24,10.853
1996,11,25,10.896
1996,11,26,11.092
1996,11,27,11.109
1996,11,28,11.242
1996,11,29,11.391
1996,11,30,11.449
1996,12,1,11.605
1996,12,2,11.735
1996,12,3,11.751
1996,12,4,11.991
1996,12,5,12.125
1996,12,6,12.177
1996,12,7,12.228
1996,12,8,12.342
1996,12,9,12.373
1996,12,10,12.356
1996,12,11,12.483
1996,12,12,12.644
1996,12,13,12.766
1996,12,14,12.878
1996,12,15,12.832
1996,12,16,12.944
1996,12,17,13.006
1996,12,18,13.106
1996,12,19,13.161
1996,12,20,13.194
1996,12,21,13.316
1996,12,22,13.3
1996,12,23,13.429
1996,12,24,13.597
1996,12,25,13.63
1996,12,26,13.613
1996,12,27,13.561
1996,12,28,13.546
1996,12,29,13.653
1996,12,30,13.704
1996,12,31,13.653
1997,1,1,13.657
1997,1,2,13.801
1997,1,3,13.837
1997,1,4,13.864
1997,1,5,14.016
1997,1,6,14.139
1997,1,7,14.188
1997,1,8,14.321
1997,1,9,14.258
1997,1,10,14.238
1997,1,11,14.257
1997,1,12,14.323
1997,1,13,14.417
1997,1,14,14.336
1997,1,15,14.334
1997,1,16,14.347
1997,1,17,14.42
1997,1,18,14.565
1997,1,19,14.592
1997,1,20,14.666
1997,1,21,14.637
1997,1,22,14.686
1997,1,23,14.752
1997,1,24,14.719
1997,1,25,14.756
1997,1,26,14.789
1997,1,27,14.7
1997,1,28,14.707
1997,1,29,14.81
1997,1,30,14.872
1997,1,31,14.938
1997,2,1,15.013
1997,2,2,15.051
1997,2,3,15.194
1997,2,4,15.287
1997,2,5,15.303
1997,2,6,15.369
1997,2,7,15.394
1997,2,8,15.418
1997,2,9,15.377
1997,2,10,15.452
1997,2,11,15.461
1997,2,12,15.418
1997,2,13,15.499
1997,2,14,15.509
1997,2,15,15.574
1997,2,16,15.649
1997,2,17,15.65
1997,2,18,15.635
1997,2,19,15.5
1997,2,20,15.481
1997,2,21,15.538
1997,2,22,15.533
1997,2,23,15.466
1997,2,24,15.496
1997,2,25,15.447
1997,2,26,15.41
1997,2,27,15.469
1997,2,28,15.635
1997,3,1,15.578
1997,3,2,15.617
1997,3,3,15.406
1997,3,4,15.353
1997,3,5,15.333
1997,3,6,15.379
1997,3,7,15.372
1997,3,8,15.361
1997,3,9,15.323
1997,3,10,15.342
1997,3,11,15.386
1997,3,12,15.408
1997,3,13,15.519
1997,3,14,15.488
1997,3,15,15.505
1997,3,16,15.504
1997,3,17,15.567
1997,3,18,15.597
1997,3,19,15.6
1997,3,20,15.684
1997,3,21,15.66
1997,3,22,15.556
1997,3,23,15.645
1997,3,24,15.623
1997,3,25,15.63
1997,3,26,15.554
1997,3,27,15.324
1997,3,28,15.24
1997,3,29,15.282
1997,3,30,15.333
1997,3,31,15.324
1997,4,1,15.206
1997,4,2,15.216
1997,4,3,15.174
1997,4,4,15.077
1997,4,5,15.062
1997,4,6,15.093
1997,4,7,15.154
1997,4,8,15.072
1997,4,9,14.92
1997,4,10,14.786
1997,4,11,14.734
1997,4,12,14.606
1997,4,13,14.617
1997,4,14,14.527
1997,4,15,14.5
1997,4,16,14.43
1997,4,17,14.334
1997,4,18,14.301
1997,4,19,14.271
1997,4,20,14.245
1997,4,21,14.243
1997,4,22,14.207
1997,4,23,14.186
1997,4,24,14.145
1997,4,25,14.18
1997,4,26,14.145
1997,4,27,14.157
1997,4,28,14.152
1997,4,29,14.118
1997,4,30,14.033
1997,5,1,13.906
1997,5,2,13.877
1997,5,3,13.829
1997,5,4,13.862
1997,5,5,13.791
1997,5,6,13.794
1997,5,7,13.688
1997,5,8,13.556
1997,5,9,13.497
1997,5,10,13.522
1997,5,11,13.458
1997,5,12,13.387
1997,5,13,13.315
1997,5,14,13.282
1997,5,15,13.193
1997,5,16,13.154
1997,5,17,13.055
1997,5,18,12.965
1997,5,19,13.022
1997,5,20,12.88
1997,5,21,12.762
1997,5,22,12.772
1997,5,23,12.787
1997,5,24,12.753
1997,5,25,12.721
1997,5,26,12.711
1997,5,27,12.675
1997,5,28,12.611
1997,5,29,12.607
1997,5,30,12.578
1997,5,31,12.482
1997,6,1,12.29
1997,6,2,12.285
1997,6,3,12.283
1997,6,4,12.219
1997,6,5,12.23
1997,6,6,12.206
1997,6,7,12.213
1997,6,8,12.248
1997,6,9,12.2
1997,6,10,12.167
1997,6,11,12.042
1997,6,12,12.01
1997,6,13,11.974
1997,6,14,11.968
1997,6,15,11.873
1997,6,16,11.811
1997,6,17,11.691
1997,6,18,11.664
1997,6,19,11.583
1997,6,20,11.513
1997,6,21,11.459
1997,6,22,11.397
1997,6,23,11.352
1997,6,24,11.34
1997,6,25,11.276
1997,6,26,11.148
1997,6,27,11.054
1997,6,28,10.968
1997,6,29,10.878
1997,6,30,10.809
1997,7,1,10.667
1997,7,2,10.577
1997,7,3,10.544
1997,7,4,10.484
1997,7,5,10.383
1997,7,6,10.322
1997,7,7,10.221
1997,7,8,10.132
1997,7,9,10.081
1997,7,10,9.948
1997,7,11,9.722
1997,7,12,9.735
1997,7,13,9.652
1997,7,14,9.512
1997,7,15,9.37
1997,7,16,9.322
1997,7,17,9.319
1997,7,18,9.233
1997,7,19,9.101
1997,7,20,9.088
1997,7,21,9.037
1997,7,22,8.949
1997,7,23,8.751
1997,7,24,8.696
1997,7,25,8.553
1997,7,26,8.542
1997,7,27,8.53
1997,7,28,8.543
1997,7,29,8.39
1997,7,30,8.252
1997,7,31,8.08
1997,8,1,7.979
1997,8,2,7.913
1997,8,3,7.863
1997,8,4,7.755
1997,8,5,7.78
1997,8,6,7.701
1997,8,7,7.577
1997,8,8,7.533
1997,8,9,7.486
1997,8,10,7.367
1997,8,11,7.399
1997,8,12,7.345
1997,8,13,7.296
1997,8,14,7.343
1997,8,15,7.315
1997,8,16,7.275
1997,8,17,7.239
1997,8,18,7.204
1997,8,19,7.242
1997,8,20,7.147
1997,8,21,7.185
1997,8,22,7.224
1997,8,23,7.151
1997,8,24,7.012
1997,8,25,6.906
1997,8,26,6.822
1997,8,27,6.806
1997,8,28,6.774
1997,8,29,6.741
1997,8,30,6.722
1997,8,31,6.734
1997,9,1,6.671
1997,9,2,6.628
1997,9,3,6.602
1997,9,4,6.632
1997,9,5,6.684
1997,9,6,6.661
1997,9,7,6.707
1997,9,8,6.69
1997,9,9,6.663
1997,9,10,6.701
1997,9,11,6.702
1997,9,12,6.658
1997,9,13,6.686
1997,9,14,6.686
1997,9,15,6.678
1997,9,16,6.654
1997,9,17,6.644
1997,9,18,6.645
1997,9,19,6.623
1997,9,20,6.612
1997,9,21,6.661
1997,9,22,6.617
1997,9,23,6.624
1997,9,24,6.671
1997,9,25,6.737
1997,9,26,6.72
1997,9,27,6.759
1997,9,28,6.797
1997,9,29,6.894
1997,9,30,6.883
1997,10,1,7.066
1997,10,2,7.108
1997,10,3,7.223
1997,10,4,7.339
1997,10,5,7.425
1997,10,6,7.367
1997,10,7,7.422
1997,10,8,7.531
1997,10,9,7.739
1997,10,10,7.814
1997,10,11,7.805
1997,10,12,7.95
1997,10,13,8.109
1997,10,14,8.322
1997,10,15,8.263
1997,10,16,8.312
1997,10,17,8.433
1997,10,18,8.516
1997,10,19,8.562
1997,10,20,8.648
1997,10,21,8.788
1997,10,22,8.921
1997,10,23,8.891
1997,10,24,9.048
1997,10,25,9.126
1997,10,26,9.244
1997,10,27,9.334
1997,10,28,9.407
1997,10,29,9.472
1997,10,30,9.57
1997,10,31,9.678
1997,11,1,9.788
1997,11,2,9.797
1997,11,3,9.907
1997,11,4,9.936
1997,11,5,10.013
1997,11,6,10.13
1997,11,7,10.108
1997,11,8,10.158
1997,11,9,10.292
1997,11,10,10.358
1997,11,11,10.425
1997,11,12,10.455
1997,11,13,10.504
1997,11,14,10.687
1997,11,15,10.576
1997,11,16,10.578
1997,11,17,10.572
1997,11,18,10.713
1997,11,19,10.77
1997,11,20,10.824
1997,11,21,10.89
1997,11,22,10.977
1997,11,23,11.015
1997,11,24,11.155
1997,11,25,11.288
1997,11,26,11.473
1997,11,27,11.618
1997,11,28,11.747
1997,11,29,11.827
1997,11,30,11.944
1997,12,1,12.249
1997,12,2,12.34
1997,12,3,12.287
1997,12,4,12.343
1997,12,5,12.44
1997,12,6,12.515
1997,12,7,12.526
1997,12,8,12.728
1997,12,9,12.745
1997,12,10,12.72
1997,12,11,12.786
1997,12,12,12.712
1997,12,13,12.786
1997,12,14,12.899
1997,12,15,12.979
1997,12,16,13.035
1997,12,17,13.097
1997,12,18,13.168
1997,12,19,13.25
1997,12,20,13.343
1997,12,21,13.328
1997,12,22,13.4
1997,12,23,13.443
1997,12,24,13.579
1997,12,25,13.659
1997,12,26,13.695
1997,12,27,13.723
1997,12,28,13.812
1997,12,29,13.83
1997,12,30,14.002
1997,12,31,13.943
1998,1,1,14.025
1998,1,2,14.097
1998,1,3,14.262
1998,1,4,14.277
1998,1,5,14.217
1998,1,6,14.263
1998,1,7,14.304
1998,1,8,14.321
1998,1,9,14.46
1998,1,10,14.465
1998,1,11,14.467
1998,1,12,14.483
1998,1,13,14.568
1998,1,14,14.672
1998,1,15,14.709
1998,1,16,14.688
1998,1,17,14.732
1998,1,18,14.801
1998,1,19,14.81
1998,1,20,14.93
1998,1,21,14.897
1998,1,22,14.936
1998,1,23,14.96
1998,1,24,14.987
1998,1,25,15.107
1998,1,26,15.185
1998,1,27,15.183
1998,1,28,15.251
1998,1,29,15.375
1998,1,30,15.425
1998,1,31,15.479
1998,2,1,15.512
1998,2,2,15.58
1998,2,3,15.664
1998,2,4,15.663
1998,2,5,15.658
1998,2,6,15.661
1998,2,7,15.642
1998,2,8,15.62
1998,2,9,15.572
1998,2,10,15.581
1998,2,11,15.57
1998,2,12,15.592
1998,2,13,15.676
1998,2,14,15.697
1998,2,15,15.629
1998,2,16,15.648
1998,2,17,15.704
1998,2,18,15.846
1998,2,19,15.841
1998,2,20,15.904
1998,2,21,15.94
1998,2,22,15.925
1998,2,23,15.985
1998,2,24,15.982
1998,2,25,16.07
1998,2,26,16.032
1998,2,27,15.904
1998,2,28,15.785
1998,3,1,15.786
1998,3,2,15.738
1998,3,3,15.741
1998,3,4,15.711
1998,3,5,15.702
1998,3,6,15.74
1998,3,7,15.753
1998,3,8,15.785
1998,3,9,15.835
1998,3,10,15.791
1998,3,11,15.755
1998,3,12,15.704
1998,3,13,15.681
1998,3,14,15.639
1998,3,15,15.681
1998,3,16,15.565
1998,3,17,15.562
1998,3,18,15.602
1998,3,19,15.577
1998,3,20,15.621
1998,3,21,15.438
1998,3,22,15.405
1998,3,23,15.355
1998,3,24,15.363
1998,3,25,15.356
1998,3,26,15.423
1998,3,27,15.45
1998,3,28,15.445
1998,3,29,15.506
1998,3,30,15.381
1998,3,31,15.45
1998,4,1,15.37
1998,4,2,15.434
1998,4,3,15.436
1998,4,4,15.465
1998,4,5,15.376
1998,4,6,15.34
1998,4,7,15.268
1998,4,8,15.269
1998,4,9,15.29
1998,4,10,15.175
1998,4,11,15.029
1998,4,12,14.979
1998,4,13,14.962
1998,4,14,14.942
1998,4,15,14.869
1998,4,16,14.824
1998,4,17,14.862
1998,4,18,14.826
1998,4,19,14.746
1998,4,20,14.685
1998,4,21,14.619
1998,4,22,14.594
1998,4,23,14.535
1998,4,24,14.477
1998,4,25,14.477
1998,4,26,14.416
1998,4,27,14.415
1998,4,28,14.395
1998,4,29,14.381
1998,4,30,14.302
1998,5,1,14.157
1998,5,2,14.168
1998,5,3,14.184
1998,5,4,14.142
1998,5,5,14.091
1998,5,6,14.064
1998,5,7,14.051
1998,5,8,14.096
1998,5,9,14.01
1998,5,10,13.991
1998,5,11,13.967
1998,5,12,13.902
1998,5,13,13.853
1998,5,14,13.795
1998,5,15,13.753
1998,5,16,13.582
1998,5,17,13.509
1998,5,18,13.454
1998,5,19,13.361
1998,5,20,13.369
1998,5,21,13.299
1998,5,22,13.284
1998,5,23,13.271
1998,5,24,13.186
1998,5,25,13.133
1998,5,26,13.058
1998,5,27,13.003
1998,5,28,12.943
1998,5,29,12.903
1998,5,30,12.881
1998,5,31,12.825
1998,6,1,12.638
1998,6,2,12.603
1998,6,3,12.535
1998,6,4,12.463
1998,6,5,12.443
1998,6,6,12.347
1998,6,7,12.257
1998,6,8,12.195
1998,6,9,12.232
1998,6,10,12.138
1998,6,11,12.081
1998,6,12,12.037
1998,6,13,11.935
1998,6,14,11.877
1998,6,15,11.803
1998,6,16,11.752
1998,6,17,11.661
1998,6,18,11.59
1998,6,19,11.545
1998,6,20,11.437
1998,6,21,11.346
1998,6,22,11.271
1998,6,23,11.153
1998,6,24,11.066
1998,6,25,10.994
1998,6,26,10.945
1998,6,27,10.848
1998,6,28,10.73
1998,6,29,10.662
1998,6,30,10.587
1998,7,1,10.365
1998,7,2,10.36
1998,7,3,10.293
1998,7,4,10.25
1998,7,5,10.188
1998,7,6,10.101
1998,7,7,10.041
1998,7,8,9.99
1998,7,9,9.929
1998,7,10,9.82
1998,7,11,9.699
1998,7,12,9.688
1998,7,13,9.655
1998,7,14,9.634
1998,7,15,9.523
1998,7,16,9.414
1998,7,17,9.318
1998,7,18,9.275
1998,7,19,9.215
1998,7,20,9.144
1998,7,21,9.037
1998,7,22,8.972
1998,7,23,8.889
1998,7,24,8.812
1998,7,25,8.727
1998,7,26,8.72
1998,7,27,8.71
1998,7,28,8.621
1998,7,29,8.577
1998,7,30,8.493
1998,7,31,8.41
1998,8,1,8.309
1998,8,2,8.201
1998,8,3,8.243
1998,8,4,8.198
1998,8,5,8.146
1998,8,6,8.056
1998,8,7,8.002
1998,8,8,7.94
1998,8,9,7.869
1998,8,10,7.793
1998,8,11,7.744
1998,8,12,7.76
1998,8,13,7.68
1998,8,14,7.571
1998,8,15,7.427
1998,8,16,7.469
1998,8,17,7.467
1998,8,18,7.377
1998,8,19,7.318
1998,8,20,7.292
1998,8,21,7.186
1998,8,22,7.16
1998,8,23,7.188
1998,8,24,7.103
1998,8,25,7.064
1998,8,26,7.031
1998,8,27,6.956
1998,8,28,6.856
1998,8,29,6.796
1998,8,30,6.796
1998,8,31,6.777
1998,9,1,6.705
1998,9,2,6.705
1998,9,3,6.639
1998,9,4,6.634
1998,9,5,6.58
1998,9,6,6.514
1998,9,7,6.496
1998,9,8,6.482
1998,9,9,6.469
1998,9,10,6.482
1998,9,11,6.403
1998,9,12,6.439
1998,9,13,6.469
1998,9,14,6.429
1998,9,15,6.407
1998,9,16,6.352
1998,9,17,6.293
1998,9,18,6.316
1998,9,19,6.39
1998,9,20,6.434
1998,9,21,6.561
1998,9,22,6.573
1998,9,23,6.549
1998,9,24,6.512
1998,9,25,6.573
1998,9,26,6.55
1998,9,27,6.605
1998,9,28,6.69
1998,9,29,6.858
1998,9,30,6.972
1998,10,1,7.248
1998,10,2,7.405
1998,10,3,7.571
1998,10,4,7.67
1998,10,5,7.756
1998,10,6,7.825
1998,10,7,7.893
1998,10,8,7.912
1998,10,9,8.008
1998,10,10,8.065
1998,10,11,8.071
1998,10,12,8.182
1998,10,13,8.178
1998,10,14,8.24
1998,10,15,8.266
1998,10,16,8.406
1998,10,17,8.547
1998,10,18,8.683
1998,10,19,8.649
1998,10,20,8.733
1998,10,21,8.89
1998,10,22,8.943
1998,10,23,9.077
1998,10,24,9.19
1998,10,25,9.2
1998,10,26,9.115
1998,10,27,9.185
1998,10,28,9.193
1998,10,29,9.27
1998,10,30,9.279
1998,10,31,9.358
1998,11,1,9.523
1998,11,2,9.678
1998,11,3,9.76
1998,11,4,9.782
1998,11,5,9.774
1998,11,6,9.776
1998,11,7,9.871
1998,11,8,9.905
1998,11,9,9.945
1998,11,10,10.035
1998,11,11,10.127
1998,11,12,10.257
1998,11,13,10.319
1998,11,14,10.377
1998,11,15,10.462
1998,11,16,10.497
1998,11,17,10.525
1998,11,18,10.607
1998,11,19,10.705
1998,11,20,10.715
1998,11,21,10.772
1998,11,22,10.794
1998,11,23,10.857
1998,11,24,10.975
1998,11,25,11.043
1998,11,26,11.088
1998,11,27,11.198
1998,11,28,11.256
1998,11,29,11.289
1998,11,30,11.306
1998,12,1,11.543
1998,12,2,11.674
1998,12,3,11.699
1998,12,4,11.752
1998,12,5,11.844
1998,12,6,11.955
1998,12,7,12.239
1998,12,8,12.199
1998,12,9,12.232
1998,12,10,12.258
1998,12,11,12.285
1998,12,12,12.386
1998,12,13,12.465
1998,12,14,12.559
1998,12,15,12.596
1998,12,16,12.688
1998,12,17,12.84
1998,12,18,13.041
1998,12,19,13.076
1998,12,20,13.164
1998,12,21,13.23
1998,12,22,13.315
1998,12,23,13.405
1998,12,24,13.53
1998,12,25,13.543
1998,12,26,13.575
1998,12,27,13.535
1998,12,28,13.641
1998,12,29,13.685
1998,12,30,13.784
1998,12,31,13.78
1999,1,1,13.823
1999,1,2,13.886
1999,1,3,13.884
1999,1,4,13.913
1999,1,5,13.89
1999,1,6,14.044
1999,1,7,14.089
1999,1,8,14.239
1999,1,9,14.312
1999,1,10,14.24
1999,1,11,14.265
1999,1,12,14.332
1999,1,13,14.347
1999,1,14,14.407
1999,1,15,14.473
1999,1,16,14.434
1999,1,17,14.402
1999,1,18,14.388
1999,1,19,14.459
1999,1,20,14.432
1999,1,21,14.37
1999,1,22,14.386
1999,1,23,14.503
1999,1,24,14.602
1999,1,25,14.622
1999,1,26,14.599
1999,1,27,14.596
1999,1,28,14.67
1999,1,29,14.745
1999,1,30,14.837
1999,1,31,14.952
1999,2,1,14.947
1999,2,2,14.951
1999,2,3,15.034
1999,2,4,14.986
1999,2,5,14.978
1999,2,6,15.1
1999,2,7,15.178
1999,2,8,15.203
1999,2,9,15.279
1999,2,10,15.297
1999,2,11,15.315
1999,2,12,15.336
1999,2,13,15.377
1999,2,14,15.395
1999,2,15,15.414
1999,2,16,15.365
1999,2,17,15.373
1999,2,18,15.419
1999,2,19,15.473
1999,2,20,15.49
1999,2,21,15.481
1999,2,22,15.456
1999,2,23,15.463
1999,2,24,15.44
1999,2,25,15.468
1999,2,26,15.507
1999,2,27,15.523
1999,2,28,15.402
1999,3,1,15.26
1999,3,2,15.171
1999,3,3,15.182
1999,3,4,15.217
1999,3,5,15.327
1999,3,6,15.234
1999,3,7,15.178
1999,3,8,15.257
1999,3,9,15.33
1999,3,10,15.343
1999,3,11,15.384
1999,3,12,15.381
1999,3,13,15.425
1999,3,14,15.301
1999,3,15,15.303
1999,3,16,15.38
1999,3,17,15.392
1999,3,18,15.355
1999,3,19,15.452
1999,3,20,15.419
1999,3,21,15.485
1999,3,22,15.472
1999,3,23,15.515
1999,3,24,15.538
1999,3,25,15.561
1999,3,26,15.555
1999,3,27,15.541
1999,3,28,15.544
1999,3,29,15.599
1999,3,30,15.627
1999,3,31,15.6
1999,4,1,15.486
1999,4,2,15.44
1999,4,3,15.461
1999,4,4,15.423
1999,4,5,15.494
1999,4,6,15.46
1999,4,7,15.435
1999,4,8,15.367
1999,4,9,15.376
1999,4,10,15.261
1999,4,11,15.269
1999,4,12,15.275
1999,4,13,15.392
1999,4,14,15.3
1999,4,15,15.263
1999,4,16,15.185
1999,4,17,15.163
1999,4,18,15.111
1999,4,19,14.947
1999,4,20,14.753
1999,4,21,14.72
1999,4,22,14.746
1999,4,23,14.704
1999,4,24,14.767
1999,4,25,14.714
1999,4,26,14.686
1999,4,27,14.603
1999,4,28,14.631
1999,4,29,14.572
1999,4,30,14.513
1999,5,1,14.35
1999,5,2,14.321
1999,5,3,14.342
1999,5,4,14.306
1999,5,5,14.26
1999,5,6,14.159
1999,5,7,14.141
1999,5,8,14.111
1999,5,9,14.119
1999,5,10,14.12
1999,5,11,14.084
1999,5,12,14.006
1999,5,13,13.9
1999,5,14,13.872
1999,5,15,13.806
1999,5,16,13.74
1999,5,17,13.65
1999,5,18,13.638
1999,5,19,13.556
1999,5,20,13.542
1999,5,21,13.464
1999,5,22,13.399
1999,5,23,13.371
1999,5,24,13.307
1999,5,25,13.291
1999,5,26,13.289
1999,5,27,13.331
1999,5,28,13.298
1999,5,29,13.254
1999,5,30,13.195
1999,5,31,13.058
1999,6,1,12.857
1999,6,2,12.823
1999,6,3,12.78
1999,6,4,12.752
1999,6,5,12.728
1999,6,6,12.688
1999,6,7,12.56
1999,6,8,12.466
1999,6,9,12.345
1999,6,10,12.346
1999,6,11,12.344
1999,6,12,12.254
1999,6,13,12.188
1999,6,14,12.064
1999,6,15,11.969
1999,6,16,11.818
1999,6,17,11.722
1999,6,18,11.642
1999,6,19,11.511
1999,6,20,11.451
1999,6,21,11.203
1999,6,22,11.028
1999,6,23,10.922
1999,6,24,10.842
1999,6,25,10.812
1999,6,26,10.722
1999,6,27,10.737
1999,6,28,10.635
1999,6,29,10.601
1999,6,30,10.565
1999,7,1,10.33
1999,7,2,10.308
1999,7,3,10.248
1999,7,4,10.148
1999,7,5,10.053
1999,7,6,10.031
1999,7,7,9.976
1999,7,8,9.936
1999,7,9,9.888
1999,7,10,9.846
1999,7,11,9.809
1999,7,12,9.786
1999,7,13,9.658
1999,7,14,9.68
1999,7,15,9.622
1999,7,16,9.62
1999,7,17,9.43
1999,7,18,9.427
1999,7,19,9.368
1999,7,20,9.374
1999,7,21,9.343
1999,7,22,9.171
1999,7,23,9.097
1999,7,24,9.035
1999,7,25,8.953
1999,7,26,8.908
1999,7,27,8.788
1999,7,28,8.618
1999,7,29,8.633
1999,7,30,8.56
1999,7,31,8.493
1999,8,1,8.389
1999,8,2,8.325
1999,8,3,8.299
1999,8,4,8.255
1999,8,5,8.05
1999,8,6,8.028
1999,8,7,7.957
1999,8,8,7.878
1999,8,9,7.848
1999,8,10,7.693
1999,8,11,7.582
1999,8,12,7.503
1999,8,13,7.383
1999,8,14,7.341
1999,8,15,7.289
1999,8,16,7.209
1999,8,17,7.166
1999,8,18,7.109
1999,8,19,6.995
1999,8,20,6.861
1999,8,21,6.752
1999,8,22,6.647
1999,8,23,6.538
1999,8,24,6.443
1999,8,25,6.449
1999,8,26,6.454
1999,8,27,6.482
1999,8,28,6.365
1999,8,29,6.298
1999,8,30,6.204
1999,8,31,6.201
1999,9,1,6.192
1999,9,2,6.062
1999,9,3,6.03
1999,9,4,6
1999,9,5,5.893
1999,9,6,5.917
1999,9,7,5.864
1999,9,8,5.844
1999,9,9,5.828
1999,9,10,5.755
1999,9,11,5.737
1999,9,12,5.676
1999,9,13,5.791
1999,9,14,5.905
1999,9,15,5.873
1999,9,16,5.805
1999,9,17,5.781
1999,9,18,5.828
1999,9,19,5.891
1999,9,20,6.038
1999,9,21,6.11
1999,9,22,6.16
1999,9,23,6.375
1999,9,24,6.535
1999,9,25,6.63
1999,9,26,6.72
1999,9,27,6.761
1999,9,28,6.79
1999,9,29,6.826
1999,9,30,6.889
1999,10,1,7.083
1999,10,2,7.129
1999,10,3,7.177
1999,10,4,7.258
1999,10,5,7.487
1999,10,6,7.62
1999,10,7,7.687
1999,10,8,7.797
1999,10,9,7.871
1999,10,10,8.057
1999,10,11,8.198
1999,10,12,8.351
1999,10,13,8.397
1999,10,14,8.52
1999,10,15,8.643
1999,10,16,8.718
1999,10,17,8.805
1999,10,18,8.821
1999,10,19,8.945
1999,10,20,9.074
1999,10,21,9.168
1999,10,22,9.312
1999,10,23,9.347
1999,10,24,9.46
1999,10,25,9.503
1999,10,26,9.522
1999,10,27,9.643
1999,10,28,9.676
1999,10,29,9.722
1999,10,30,9.793
1999,10,31,9.903
1999,11,1,10.102
1999,11,2,10.233
1999,11,3,10.198
1999,11,4,10.193
1999,11,5,10.222
1999,11,6,10.243
1999,11,7,10.253
1999,11,8,10.336
1999,11,9,10.48
1999,11,10,10.439
1999,11,11,10.476
1999,11,12,10.647
1999,11,13,10.94
1999,11,14,10.921
1999,11,15,10.846
1999,11,16,10.899
1999,11,17,10.921
1999,11,18,11.012
1999,11,19,11.006
1999,11,20,11.083
1999,11,21,11.082
1999,11,22,11.117
1999,11,23,11.136
1999,11,24,11.202
1999,11,25,11.168
1999,11,26,11.237
1999,11,27,11.345
1999,11,28,11.352
1999,11,29,11.347
1999,11,30,11.458
1999,12,1,11.705
1999,12,2,11.745
1999,12,3,11.757
1999,12,4,11.785
1999,12,5,11.859
1999,12,6,12.091
1999,12,7,12.154
1999,12,8,12.177
1999,12,9,12.232
1999,12,10,12.282
1999,12,11,12.506
1999,12,12,12.587
1999,12,13,12.426
1999,12,14,12.44
1999,12,15,12.506
1999,12,16,12.632
1999,12,17,12.746
1999,12,18,12.744
1999,12,19,12.81
1999,12,20,12.783
1999,12,21,13.021
1999,12,22,13.059
1999,12,23,13.177
1999,12,24,13.215
1999,12,25,13.434
1999,12,26,13.436
1999,12,27,13.385
1999,12,28,13.302
1999,12,29,13.257
1999,12,30,13.273
1999,12,31,13.351
2000,1,1,13.442
2000,1,2,13.539
2000,1,3,13.63
2000,1,4,13.657
2000,1,5,13.678
2000,1,6,13.806
2000,1,7,13.761
2000,1,8,13.892
2000,1,9,13.797
2000,1,10,13.938
2000,1,11,14.139
2000,1,12,14.041
2000,1,13,13.97
2000,1,14,13.908
2000,1,15,13.981
2000,1,16,14.109
2000,1,17,14.211
2000,1,18,14.315
2000,1,19,14.344
2000,1,20,14.454
2000,1,21,14.475
2000,1,22,14.456
2000,1,23,14.583
2000,1,24,14.625
2000,1,25,14.728
2000,1,26,14.778
2000,1,27,14.882
2000,1,28,14.868
2000,1,29,14.906
2000,1,30,14.98
2000,1,31,14.938
2000,2,1,14.991
2000,2,2,14.959
2000,2,3,14.946
2000,2,4,15.094
2000,2,5,15.122
2000,2,6,15.114
2000,2,7,15.195
2000,2,8,15.168
2000,2,9,15.195
2000,2,10,15.138
2000,2,11,15.112
2000,2,12,15.097
2000,2,13,15.009
2000,2,14,14.991
2000,2,15,15.01
2000,2,16,14.991
2000,2,17,15
2000,2,18,15.06
2000,2,19,15.132
2000,2,20,15.156
2000,2,21,15.194
2000,2,22,15.244
2000,2,23,15.234
2000,2,24,15.343
2000,2,25,15.252
2000,2,26,15.235
2000,2,27,15.346
2000,2,28,15.394
2000,2,29,15.381
2000,3,1,15.446
2000,3,2,15.428
2000,3,3,15.498
2000,3,4,15.425
2000,3,5,15.397
2000,3,6,15.444
2000,3,7,15.339
2000,3,8,15.278
2000,3,9,15.325
2000,3,10,15.308
2000,3,11,15.299
2000,3,12,15.342
2000,3,13,15.365
2000,3,14,15.199
2000,3,15,15.13
2000,3,16,15.133
2000,3,17,15.155
2000,3,18,15.113
2000,3,19,15.087
2000,3,20,15.096
2000,3,21,15.028
2000,3,22,15.025
2000,3,23,15.034
2000,3,24,15.146
2000,3,25,15.046
2000,3,26,15.082
2000,3,27,15.079
2000,3,28,15.146
2000,3,29,15.218
2000,3,30,15.219
2000,3,31,15.14
2000,4,1,15.122
2000,4,2,15.078
2000,4,3,15.046
2000,4,4,14.995
2000,4,5,15.039
2000,4,6,15.018
2000,4,7,14.815
2000,4,8,14.798
2000,4,9,14.871
2000,4,10,14.867
2000,4,11,14.698
2000,4,12,14.549
2000,4,13,14.626
2000,4,14,14.551
2000,4,15,14.477
2000,4,16,14.44
2000,4,17,14.274
2000,4,18,14.246
2000,4,19,14.246
2000,4,20,14.317
2000,4,21,14.36
2000,4,22,14.29
2000,4,23,14.409
2000,4,24,14.388
2000,4,25,14.339
2000,4,26,14.205
2000,4,27,14.263
2000,4,28,14.176
2000,4,29,14.096
2000,4,30,14.146
2000,5,1,13.943
2000,5,2,13.891
2000,5,3,13.809
2000,5,4,13.737
2000,5,5,13.74
2000,5,6,13.616
2000,5,7,13.642
2000,5,8,13.586
2000,5,9,13.462
2000,5,10,13.389
2000,5,11,13.269
2000,5,12,13.301
2000,5,13,13.291
2000,5,14,13.278
2000,5,15,13.119
2000,5,16,13.051
2000,5,17,13.083
2000,5,18,13.048
2000,5,19,12.959
2000,5,20,12.886
2000,5,21,12.859
2000,5,22,12.785
2000,5,23,12.724
2000,5,24,12.814
2000,5,25,12.83
2000,5,26,12.805
2000,5,27,12.665
2000,5,28,12.618
2000,5,29,12.553
2000,5,30,12.495
2000,5,31,12.485
2000,6,1,12.316
2000,6,2,12.271
2000,6,3,12.205
2000,6,4,12.151
2000,6,5,12.108
2000,6,6,12.058
2000,6,7,12.05
2000,6,8,11.984
2000,6,9,11.996
2000,6,10,11.885
2000,6,11,11.923
2000,6,12,11.84
2000,6,13,11.815
2000,6,14,11.755
2000,6,15,11.71
2000,6,16,11.706
2000,6,17,11.66
2000,6,18,11.598
2000,6,19,11.573
2000,6,20,11.483
2000,6,21,11.399
2000,6,22,11.4
2000,6,23,11.344
2000,6,24,11.29
2000,6,25,11.247
2000,6,26,11.18
2000,6,27,11.137
2000,6,28,11.028
2000,6,29,10.946
2000,6,30,10.899
2000,7,1,10.703
2000,7,2,10.678
2000,7,3,10.6
2000,7,4,10.519
2000,7,5,10.449
2000,7,6,10.375
2000,7,7,10.352
2000,7,8,10.271
2000,7,9,10.252
2000,7,10,10.087
2000,7,11,10.029
2000,7,12,9.933
2000,7,13,9.77
2000,7,14,9.696
2000,7,15,9.565
2000,7,16,9.454
2000,7,17,9.476
2000,7,18,9.335
2000,7,19,9.264
2000,7,20,9.156
2000,7,21,9.017
2000,7,22,8.957
2000,7,23,8.871
2000,7,24,8.796
2000,7,25,8.824
2000,7,26,8.777
2000,7,27,8.637
2000,7,28,8.465
2000,7,29,8.277
2000,7,30,8.176
2000,7,31,8.142
2000,8,1,8.004
2000,8,2,7.935
2000,8,3,7.891
2000,8,4,7.759
2000,8,5,7.756
2000,8,6,7.686
2000,8,7,7.721
2000,8,8,7.68
2000,8,9,7.671
2000,8,10,7.539
2000,8,11,7.499
2000,8,12,7.45
2000,8,13,7.437
2000,8,14,7.3
2000,8,15,7.195
2000,8,16,7.152
2000,8,17,7.085
2000,8,18,7.088
2000,8,19,6.96
2000,8,20,6.864
2000,8,21,6.872
2000,8,22,6.777
2000,8,23,6.675
2000,8,24,6.722
2000,8,25,6.625
2000,8,26,6.616
2000,8,27,6.554
2000,8,28,6.495
2000,8,29,6.544
2000,8,30,6.352
2000,8,31,6.314
2000,9,1,6.229
2000,9,2,6.16
2000,9,3,6.182
2000,9,4,6.199
2000,9,5,6.272
2000,9,6,6.178
2000,9,7,6.106
2000,9,8,6.011
2000,9,9,6.004
2000,9,10,5.963
2000,9,11,5.943
2000,9,12,5.971
2000,9,13,6.025
2000,9,14,6.005
2000,9,15,6.065
2000,9,16,6.049
2000,9,17,6.178
2000,9,18,6.229
2000,9,19,6.195
2000,9,20,6.254
2000,9,21,6.347
2000,9,22,6.462
2000,9,23,6.483
2000,9,24,6.518
2000,9,25,6.487
2000,9,26,6.467
2000,9,27,6.513
2000,9,28,6.569
2000,9,29,6.626
2000,9,30,6.692
2000,10,1,6.802
2000,10,2,6.99
2000,10,3,7.055
2000,10,4,7.158
2000,10,5,7.296
2000,10,6,7.452
2000,10,7,7.589
2000,10,8,7.764
2000,10,9,7.865
2000,10,10,7.965
2000,10,11,8.097
2000,10,12,8.303
2000,10,13,8.273
2000,10,14,8.38
2000,10,15,8.458
2000,10,16,8.499
2000,10,17,8.569
2000,10,18,8.768
2000,10,19,8.735
2000,10,20,8.763
2000,10,21,8.811
2000,10,22,8.942
2000,10,23,8.967
2000,10,24,9.042
2000,10,25,9.131
2000,10,26,9.216
2000,10,27,9.302
2000,10,28,9.366
2000,10,29,9.332
2000,10,30,9.37
2000,10,31,9.502
2000,11,1,9.607
2000,11,2,9.637
2000,11,3,9.777
2000,11,4,9.829
2000,11,5,9.821
2000,11,6,9.742
2000,11,7,9.751
2000,11,8,9.819
2000,11,9,10.006
2000,11,10,9.939
2000,11,11,9.956
2000,11,12,9.992
2000,11,13,10.056
2000,11,14,10.124
2000,11,15,10.189
2000,11,16,10.247
2000,11,17,10.25
2000,11,18,10.325
2000,11,19,10.371
2000,11,20,10.482
2000,11,21,10.571
2000,11,22,10.669
2000,11,23,10.815
2000,11,24,10.894
2000,11,25,10.942
2000,11,26,11.008
2000,11,27,11.092
2000,11,28,11.154
2000,11,29,11.181
2000,11,30,11.387
2000,12,1,11.663
2000,12,2,11.684
2000,12,3,11.787
2000,12,4,11.809
2000,12,5,11.86
2000,12,6,12.101
2000,12,7,12.177
2000,12,8,12.329
2000,12,9,12.389
2000,12,10,12.431
2000,12,11,12.513
2000,12,12,12.536
2000,12,13,12.599
2000,12,14,12.585
2000,12,15,12.633
2000,12,16,12.689
2000,12,17,12.808
2000,12,18,12.898
2000,12,19,12.883
2000,12,20,12.92
2000,12,21,12.906
2000,12,22,12.863
2000,12,23,12.987
2000,12,24,13.06
2000,12,25,13.053
2000,12,26,13.067
2000,12,27,13.16
2000,12,28,13.244
2000,12,29,13.32
2000,12,30,13.34
2000,12,31,13.461
2001,1,1,13.479
2001,1,2,13.385
2001,1,3,13.418
2001,1,4,13.51
2001,1,5,13.566
2001,1,6,13.722
2001,1,7,13.846
2001,1,8,13.882
2001,1,9,14.028
2001,1,10,14.063
2001,1,11,14.088
2001,1,12,14.133
2001,1,13,14.055
2001,1,14,14.095
2001,1,15,14.088
2001,1,16,14.191
2001,1,17,14.249
2001,1,18,14.318
2001,1,19,14.424
2001,1,20,14.449
2001,1,21,14.539
2001,1,22,14.575
2001,1,23,14.609
2001,1,24,14.715
2001,1,25,14.585
2001,1,26,14.65
2001,1,27,14.625
2001,1,28,14.673
2001,1,29,14.718
2001,1,30,14.764
2001,1,31,14.839
2001,2,1,14.908
2001,2,2,14.894
2001,2,3,14.816
2001,2,4,14.874
2001,2,5,14.867
2001,2,6,14.975
2001,2,7,14.926
2001,2,8,14.999
2001,2,9,14.985
2001,2,10,15.09
2001,2,11,15.215
2001,2,12,15.197
2001,2,13,15.121
2001,2,14,15.173
2001,2,15,15.293
2001,2,16,15.34
2001,2,17,15.381
2001,2,18,15.315
2001,2,19,15.403
2001,2,20,15.337
2001,2,21,15.342
2001,2,22,15.352
2001,2,23,15.355
2001,2,24,15.476
2001,2,25,15.497
2001,2,26,15.532
2001,2,27,15.62
2001,2,28,15.629
2001,3,1,15.637
2001,3,2,15.64
2001,3,3,15.705
2001,3,4,15.742
2001,3,5,15.637
2001,3,6,15.57
2001,3,7,15.538
2001,3,8,15.554
2001,3,9,15.593
2001,3,10,15.604
2001,3,11,15.581
2001,3,12,15.573
2001,3,13,15.557
2001,3,14,15.689
2001,3,15,15.667
2001,3,16,15.702
2001,3,17,15.645
2001,3,18,15.652
2001,3,19,15.604
2001,3,20,15.472
2001,3,21,15.39
2001,3,22,15.383
2001,3,23,15.441
2001,3,24,15.443
2001,3,25,15.467
2001,3,26,15.415
2001,3,27,15.318
2001,3,28,15.271
2001,3,29,15.182
2001,3,30,15.185
2001,3,31,15.149
2001,4,1,15.105
2001,4,2,15.167
2001,4,3,15.161
2001,4,4,15.089
2001,4,5,15.113
2001,4,6,15.101
2001,4,7,15.084
2001,4,8,15.056
2001,4,9,15.093
2001,4,10,15.1
2001,4,11,15.236
2001,4,12,15.109
2001,4,13,15.096
2001,4,14,14.976
2001,4,15,14.87
2001,4,16,14.809
2001,4,17,14.78
2001,4,18,14.806
2001,4,19,14.769
2001,4,20,14.745
2001,4,21,14.711
2001,4,22,14.711
2001,4,23,14.71
2001,4,24,14.599
2001,4,25,14.574
2001,4,26,14.515
2001,4,27,14.496
2001,4,28,14.458
2001,4,29,14.364
2001,4,30,14.302
2001,5,1,14.287
2001,5,2,14.299
2001,5,3,14.235
2001,5,4,14.178
2001,5,5,14.109
2001,5,6,14.043
2001,5,7,14.007
2001,5,8,14.032
2001,5,9,13.967
2001,5,10,13.959
2001,5,11,13.892
2001,5,12,13.828
2001,5,13,13.744
2001,5,14,13.706
2001,5,15,13.652
2001,5,16,13.536
2001,5,17,13.509
2001,5,18,13.425
2001,5,19,13.358
2001,5,20,13.219
2001,5,21,13.098
2001,5,22,13.04
2001,5,23,13.019
2001,5,24,12.98
2001,5,25,12.946
2001,5,26,12.991
2001,5,27,12.906
2001,5,28,12.839
2001,5,29,12.723
2001,5,30,12.641
2001,5,31,12.63
2001,6,1,12.456
2001,6,2,12.409
2001,6,3,12.384
2001,6,4,12.35
2001,6,5,12.291
2001,6,6,12.255
2001,6,7,12.186
2001,6,8,12.121
2001,6,9,12.073
2001,6,10,11.981
2001,6,11,11.95
2001,6,12,11.848
2001,6,13,11.719
2001,6,14,11.555
2001,6,15,11.468
2001,6,16,11.359
2001,6,17,11.381
2001,6,18,11.295
2001,6,19,11.224
2001,6,20,11.168
2001,6,21,11.002
2001,6,22,10.883
2001,6,23,10.795
2001,6,24,10.75
2001,6,25,10.657
2001,6,26,10.61
2001,6,27,10.455
2001,6,28,10.401
2001,6,29,10.355
2001,6,30,10.297
2001,7,1,10.064
2001,7,2,10.032
2001,7,3,9.96
2001,7,4,9.927
2001,7,5,9.775
2001,7,6,9.672
2001,7,7,9.642
2001,7,8,9.578
2001,7,9,9.537
2001,7,10,9.481
2001,7,11,9.446
2001,7,12,9.344
2001,7,13,9.254
2001,7,14,9.189
2001,7,15,9.136
2001,7,16,9.027
2001,7,17,9.022
2001,7,18,8.947
2001,7,19,8.908
2001,7,20,8.776
2001,7,21,8.695
2001,7,22,8.682
2001,7,23,8.648
2001,7,24,8.544
2001,7,25,8.427
2001,7,26,8.415
2001,7,27,8.327
2001,7,28,8.306
2001,7,29,8.2
2001,7,30,8.133
2001,7,31,8.087
2001,8,1,8.079
2001,8,2,8.022
2001,8,3,7.934
2001,8,4,7.941
2001,8,5,7.98
2001,8,6,7.891
2001,8,7,7.836
2001,8,8,7.819
2001,8,9,7.747
2001,8,10,7.694
2001,8,11,7.716
2001,8,12,7.692
2001,8,13,7.566
2001,8,14,7.535
2001,8,15,7.463
2001,8,16,7.451
2001,8,17,7.404
2001,8,18,7.453
2001,8,19,7.344
2001,8,20,7.272
2001,8,21,7.223
2001,8,22,7.186
2001,8,23,7.101
2001,8,24,7.035
2001,8,25,7.07
2001,8,26,6.994
2001,8,27,6.981
2001,8,28,7.023
2001,8,29,6.957
2001,8,30,6.987
2001,8,31,6.889
2001,9,1,6.789
2001,9,2,6.807
2001,9,3,6.787
2001,9,4,6.779
2001,9,5,6.782
2001,9,6,6.746
2001,9,7,6.73
2001,9,8,6.718
2001,9,9,6.724
2001,9,10,6.691
2001,9,11,6.667
2001,9,12,6.632
2001,9,13,6.641
2001,9,14,6.684
2001,9,15,6.657
2001,9,16,6.608
2001,9,17,6.62
2001,9,18,6.589
2001,9,19,6.567
2001,9,20,6.629
2001,9,21,6.64
2001,9,22,6.705
2001,9,23,6.683
2001,9,24,6.746
2001,9,25,6.684
2001,9,26,6.773
2001,9,27,6.806
2001,9,28,6.964
2001,9,29,7.033
2001,9,30,7.084
2001,10,1,7.261
2001,10,2,7.371
2001,10,3,7.477
2001,10,4,7.551
2001,10,5,7.576
2001,10,6,7.67
2001,10,7,7.786
2001,10,8,7.856
2001,10,9,7.942
2001,10,10,7.959
2001,10,11,7.981
2001,10,12,8.005
2001,10,13,8.097
2001,10,14,8.149
2001,10,15,8.214
2001,10,16,8.243
2001,10,17,8.331
2001,10,18,8.449
2001,10,19,8.541
2001,10,20,8.555
2001,10,21,8.566
2001,10,22,8.529
2001,10,23,8.569
2001,10,24,8.642
2001,10,25,8.852
2001,10,26,8.912
2001,10,27,9.007
2001,10,28,9.154
2001,10,29,9.274
2001,10,30,9.324
2001,10,31,9.404
2001,11,1,9.733
2001,11,2,9.762
2001,11,3,9.804
2001,11,4,9.893
2001,11,5,10.076
2001,11,6,10.03
2001,11,7,10.131
2001,11,8,10.178
2001,11,9,10.196
2001,11,10,10.336
2001,11,11,10.41
2001,11,12,10.549
2001,11,13,10.616
2001,11,14,10.732
2001,11,15,10.861
2001,11,16,10.9
2001,11,17,10.959
2001,11,18,11.043
2001,11,19,11.068
2001,11,20,11.109
2001,11,21,11.091
2001,11,22,11.09
2001,11,23,11.096
2001,11,24,11.08
2001,11,25,11.133
2001,11,26,11.179
2001,11,27,11.169
2001,11,28,11.121
2001,11,29,11.151
2001,11,30,11.239
2001,12,1,11.414
2001,12,2,11.468
2001,12,3,11.558
2001,12,4,11.564
2001,12,5,11.607
2001,12,6,11.705
2001,12,7,11.71
2001,12,8,11.747
2001,12,9,11.887
2001,12,10,11.925
2001,12,11,12.115
2001,12,12,12.203
2001,12,13,12.25
2001,12,14,12.309
2001,12,15,12.374
2001,12,16,12.467
2001,12,17,12.59
2001,12,18,12.639
2001,12,19,12.785
2001,12,20,12.851
2001,12,21,12.92
2001,12,22,13.01
2001,12,23,13.098
2001,12,24,13.189
2001,12,25,13.339
2001,12,26,13.325
2001,12,27,13.374
2001,12,28,13.409
2001,12,29,13.416
2001,12,30,13.444
2001,12,31,13.521
2002,1,1,13.59
2002,1,2,13.628
2002,1,3,13.598
2002,1,4,13.623
2002,1,5,13.683
2002,1,6,13.645
2002,1,7,13.875
2002,1,8,13.846
2002,1,9,13.91
2002,1,10,13.925
2002,1,11,13.885
2002,1,12,13.98
2002,1,13,14.163
2002,1,14,14.236
2002,1,15,14.222
2002,1,16,14.313
2002,1,17,14.366
2002,1,18,14.372
2002,1,19,14.429
2002,1,20,14.561
2002,1,21,14.657
2002,1,22,14.674
2002,1,23,14.624
2002,1,24,14.64
2002,1,25,14.668
2002,1,26,14.744
2002,1,27,14.803
2002,1,28,14.923
2002,1,29,14.878
2002,1,30,14.951
2002,1,31,15.039
2002,2,1,15.187
2002,2,2,15.226
2002,2,3,15.186
2002,2,4,15.204
2002,2,5,15.185
2002,2,6,15.133
2002,2,7,15.16
2002,2,8,15.207
2002,2,9,15.255
2002,2,10,15.209
2002,2,11,15.31
2002,2,12,15.228
2002,2,13,15.303
2002,2,14,15.364
2002,2,15,15.384
2002,2,16,15.413
2002,2,17,15.475
2002,2,18,15.526
2002,2,19,15.534
2002,2,20,15.488
2002,2,21,15.549
2002,2,22,15.586
2002,2,23,15.483
2002,2,24,15.396
2002,2,25,15.39
2002,2,26,15.396
2002,2,27,15.387
2002,2,28,15.422
2002,3,1,15.397
2002,3,2,15.444
2002,3,3,15.441
2002,3,4,15.404
2002,3,5,15.359
2002,3,6,15.427
2002,3,7,15.421
2002,3,8,15.555
2002,3,9,15.624
2002,3,10,15.536
2002,3,11,15.611
2002,3,12,15.511
2002,3,13,15.572
2002,3,14,15.611
2002,3,15,15.576
2002,3,16,15.489
2002,3,17,15.402
2002,3,18,15.396
2002,3,19,15.346
2002,3,20,15.312
2002,3,21,15.282
2002,3,22,15.211
2002,3,23,15.265
2002,3,24,15.224
2002,3,25,15.183
2002,3,26,15.114
2002,3,27,15.173
2002,3,28,15.126
2002,3,29,14.991
2002,3,30,14.931
2002,3,31,14.882
2002,4,1,14.885
2002,4,2,14.72
2002,4,3,14.694
2002,4,4,14.649
2002,4,5,14.609
2002,4,6,14.609
2002,4,7,14.585
2002,4,8,14.543
2002,4,9,14.481
2002,4,10,14.428
2002,4,11,14.321
2002,4,12,14.336
2002,4,13,14.379
2002,4,14,14.381
2002,4,15,14.36
2002,4,16,14.369
2002,4,17,14.329
2002,4,18,14.265
2002,4,19,14.184
2002,4,20,14.223
2002,4,21,14.183
2002,4,22,14.15
2002,4,23,14.097
2002,4,24,14.054
2002,4,25,14.075
2002,4,26,13.945
2002,4,27,13.867
2002,4,28,13.768
2002,4,29,13.79
2002,4,30,13.704
2002,5,1,13.527
2002,5,2,13.508
2002,5,3,13.481
2002,5,4,13.482
2002,5,5,13.384
2002,5,6,13.341
2002,5,7,13.346
2002,5,8,13.321
2002,5,9,13.265
2002,5,10,13.227
2002,5,11,13.197
2002,5,12,13.214
2002,5,13,13.119
2002,5,14,13.084
2002,5,15,13.076
2002,5,16,13.049
2002,5,17,12.974
2002,5,18,12.947
2002,5,19,12.876
2002,5,20,12.755
2002,5,21,12.724
2002,5,22,12.677
2002,5,23,12.668
2002,5,24,12.658
2002,5,25,12.55
2002,5,26,12.505
2002,5,27,12.5
2002,5,28,12.465
2002,5,29,12.417
2002,5,30,12.402
2002,5,31,12.35
2002,6,1,12.239
2002,6,2,12.152
2002,6,3,12.108
2002,6,4,12.077
2002,6,5,12
2002,6,6,12.012
2002,6,7,11.982
2002,6,8,11.924
2002,6,9,11.894
2002,6,10,11.838
2002,6,11,11.822
2002,6,12,11.77
2002,6,13,11.738
2002,6,14,11.696
2002,6,15,11.636
2002,6,16,11.585
2002,6,17,11.534
2002,6,18,11.489
2002,6,19,11.439
2002,6,20,11.378
2002,6,21,11.365
2002,6,22,11.356
2002,6,23,11.331
2002,6,24,11.259
2002,6,25,11.176
2002,6,26,11.056
2002,6,27,11.064
2002,6,28,10.955
2002,6,29,10.86
2002,6,30,10.767
2002,7,1,10.575
2002,7,2,10.556
2002,7,3,10.556
2002,7,4,10.511
2002,7,5,10.436
2002,7,6,10.315
2002,7,7,10.204
2002,7,8,10.086
2002,7,9,10.066
2002,7,10,9.986
2002,7,11,9.733
2002,7,12,9.647
2002,7,13,9.61
2002,7,14,9.525
2002,7,15,9.398
2002,7,16,9.322
2002,7,17,9.205
2002,7,18,9.081
2002,7,19,8.986
2002,7,20,8.881
2002,7,21,8.799
2002,7,22,8.675
2002,7,23,8.461
2002,7,24,8.428
2002,7,25,8.446
2002,7,26,8.246
2002,7,27,8.086
2002,7,28,8.006
2002,7,29,7.992
2002,7,30,7.911
2002,7,31,7.77
2002,8,1,7.588
2002,8,2,7.495
2002,8,3,7.444
2002,8,4,7.472
2002,8,5,7.331
2002,8,6,7.251
2002,8,7,7.148
2002,8,8,7.064
2002,8,9,6.868
2002,8,10,6.809
2002,8,11,6.76
2002,8,12,6.704
2002,8,13,6.642
2002,8,14,6.6
2002,8,15,6.631
2002,8,16,6.54
2002,8,17,6.434
2002,8,18,6.389
2002,8,19,6.317
2002,8,20,6.275
2002,8,21,6.241
2002,8,22,6.209
2002,8,23,6.209
2002,8,24,6.141
2002,8,25,6.157
2002,8,26,6.071
2002,8,27,5.997
2002,8,28,6.002
2002,8,29,5.948
2002,8,30,5.966
2002,8,31,5.866
2002,9,1,5.828
2002,9,2,5.827
2002,9,3,5.759
2002,9,4,5.698
2002,9,5,5.638
2002,9,6,5.67
2002,9,7,5.691
2002,9,8,5.687
2002,9,9,5.68
2002,9,10,5.641
2002,9,11,5.639
2002,9,12,5.638
2002,9,13,5.628
2002,9,14,5.644
2002,9,15,5.661
2002,9,16,5.663
2002,9,17,5.627
2002,9,18,5.625
2002,9,19,5.698
2002,9,20,5.796
2002,9,21,5.87
2002,9,22,5.965
2002,9,23,5.996
2002,9,24,6.007
2002,9,25,6.012
2002,9,26,6.084
2002,9,27,6.158
2002,9,28,6.253
2002,9,29,6.332
2002,9,30,6.399
2002,10,1,6.543
2002,10,2,6.656
2002,10,3,6.869
2002,10,4,7.085
2002,10,5,7.218
2002,10,6,7.303
2002,10,7,7.467
2002,10,8,7.547
2002,10,9,7.647
2002,10,10,7.722
2002,10,11,7.853
2002,10,12,7.967
2002,10,13,8.025
2002,10,14,8.1
2002,10,15,8.164
2002,10,16,8.196
2002,10,17,8.26
2002,10,18,8.358
2002,10,19,8.452
2002,10,20,8.583
2002,10,21,8.644
2002,10,22,8.777
2002,10,23,8.89
2002,10,24,8.919
2002,10,25,8.976
2002,10,26,9.062
2002,10,27,9.079
2002,10,28,9.132
2002,10,29,9.179
2002,10,30,9.177
2002,10,31,9.169
2002,11,1,9.299
2002,11,2,9.424
2002,11,3,9.511
2002,11,4,9.573
2002,11,5,9.576
2002,11,6,9.611
2002,11,7,9.587
2002,11,8,9.629
2002,11,9,9.743
2002,11,10,9.852
2002,11,11,9.874
2002,11,12,9.967
2002,11,13,10.048
2002,11,14,10.096
2002,11,15,10.19
2002,11,16,10.364
2002,11,17,10.587
2002,11,18,10.594
2002,11,19,10.585
2002,11,20,10.593
2002,11,21,10.687
2002,11,22,10.805
2002,11,23,10.883
2002,11,24,11.004
2002,11,25,11.06
2002,11,26,11.213
2002,11,27,11.377
2002,11,28,11.476
2002,11,29,11.499
2002,11,30,11.549
2002,12,1,11.728
2002,12,2,11.785
2002,12,3,11.874
2002,12,4,11.909
2002,12,5,11.978
2002,12,6,11.981
2002,12,7,11.966
2002,12,8,11.972
2002,12,9,12.118
2002,12,10,12.188
2002,12,11,12.239
2002,12,12,12.32
2002,12,13,12.38
2002,12,14,12.487
2002,12,15,12.572
2002,12,16,12.666
2002,12,17,12.715
2002,12,18,12.922
2002,12,19,12.925
2002,12,20,12.837
2002,12,21,12.878
2002,12,22,12.909
2002,12,23,12.998
2002,12,24,13.091
2002,12,25,13.112
2002,12,26,13.206
2002,12,27,13.376
2002,12,28,13.366
2002,12,29,13.377
2002,12,30,13.483
2002,12,31,13.504
2003,1,1,13.647
2003,1,2,13.698
2003,1,3,13.876
2003,1,4,13.925
2003,1,5,14.036
2003,1,6,14.075
2003,1,7,14.092
2003,1,8,14.12
2003,1,9,14.094
2003,1,10,14.126
2003,1,11,14.219
2003,1,12,14.278
2003,1,13,14.285
2003,1,14,14.395
2003,1,15,14.424
2003,1,16,14.518
2003,1,17,14.584
2003,1,18,14.638
2003,1,19,14.684
2003,1,20,14.796
2003,1,21,14.739
2003,1,22,14.555
2003,1,23,14.481
2003,1,24,14.528
2003,1,25,14.585
2003,1,26,14.583
2003,1,27,14.791
2003,1,28,14.891
2003,1,29,14.771
2003,1,30,14.811
2003,1,31,14.871
2003,2,1,14.946
2003,2,2,14.954
2003,2,3,14.889
2003,2,4,14.876
2003,2,5,14.905
2003,2,6,14.834
2003,2,7,14.942
2003,2,8,14.975
2003,2,9,14.996
2003,2,10,15.003
2003,2,11,15.057
2003,2,12,15.078
2003,2,13,15.142
2003,2,14,15.139
2003,2,15,15.212
2003,2,16,15.306
2003,2,17,15.345
2003,2,18,15.354
2003,2,19,15.359
2003,2,20,15.386
2003,2,21,15.461
2003,2,22,15.443
2003,2,23,15.438
2003,2,24,15.439
2003,2,25,15.41
2003,2,26,15.506
2003,2,27,15.495
2003,2,28,15.518
2003,3,1,15.555
2003,3,2,15.61
2003,3,3,15.616
2003,3,4,15.524
2003,3,5,15.472
2003,3,6,15.44
2003,3,7,15.443
2003,3,8,15.438
2003,3,9,15.381
2003,3,10,15.326
2003,3,11,15.347
2003,3,12,15.32
2003,3,13,15.278
2003,3,14,15.331
2003,3,15,15.4
2003,3,16,15.433
2003,3,17,15.485
2003,3,18,15.561
2003,3,19,15.56
2003,3,20,15.629
2003,3,21,15.627
2003,3,22,15.599
2003,3,23,15.511
2003,3,24,15.603
2003,3,25,15.587
2003,3,26,15.604
2003,3,27,15.578
2003,3,28,15.499
2003,3,29,15.474
2003,3,30,15.426
2003,3,31,15.375
2003,4,1,15.232
2003,4,2,15.081
2003,4,3,15.019
2003,4,4,15.045
2003,4,5,14.965
2003,4,6,15.021
2003,4,7,14.868
2003,4,8,14.889
2003,4,9,14.817
2003,4,10,14.784
2003,4,11,14.726
2003,4,12,14.695
2003,4,13,14.635
2003,4,14,14.523
2003,4,15,14.531
2003,4,16,14.565
2003,4,17,14.475
2003,4,18,14.345
2003,4,19,14.332
2003,4,20,14.276
2003,4,21,14.232
2003,4,22,14.235
2003,4,23,14.292
2003,4,24,14.15
2003,4,25,14.122
2003,4,26,13.969
2003,4,27,13.994
2003,4,28,13.919
2003,4,29,13.827
2003,4,30,13.798
2003,5,1,13.71
2003,5,2,13.549
2003,5,3,13.551
2003,5,4,13.481
2003,5,5,13.412
2003,5,6,13.358
2003,5,7,13.306
2003,5,8,13.265
2003,5,9,13.165
2003,5,10,13.143
2003,5,11,13.056
2003,5,12,13.09
2003,5,13,13.087
2003,5,14,13.086
2003,5,15,13.007
2003,5,16,12.955
2003,5,17,12.965
2003,5,18,12.952
2003,5,19,12.933
2003,5,20,12.874
2003,5,21,12.854
2003,5,22,12.839
2003,5,23,12.783
2003,5,24,12.786
2003,5,25,12.689
2003,5,26,12.681
2003,5,27,12.689
2003,5,28,12.603
2003,5,29,12.566
2003,5,30,12.58
2003,5,31,12.483
2003,6,1,12.386
2003,6,2,12.409
2003,6,3,12.382
2003,6,4,12.354
2003,6,5,12.228
2003,6,6,12.187
2003,6,7,12.087
2003,6,8,12.024
2003,6,9,12.029
2003,6,10,11.993
2003,6,11,11.977
2003,6,12,11.942
2003,6,13,11.802
2003,6,14,11.755
2003,6,15,11.665
2003,6,16,11.625
2003,6,17,11.505
2003,6,18,11.462
2003,6,19,11.387
2003,6,20,11.351
2003,6,21,11.279
2003,6,22,11.12
2003,6,23,11.064
2003,6,24,11.044
2003,6,25,11.048
2003,6,26,10.903
2003,6,27,10.839
2003,6,28,10.854
2003,6,29,10.796
2003,6,30,10.624
2003,7,1,10.45
2003,7,2,10.344
2003,7,3,10.268
2003,7,4,10.233
2003,7,5,10.18
2003,7,6,10.1
2003,7,7,10.02
2003,7,8,9.947
2003,7,9,9.856
2003,7,10,9.824
2003,7,11,9.763
2003,7,12,9.643
2003,7,13,9.434
2003,7,14,9.443
2003,7,15,9.366
2003,7,16,9.237
2003,7,17,9.11
2003,7,18,9.007
2003,7,19,8.951
2003,7,20,8.862
2003,7,21,8.751
2003,7,22,8.646
2003,7,23,8.53
2003,7,24,8.408
2003,7,25,8.298
2003,7,26,8.305
2003,7,27,8.294
2003,7,28,8.234
2003,7,29,8.148
2003,7,30,8.059
2003,7,31,7.947
2003,8,1,7.788
2003,8,2,7.722
2003,8,3,7.555
2003,8,4,7.601
2003,8,5,7.538
2003,8,6,7.51
2003,8,7,7.299
2003,8,8,7.202
2003,8,9,7.17
2003,8,10,7.109
2003,8,11,7.1
2003,8,12,7.103
2003,8,13,6.968
2003,8,14,6.953
2003,8,15,6.848
2003,8,16,6.817
2003,8,17,6.758
2003,8,18,6.818
2003,8,19,6.7
2003,8,20,6.633
2003,8,21,6.638
2003,8,22,6.615
2003,8,23,6.559
2003,8,24,6.547
2003,8,25,6.54
2003,8,26,6.583
2003,8,27,6.511
2003,8,28,6.495
2003,8,29,6.476
2003,8,30,6.461
2003,8,31,6.395
2003,9,1,6.283
2003,9,2,6.321
2003,9,3,6.252
2003,9,4,6.241
2003,9,5,6.165
2003,9,6,6.113
2003,9,7,6.093
2003,9,8,6.11
2003,9,9,6.103
2003,9,10,6.065
2003,9,11,6.04
2003,9,12,6.055
2003,9,13,6.103
2003,9,14,6.023
2003,9,15,6.032
2003,9,16,6.037
2003,9,17,5.969
2003,9,18,5.975
2003,9,19,6.095
2003,9,20,6.16
2003,9,21,6.093
2003,9,22,5.998
2003,9,23,6.033
2003,9,24,6.051
2003,9,25,6.149
2003,9,26,6.133
2003,9,27,6.125
2003,9,28,6.169
2003,9,29,6.201
2003,9,30,6.296
2003,10,1,6.441
2003,10,2,6.484
2003,10,3,6.572
2003,10,4,6.643
2003,10,5,6.764
2003,10,6,6.829
2003,10,7,6.911
2003,10,8,6.985
2003,10,9,6.958
2003,10,10,7.003
2003,10,11,7.076
2003,10,12,7.144
2003,10,13,7.36
2003,10,14,7.582
2003,10,15,7.688
2003,10,16,7.813
2003,10,17,7.937
2003,10,18,8.111
2003,10,19,8.275
2003,10,20,8.431
2003,10,21,8.575
2003,10,22,8.672
2003,10,23,8.822
2003,10,24,8.923
2003,10,25,8.919
2003,10,26,8.945
2003,10,27,9.009
2003,10,28,9.044
2003,10,29,9.075
2003,10,30,9.113
2003,10,31,9.193
2003,11,1,9.367
2003,11,2,9.473
2003,11,3,9.438
2003,11,4,9.481
2003,11,5,9.435
2003,11,6,9.441
2003,11,7,9.5
2003,11,8,9.602
2003,11,9,9.607
2003,11,10,9.685
2003,11,11,9.748
2003,11,12,9.81
2003,11,13,9.903
2003,11,14,9.986
2003,11,15,10.063
2003,11,16,10.173
2003,11,17,10.274
2003,11,18,10.335
2003,11,19,10.35
2003,11,20,10.388
2003,11,21,10.397
2003,11,22,10.45
2003,11,23,10.5
2003,11,24,10.585
2003,11,25,10.702
2003,11,26,10.833
2003,11,27,10.918
2003,11,28,11.004
2003,11,29,11.141
2003,11,30,11.171
2003,12,1,11.327
2003,12,2,11.402
2003,12,3,11.581
2003,12,4,11.736
2003,12,5,11.73
2003,12,6,11.749
2003,12,7,11.896
2003,12,8,11.987
2003,12,9,12.063
2003,12,10,12.129
2003,12,11,12.26
2003,12,12,12.397
2003,12,13,12.436
2003,12,14,12.503
2003,12,15,12.625
2003,12,16,12.752
2003,12,17,12.881
2003,12,18,12.918
2003,12,19,12.97
2003,12,20,12.88
2003,12,21,13.034
2003,12,22,13.14
2003,12,23,13.23
2003,12,24,13.306
2003,12,25,13.289
2003,12,26,13.308
2003,12,27,13.272
2003,12,28,13.352
2003,12,29,13.379
2003,12,30,13.32
2003,12,31,13.387
2004,1,1,13.502
2004,1,2,13.538
2004,1,3,13.502
2004,1,4,13.59
2004,1,5,13.617
2004,1,6,13.594
2004,1,7,13.631
2004,1,8,13.749
2004,1,9,13.794
2004,1,10,13.842
2004,1,11,13.917
2004,1,12,13.991
2004,1,13,14.075
2004,1,14,14.148
2004,1,15,14.056
2004,1,16,14.203
2004,1,17,14.077
2004,1,18,14.139
2004,1,19,14.203
2004,1,20,14.28
2004,1,21,14.233
2004,1,22,14.237
2004,1,23,14.32
2004,1,24,14.321
2004,1,25,14.217
2004,1,26,14.321
2004,1,27,14.366
2004,1,28,14.342
2004,1,29,14.337
2004,1,30,14.28
2004,1,31,14.397
2004,2,1,14.36
2004,2,2,14.389
2004,2,3,14.497
2004,2,4,14.515
2004,2,5,14.53
2004,2,6,14.564
2004,2,7,14.691
2004,2,8,14.692
2004,2,9,14.787
2004,2,10,14.827
2004,2,11,14.862
2004,2,12,14.947
2004,2,13,15.021
2004,2,14,15.024
2004,2,15,15.034
2004,2,16,15.029
2004,2,17,15.037
2004,2,18,15.028
2004,2,19,15.088
2004,2,20,15.082
2004,2,21,15.147
2004,2,22,15.165
2004,2,23,15.15
2004,2,24,15.169
2004,2,25,15.144
2004,2,26,15.169
2004,2,27,15.185
2004,2,28,15.187
2004,2,29,15.197
2004,3,1,15.104
2004,3,2,15.068
2004,3,3,15.052
2004,3,4,15.004
2004,3,5,15.04
2004,3,6,15.117
2004,3,7,15.157
2004,3,8,15.161
2004,3,9,15.269
2004,3,10,15.3
2004,3,11,15.191
2004,3,12,15.085
2004,3,13,14.854
2004,3,14,14.89
2004,3,15,14.908
2004,3,16,14.944
2004,3,17,15.013
2004,3,18,14.943
2004,3,19,14.941
2004,3,20,14.955
2004,3,21,14.954
2004,3,22,14.844
2004,3,23,14.824
2004,3,24,14.882
2004,3,25,14.958
2004,3,26,15.048
2004,3,27,15.016
2004,3,28,14.83
2004,3,29,14.793
2004,3,30,14.784
2004,3,31,14.841
2004,4,1,14.742
2004,4,2,14.735
2004,4,3,14.68
2004,4,4,14.682
2004,4,5,14.669
2004,4,6,14.595
2004,4,7,14.504
2004,4,8,14.461
2004,4,9,14.421
2004,4,10,14.325
2004,4,11,14.119
2004,4,12,13.948
2004,4,13,13.883
2004,4,14,13.9
2004,4,15,13.861
2004,4,16,13.821
2004,4,17,13.768
2004,4,18,13.715
2004,4,19,13.778
2004,4,20,13.767
2004,4,21,13.682
2004,4,22,13.649
2004,4,23,13.556
2004,4,24,13.554
2004,4,25,13.577
2004,4,26,13.5
2004,4,27,13.52
2004,4,28,13.443
2004,4,29,13.43
2004,4,30,13.335
2004,5,1,13.203
2004,5,2,13.113
2004,5,3,13.129
2004,5,4,13.128
2004,5,5,13.019
2004,5,6,12.97
2004,5,7,12.901
2004,5,8,12.781
2004,5,9,12.796
2004,5,10,12.706
2004,5,11,12.709
2004,5,12,12.632
2004,5,13,12.563
2004,5,14,12.529
2004,5,15,12.48
2004,5,16,12.476
2004,5,17,12.43
2004,5,18,12.437
2004,5,19,12.394
2004,5,20,12.334
2004,5,21,12.352
2004,5,22,12.292
2004,5,23,12.261
2004,5,24,12.242
2004,5,25,12.215
2004,5,26,12.198
2004,5,27,12.283
2004,5,28,12.209
2004,5,29,12.229
2004,5,30,12.194
2004,5,31,12.106
2004,6,1,11.965
2004,6,2,11.96
2004,6,3,11.923
2004,6,4,11.914
2004,6,5,11.862
2004,6,6,11.851
2004,6,7,11.814
2004,6,8,11.807
2004,6,9,11.769
2004,6,10,11.723
2004,6,11,11.683
2004,6,12,11.688
2004,6,13,11.616
2004,6,14,11.576
2004,6,15,11.558
2004,6,16,11.534
2004,6,17,11.444
2004,6,18,11.363
2004,6,19,11.352
2004,6,20,11.304
2004,6,21,11.234
2004,6,22,11.243
2004,6,23,11.127
2004,6,24,10.974
2004,6,25,10.942
2004,6,26,10.911
2004,6,27,10.849
2004,6,28,10.807
2004,6,29,10.805
2004,6,30,10.814
2004,7,1,10.633
2004,7,2,10.542
2004,7,3,10.402
2004,7,4,10.349
2004,7,5,10.277
2004,7,6,10.288
2004,7,7,10.218
2004,7,8,10.132
2004,7,9,10.039
2004,7,10,9.963
2004,7,11,9.867
2004,7,12,9.799
2004,7,13,9.713
2004,7,14,9.529
2004,7,15,9.518
2004,7,16,9.492
2004,7,17,9.328
2004,7,18,9.185
2004,7,19,9.168
2004,7,20,9.061
2004,7,21,9.028
2004,7,22,8.935
2004,7,23,8.881
2004,7,24,8.82
2004,7,25,8.76
2004,7,26,8.653
2004,7,27,8.466
2004,7,28,8.431
2004,7,29,8.364
2004,7,30,8.311
2004,7,31,8.22
2004,8,1,8.125
2004,8,2,7.954
2004,8,3,7.864
2004,8,4,7.795
2004,8,5,7.74
2004,8,6,7.609
2004,8,7,7.472
2004,8,8,7.388
2004,8,9,7.261
2004,8,10,7.213
2004,8,11,7.15
2004,8,12,7.057
2004,8,13,6.985
2004,8,14,6.865
2004,8,15,6.878
2004,8,16,6.683
2004,8,17,6.68
2004,8,18,6.607
2004,8,19,6.58
2004,8,20,6.492
2004,8,21,6.425
2004,8,22,6.344
2004,8,23,6.302
2004,8,24,6.284
2004,8,25,6.224
2004,8,26,6.215
2004,8,27,6.181
2004,8,28,6.058
2004,8,29,6.033
2004,8,30,6.021
2004,8,31,6.015
2004,9,1,5.93
2004,9,2,5.967
2004,9,3,5.926
2004,9,4,5.946
2004,9,5,5.963
2004,9,6,5.94
2004,9,7,5.902
2004,9,8,5.927
2004,9,9,5.906
2004,9,10,5.83
2004,9,11,5.809
2004,9,12,5.807
2004,9,13,5.84
2004,9,14,5.855
2004,9,15,5.853
2004,9,16,5.803
2004,9,17,5.803
2004,9,18,5.77
2004,9,19,5.771
2004,9,20,5.821
2004,9,21,6.034
2004,9,22,5.97
2004,9,23,6
2004,9,24,6.112
2004,9,25,6.183
2004,9,26,6.247
2004,9,27,6.32
2004,9,28,6.397
2004,9,29,6.442
2004,9,30,6.461
2004,10,1,6.621
2004,10,2,6.713
2004,10,3,6.839
2004,10,4,6.821
2004,10,5,6.899
2004,10,6,7.039
2004,10,7,7.204
2004,10,8,7.289
2004,10,9,7.357
2004,10,10,7.464
2004,10,11,7.607
2004,10,12,7.74
2004,10,13,7.846
2004,10,14,7.894
2004,10,15,7.92
2004,10,16,7.982
2004,10,17,8.11
2004,10,18,8.219
2004,10,19,8.21
2004,10,20,8.169
2004,10,21,8.242
2004,10,22,8.329
2004,10,23,8.432
2004,10,24,8.617
2004,10,25,8.685
2004,10,26,8.742
2004,10,27,8.798
2004,10,28,8.88
2004,10,29,8.987
2004,10,30,8.984
2004,10,31,9.045
2004,11,1,9.16
2004,11,2,9.289
2004,11,3,9.407
2004,11,4,9.54
2004,11,5,9.734
2004,11,6,9.806
2004,11,7,9.809
2004,11,8,9.923
2004,11,9,9.91
2004,11,10,10.052
2004,11,11,10.144
2004,11,12,10.232
2004,11,13,10.224
2004,11,14,10.299
2004,11,15,10.346
2004,11,16,10.419
2004,11,17,10.43
2004,11,18,10.471
2004,11,19,10.501
2004,11,20,10.607
2004,11,21,10.674
2004,11,22,10.683
2004,11,23,10.704
2004,11,24,10.839
2004,11,25,10.97
2004,11,26,11.046
2004,11,27,11.146
2004,11,28,11.243
2004,11,29,11.325
2004,11,30,11.365
2004,12,1,11.629
2004,12,2,11.791
2004,12,3,11.872
2004,12,4,12.06
2004,12,5,12.046
2004,12,6,12.112
2004,12,7,12.132
2004,12,8,12.219
2004,12,9,12.328
2004,12,10,12.32
2004,12,11,12.466
2004,12,12,12.434
2004,12,13,12.524
2004,12,14,12.57
2004,12,15,12.72
2004,12,16,12.629
2004,12,17,12.687
2004,12,18,12.693
2004,12,19,12.705
2004,12,20,12.767
2004,12,21,12.834
2004,12,22,12.965
2004,12,23,12.958
2004,12,24,12.974
2004,12,25,12.827
2004,12,26,12.814
2004,12,27,12.973
2004,12,28,13.046
2004,12,29,12.989
2004,12,30,13.058
2004,12,31,13.019
2005,1,1,13.16
2005,1,2,13.163
2005,1,3,13.293
2005,1,4,13.313
2005,1,5,13.383
2005,1,6,13.324
2005,1,7,13.452
2005,1,8,13.404
2005,1,9,13.431
2005,1,10,13.503
2005,1,11,13.55
2005,1,12,13.516
2005,1,13,13.656
2005,1,14,13.62
2005,1,15,13.604
2005,1,16,13.74
2005,1,17,13.809
2005,1,18,13.711
2005,1,19,13.705
2005,1,20,13.765
2005,1,21,13.705
2005,1,22,13.764
2005,1,23,13.851
2005,1,24,13.963
2005,1,25,13.981
2005,1,26,13.892
2005,1,27,13.931
2005,1,28,14.064
2005,1,29,14.097
2005,1,30,14.136
2005,1,31,14.019
2005,2,1,14.031
2005,2,2,14.071
2005,2,3,14.145
2005,2,4,14.128
2005,2,5,14.107
2005,2,6,14.076
2005,2,7,14.089
2005,2,8,14.171
2005,2,9,14.259
2005,2,10,14.296
2005,2,11,14.278
2005,2,12,14.302
2005,2,13,14.332
2005,2,14,14.405
2005,2,15,14.456
2005,2,16,14.515
2005,2,17,14.467
2005,2,18,14.415
2005,2,19,14.427
2005,2,20,14.469
2005,2,21,14.454
2005,2,22,14.431
2005,2,23,14.541
2005,2,24,14.592
2005,2,25,14.652
2005,2,26,14.737
2005,2,27,14.815
2005,2,28,14.779
2005,3,1,14.874
2005,3,2,14.926
2005,3,3,14.84
2005,3,4,14.851
2005,3,5,14.9
2005,3,6,14.903
2005,3,7,14.906
2005,3,8,14.935
2005,3,9,14.993
2005,3,10,14.891
2005,3,11,14.95
2005,3,12,14.992
2005,3,13,14.893
2005,3,14,14.761
2005,3,15,14.708
2005,3,16,14.712
2005,3,17,14.73
2005,3,18,14.642
2005,3,19,14.556
2005,3,20,14.475
2005,3,21,14.442
2005,3,22,14.435
2005,3,23,14.434
2005,3,24,14.437
2005,3,25,14.432
2005,3,26,14.41
2005,3,27,14.393
2005,3,28,14.422
2005,3,29,14.509
2005,3,30,14.508
2005,3,31,14.425
2005,4,1,14.398
2005,4,2,14.314
2005,4,3,14.414
2005,4,4,14.396
2005,4,5,14.43
2005,4,6,14.369
2005,4,7,14.342
2005,4,8,14.345
2005,4,9,14.279
2005,4,10,14.194
2005,4,11,14.248
2005,4,12,14.206
2005,4,13,14.142
2005,4,14,14.142
2005,4,15,14.038
2005,4,16,14.009
2005,4,17,14.013
2005,4,18,14.003
2005,4,19,13.965
2005,4,20,14.023
2005,4,21,14.016
2005,4,22,13.954
2005,4,23,13.88
2005,4,24,13.927
2005,4,25,13.908
2005,4,26,13.795
2005,4,27,13.782
2005,4,28,13.737
2005,4,29,13.725
2005,4,30,13.701
2005,5,1,13.581
2005,5,2,13.464
2005,5,3,13.397
2005,5,4,13.314
2005,5,5,13.264
2005,5,6,13.247
2005,5,7,13.211
2005,5,8,13.205
2005,5,9,13.215
2005,5,10,13.227
2005,5,11,13.119
2005,5,12,13.109
2005,5,13,13.108
2005,5,14,13.083
2005,5,15,13.025
2005,5,16,12.945
2005,5,17,12.906
2005,5,18,12.911
2005,5,19,12.87
2005,5,20,12.861
2005,5,21,12.795
2005,5,22,12.688
2005,5,23,12.615
2005,5,24,12.552
2005,5,25,12.548
2005,5,26,12.429
2005,5,27,12.402
2005,5,28,12.365
2005,5,29,12.352
2005,5,30,12.267
2005,5,31,12.169
2005,6,1,12.019
2005,6,2,11.899
2005,6,3,11.785
2005,6,4,11.736
2005,6,5,11.705
2005,6,6,11.637
2005,6,7,11.625
2005,6,8,11.53
2005,6,9,11.53
2005,6,10,11.477
2005,6,11,11.468
2005,6,12,11.456
2005,6,13,11.369
2005,6,14,11.338
2005,6,15,11.261
2005,6,16,11.184
2005,6,17,11.145
2005,6,18,11.12
2005,6,19,11.056
2005,6,20,10.965
2005,6,21,10.913
2005,6,22,10.853
2005,6,23,10.794
2005,6,24,10.702
2005,6,25,10.627
2005,6,26,10.56
2005,6,27,10.397
2005,6,28,10.265
2005,6,29,10.234
2005,6,30,10.211
2005,7,1,9.971
2005,7,2,9.878
2005,7,3,9.823
2005,7,4,9.738
2005,7,5,9.669
2005,7,6,9.508
2005,7,7,9.406
2005,7,8,9.355
2005,7,9,9.265
2005,7,10,9.197
2005,7,11,9.167
2005,7,12,9.168
2005,7,13,9.068
2005,7,14,9.043
2005,7,15,8.857
2005,7,16,8.755
2005,7,17,8.687
2005,7,18,8.544
2005,7,19,8.559
2005,7,20,8.419
2005,7,21,8.022
2005,7,22,7.961
2005,7,23,7.872
2005,7,24,7.783
2005,7,25,7.772
2005,7,26,7.704
2005,7,27,7.538
2005,7,28,7.495
2005,7,29,7.408
2005,7,30,7.303
2005,7,31,7.176
2005,8,1,7.107
2005,8,2,7.042
2005,8,3,7.014
2005,8,4,7.031
2005,8,5,6.92
2005,8,6,6.771
2005,8,7,6.715
2005,8,8,6.662
2005,8,9,6.577
2005,8,10,6.494
2005,8,11,6.433
2005,8,12,6.384
2005,8,13,6.377
2005,8,14,6.373
2005,8,15,6.301
2005,8,16,6.282
2005,8,17,6.168
2005,8,18,6.122
2005,8,19,6.046
2005,8,20,6.039
2005,8,21,6.017
2005,8,22,6.031
2005,8,23,6.004
2005,8,24,5.951
2005,8,25,5.879
2005,8,26,5.87
2005,8,27,5.839
2005,8,28,5.839
2005,8,29,5.765
2005,8,30,5.642
2005,8,31,5.64
2005,9,1,5.654
2005,9,2,5.615
2005,9,3,5.631
2005,9,4,5.655
2005,9,5,5.655
2005,9,6,5.677
2005,9,7,5.593
2005,9,8,5.614
2005,9,9,5.582
2005,9,10,5.627
2005,9,11,5.601
2005,9,12,5.538
2005,9,13,5.51
2005,9,14,5.493
2005,9,15,5.47
2005,9,16,5.438
2005,9,17,5.382
2005,9,18,5.324
2005,9,19,5.322
2005,9,20,5.314
2005,9,21,5.316
2005,9,22,5.317
2005,9,23,5.333
2005,9,24,5.351
2005,9,25,5.382
2005,9,26,5.427
2005,9,27,5.489
2005,9,28,5.512
2005,9,29,5.599
2005,9,30,5.692
2005,10,1,5.836
2005,10,2,5.88
2005,10,3,5.98
2005,10,4,6.03
2005,10,5,6.044
2005,10,6,6.124
2005,10,7,6.187
2005,10,8,6.236
2005,10,9,6.326
2005,10,10,6.434
2005,10,11,6.489
2005,10,12,6.594
2005,10,13,6.693
2005,10,14,6.855
2005,10,15,6.996
2005,10,16,7.075
2005,10,17,7.201
2005,10,18,7.338
2005,10,19,7.509
2005,10,20,7.757
2005,10,21,8.054
2005,10,22,8.264
2005,10,23,8.439
2005,10,24,8.609
2005,10,25,8.701
2005,10,26,8.776
2005,10,27,8.885
2005,10,28,9.006
2005,10,29,9.124
2005,10,30,9.222
2005,10,31,9.247
2005,11,1,9.336
2005,11,2,9.408
2005,11,3,9.51
2005,11,4,9.557
2005,11,5,9.611
2005,11,6,9.707
2005,11,7,9.836
2005,11,8,9.853
2005,11,9,9.916
2005,11,10,9.936
2005,11,11,9.933
2005,11,12,9.958
2005,11,13,10.012
2005,11,14,9.976
2005,11,15,10.05
2005,11,16,10.144
2005,11,17,10.189
2005,11,18,10.182
2005,11,19,10.272
2005,11,20,10.309
2005,11,21,10.431
2005,11,22,10.569
2005,11,23,10.733
2005,11,24,10.757
2005,11,25,10.862
2005,11,26,11.063
2005,11,27,11.015
2005,11,28,11.086
2005,11,29,11.135
2005,11,30,11.144
2005,12,1,11.306
2005,12,2,11.398
2005,12,3,11.356
2005,12,4,11.397
2005,12,5,11.504
2005,12,6,11.538
2005,12,7,11.709
2005,12,8,11.763
2005,12,9,11.729
2005,12,10,11.776
2005,12,11,11.83
2005,12,12,11.968
2005,12,13,12.033
2005,12,14,12.244
2005,12,15,12.412
2005,12,16,12.344
2005,12,17,12.405
2005,12,18,12.482
2005,12,19,12.456
2005,12,20,12.466
2005,12,21,12.527
2005,12,22,12.6
2005,12,23,12.619
2005,12,24,12.625
2005,12,25,12.754
2005,12,26,12.872
2005,12,27,12.946
2005,12,28,12.94
2005,12,29,12.976
2005,12,30,13.016
2005,12,31,13.065
2006,1,1,13.16
2006,1,2,13.21
2006,1,3,13.267
2006,1,4,13.307
2006,1,5,13.314
2006,1,6,13.265
2006,1,7,13.301
2006,1,8,13.292
2006,1,9,13.336
2006,1,10,13.431
2006,1,11,13.491
2006,1,12,13.535
2006,1,13,13.424
2006,1,14,13.44
2006,1,15,13.474
2006,1,16,13.451
2006,1,17,13.445
2006,1,18,13.307
2006,1,19,13.431
2006,1,20,13.337
2006,1,21,13.317
2006,1,22,13.472
2006,1,23,13.592
2006,1,24,13.521
2006,1,25,13.546
2006,1,26,13.658
2006,1,27,13.719
2006,1,28,13.775
2006,1,29,13.856
2006,1,30,13.801
2006,1,31,13.958
2006,2,1,14.081
2006,2,2,14.118
2006,2,3,14.159
2006,2,4,14.176
2006,2,5,14.28
2006,2,6,14.292
2006,2,7,14.251
2006,2,8,14.228
2006,2,9,14.335
2006,2,10,14.347
2006,2,11,14.381
2006,2,12,14.444
2006,2,13,14.495
2006,2,14,14.437
2006,2,15,14.378
2006,2,16,14.39
2006,2,17,14.486
2006,2,18,14.42
2006,2,19,14.277
2006,2,20,14.286
2006,2,21,14.34
2006,2,22,14.378
2006,2,23,14.342
2006,2,24,14.284
2006,2,25,14.335
2006,2,26,14.347
2006,2,27,14.39
2006,2,28,14.422
2006,3,1,14.434
2006,3,2,14.471
2006,3,3,14.445
2006,3,4,14.473
2006,3,5,14.535
2006,3,6,14.56
2006,3,7,14.52
2006,3,8,14.591
2006,3,9,14.672
2006,3,10,14.756
2006,3,11,14.777
2006,3,12,14.617
2006,3,13,14.521
2006,3,14,14.471
2006,3,15,14.404
2006,3,16,14.374
2006,3,17,14.336
2006,3,18,14.394
2006,3,19,14.397
2006,3,20,14.457
2006,3,21,14.414
2006,3,22,14.346
2006,3,23,14.22
2006,3,24,14.206
2006,3,25,14.212
2006,3,26,14.257
2006,3,27,14.251
2006,3,28,14.249
2006,3,29,14.243
2006,3,30,14.214
2006,3,31,14.233
2006,4,1,14.22
2006,4,2,14.297
2006,4,3,14.211
2006,4,4,14.121
2006,4,5,14.251
2006,4,6,14.25
2006,4,7,14.149
2006,4,8,14.068
2006,4,9,13.947
2006,4,10,13.986
2006,4,11,13.948
2006,4,12,13.92
2006,4,13,13.958
2006,4,14,13.912
2006,4,15,13.952
2006,4,16,13.999
2006,4,17,14.013
2006,4,18,13.913
2006,4,19,13.967
2006,4,20,13.945
2006,4,21,13.853
2006,4,22,13.875
2006,4,23,13.819
2006,4,24,13.7
2006,4,25,13.684
2006,4,26,13.619
2006,4,27,13.527
2006,4,28,13.401
2006,4,29,13.361
2006,4,30,13.31
2006,5,1,13.087
2006,5,2,13.002
2006,5,3,12.923
2006,5,4,12.876
2006,5,5,12.835
2006,5,6,12.841
2006,5,7,12.783
2006,5,8,12.765
2006,5,9,12.713
2006,5,10,12.708
2006,5,11,12.709
2006,5,12,12.706
2006,5,13,12.66
2006,5,14,12.636
2006,5,15,12.571
2006,5,16,12.556
2006,5,17,12.475
2006,5,18,12.442
2006,5,19,12.439
2006,5,20,12.511
2006,5,21,12.424
2006,5,22,12.371
2006,5,23,12.335
2006,5,24,12.295
2006,5,25,12.246
2006,5,26,12.15
2006,5,27,12.059
2006,5,28,12
2006,5,29,12.012
2006,5,30,11.919
2006,5,31,11.989
2006,6,1,11.868
2006,6,2,11.84
2006,6,3,11.735
2006,6,4,11.627
2006,6,5,11.624
2006,6,6,11.543
2006,6,7,11.497
2006,6,8,11.45
2006,6,9,11.403
2006,6,10,11.332
2006,6,11,11.282
2006,6,12,11.258
2006,6,13,11.212
2006,6,14,11.091
2006,6,15,11.033
2006,6,16,10.972
2006,6,17,10.887
2006,6,18,10.796
2006,6,19,10.76
2006,6,20,10.679
2006,6,21,10.548
2006,6,22,10.48
2006,6,23,10.45
2006,6,24,10.287
2006,6,25,10.22
2006,6,26,10.106
2006,6,27,10.018
2006,6,28,9.913
2006,6,29,9.854
2006,6,30,9.82
2006,7,1,9.63
2006,7,2,9.5
2006,7,3,9.439
2006,7,4,9.391
2006,7,5,9.218
2006,7,6,9.135
2006,7,7,9.16
2006,7,8,9.045
2006,7,9,8.874
2006,7,10,8.811
2006,7,11,8.714
2006,7,12,8.709
2006,7,13,8.667
2006,7,14,8.601
2006,7,15,8.552
2006,7,16,8.488
2006,7,17,8.432
2006,7,18,8.375
2006,7,19,8.248
2006,7,20,8.239
2006,7,21,8.087
2006,7,22,7.972
2006,7,23,7.913
2006,7,24,7.932
2006,7,25,7.759
2006,7,26,7.708
2006,7,27,7.717
2006,7,28,7.606
2006,7,29,7.516
2006,7,30,7.453
2006,7,31,7.364
2006,8,1,7.325
2006,8,2,7.233
2006,8,3,7.159
2006,8,4,7.097
2006,8,5,7.014
2006,8,6,6.974
2006,8,7,6.883
2006,8,8,6.892
2006,8,9,6.78
2006,8,10,6.717
2006,8,11,6.669
2006,8,12,6.609
2006,8,13,6.613
2006,8,14,6.517
2006,8,15,6.541
2006,8,16,6.437
2006,8,17,6.45
2006,8,18,6.407
2006,8,19,6.235
2006,8,20,6.118
2006,8,21,6.138
2006,8,22,6.158
2006,8,23,6.121
2006,8,24,6.122
2006,8,25,6.08
2006,8,26,6.082
2006,8,27,6.077
2006,8,28,6
2006,8,29,5.971
2006,8,30,5.963
2006,8,31,5.982
2006,9,1,5.937
2006,9,2,6.03
2006,9,3,5.997
2006,9,4,5.903
2006,9,5,5.889
2006,9,6,5.866
2006,9,7,5.873
2006,9,8,5.917
2006,9,9,5.942
2006,9,10,5.887
2006,9,11,5.944
2006,9,12,5.889
2006,9,13,5.79
2006,9,14,5.746
2006,9,15,5.753
2006,9,16,5.797
2006,9,17,5.784
2006,9,18,5.795
2006,9,19,5.843
2006,9,20,5.806
2006,9,21,5.836
2006,9,22,5.787
2006,9,23,5.821
2006,9,24,5.876
2006,9,25,5.87
2006,9,26,5.867
2006,9,27,5.875
2006,9,28,5.868
2006,9,29,5.826
2006,9,30,5.859
2006,10,1,5.984
2006,10,2,6.098
2006,10,3,6.182
2006,10,4,6.301
2006,10,5,6.401
2006,10,6,6.412
2006,10,7,6.442
2006,10,8,6.489
2006,10,9,6.61
2006,10,10,6.673
2006,10,11,6.742
2006,10,12,6.866
2006,10,13,7.104
2006,10,14,7.367
2006,10,15,7.498
2006,10,16,7.731
2006,10,17,7.834
2006,10,18,7.897
2006,10,19,7.982
2006,10,20,8.1
2006,10,21,8.182
2006,10,22,8.23
2006,10,23,8.343
2006,10,24,8.489
2006,10,25,8.688
2006,10,26,8.755
2006,10,27,8.776
2006,10,28,8.836
2006,10,29,8.865
2006,10,30,8.893
2006,10,31,9.004
2006,11,1,9.113
2006,11,2,9.18
2006,11,3,9.216
2006,11,4,9.233
2006,11,5,9.288
2006,11,6,9.34
2006,11,7,9.252
2006,11,8,9.378
2006,11,9,9.421
2006,11,10,9.533
2006,11,11,9.533
2006,11,12,9.5
2006,11,13,9.658
2006,11,14,9.66
2006,11,15,9.717
2006,11,16,9.735
2006,11,17,9.775
2006,11,18,9.775
2006,11,19,9.792
2006,11,20,9.728
2006,11,21,9.745
2006,11,22,9.866
2006,11,23,9.951
2006,11,24,9.923
2006,11,25,9.982
2006,11,26,10.044
2006,11,27,10.047
2006,11,28,10.052
2006,11,29,10.099
2006,11,30,10.226
2006,12,1,10.34
2006,12,2,10.442
2006,12,3,10.673
2006,12,4,10.832
2006,12,5,10.994
2006,12,6,11.159
2006,12,7,11.268
2006,12,8,11.351
2006,12,9,11.582
2006,12,10,11.707
2006,12,11,11.756
2006,12,12,11.796
2006,12,13,11.819
2006,12,14,11.876
2006,12,15,11.928
2006,12,16,11.918
2006,12,17,12.021
2006,12,18,12.098
2006,12,19,12.27
2006,12,20,12.408
2006,12,21,12.465
2006,12,22,12.517
2006,12,23,12.593
2006,12,24,12.675
2006,12,25,12.683
2006,12,26,12.696
2006,12,27,12.812
2006,12,28,12.831
2006,12,29,12.94
2006,12,30,13.073
2006,12,31,13.072
2007,1,1,13.11
2007,1,2,13.207
2007,1,3,13.182
2007,1,4,13.252
2007,1,5,13.361
2007,1,6,13.403
2007,1,7,13.51
2007,1,8,13.459
2007,1,9,13.435
2007,1,10,13.217
2007,1,11,13.227
2007,1,12,13.29
2007,1,13,13.367
2007,1,14,13.444
2007,1,15,13.523
2007,1,16,13.67
2007,1,17,13.712
2007,1,18,13.776
2007,1,19,13.89
2007,1,20,13.914
2007,1,21,13.951
2007,1,22,14.014
2007,1,23,14.089
2007,1,24,14.175
2007,1,25,14.226
2007,1,26,14.189
2007,1,27,14.26
2007,1,28,14.215
2007,1,29,14.218
2007,1,30,14.276
2007,1,31,14.232
2007,2,1,14.222
2007,2,2,14.371
2007,2,3,14.328
2007,2,4,14.306
2007,2,5,14.254
2007,2,6,14.252
2007,2,7,14.351
2007,2,8,14.351
2007,2,9,14.375
2007,2,10,14.442
2007,2,11,14.477
2007,2,12,14.476
2007,2,13,14.563
2007,2,14,14.538
2007,2,15,14.631
2007,2,16,14.495
2007,2,17,14.563
2007,2,18,14.552
2007,2,19,14.601
2007,2,20,14.74
2007,2,21,14.627
2007,2,22,14.679
2007,2,23,14.712
2007,2,24,14.76
2007,2,25,14.717
2007,2,26,14.65
2007,2,27,14.676
2007,2,28,14.662
2007,3,1,14.682
2007,3,2,14.672
2007,3,3,14.742
2007,3,4,14.714
2007,3,5,14.66
2007,3,6,14.653
2007,3,7,14.642
2007,3,8,14.644
2007,3,9,14.796
2007,3,10,14.842
2007,3,11,14.808
2007,3,12,14.733
2007,3,13,14.632
2007,3,14,14.609
2007,3,15,14.485
2007,3,16,14.502
2007,3,17,14.596
2007,3,18,14.561
2007,3,19,14.446
2007,3,20,14.364
2007,3,21,14.406
2007,3,22,14.493
2007,3,23,14.407
2007,3,24,14.399
2007,3,25,14.368
2007,3,26,14.414
2007,3,27,14.387
2007,3,28,14.281
2007,3,29,14.326
2007,3,30,14.277
2007,3,31,14.264
2007,4,1,14.267
2007,4,2,14.277
2007,4,3,14.186
2007,4,4,14.225
2007,4,5,14.242
2007,4,6,14.186
2007,4,7,14.123
2007,4,8,14.141
2007,4,9,14.074
2007,4,10,14.028
2007,4,11,13.93
2007,4,12,13.878
2007,4,13,13.909
2007,4,14,13.806
2007,4,15,13.777
2007,4,16,13.722
2007,4,17,13.772
2007,4,18,13.751
2007,4,19,13.755
2007,4,20,13.784
2007,4,21,13.719
2007,4,22,13.663
2007,4,23,13.682
2007,4,24,13.615
2007,4,25,13.542
2007,4,26,13.486
2007,4,27,13.439
2007,4,28,13.471
2007,4,29,13.482
2007,4,30,13.424
2007,5,1,13.367
2007,5,2,13.295
2007,5,3,13.291
2007,5,4,13.271
2007,5,5,13.209
2007,5,6,13.171
2007,5,7,13.139
2007,5,8,13.123
2007,5,9,13.064
2007,5,10,12.949
2007,5,11,12.941
2007,5,12,12.898
2007,5,13,12.868
2007,5,14,12.865
2007,5,15,12.838
2007,5,16,12.749
2007,5,17,12.718
2007,5,18,12.684
2007,5,19,12.724
2007,5,20,12.769
2007,5,21,12.642
2007,5,22,12.565
2007,5,23,12.503
2007,5,24,12.466
2007,5,25,12.415
2007,5,26,12.331
2007,5,27,12.338
2007,5,28,12.327
2007,5,29,12.296
2007,5,30,12.184
2007,5,31,12.17
2007,6,1,12.029
2007,6,2,12.004
2007,6,3,11.92
2007,6,4,11.867
2007,6,5,11.817
2007,6,6,11.759
2007,6,7,11.757
2007,6,8,11.826
2007,6,9,11.702
2007,6,10,11.715
2007,6,11,11.639
2007,6,12,11.607
2007,6,13,11.561
2007,6,14,11.457
2007,6,15,11.43
2007,6,16,11.365
2007,6,17,11.263
2007,6,18,11.131
2007,6,19,11.065
2007,6,20,10.945
2007,6,21,10.863
2007,6,22,10.824
2007,6,23,10.737
2007,6,24,10.626
2007,6,25,10.497
2007,6,26,10.447
2007,6,27,10.391
2007,6,28,10.281
2007,6,29,10.125
2007,6,30,9.952
2007,7,1,9.632
2007,7,2,9.452
2007,7,3,9.21
2007,7,4,9.098
2007,7,5,9.037
2007,7,6,8.897
2007,7,7,8.784
2007,7,8,8.722
2007,7,9,8.674
2007,7,10,8.583
2007,7,11,8.463
2007,7,12,8.327
2007,7,13,8.195
2007,7,14,8.065
2007,7,15,8.001
2007,7,16,7.823
2007,7,17,7.817
2007,7,18,7.751
2007,7,19,7.62
2007,7,20,7.479
2007,7,21,7.445
2007,7,22,7.393
2007,7,23,7.251
2007,7,24,7.126
2007,7,25,6.998
2007,7,26,6.886
2007,7,27,6.785
2007,7,28,6.719
2007,7,29,6.709
2007,7,30,6.657
2007,7,31,6.629
2007,8,1,6.461
2007,8,2,6.341
2007,8,3,6.25
2007,8,4,6.2
2007,8,5,6.065
2007,8,6,5.923
2007,8,7,5.882
2007,8,8,5.823
2007,8,9,5.741
2007,8,10,5.603
2007,8,11,5.59
2007,8,12,5.519
2007,8,13,5.462
2007,8,14,5.387
2007,8,15,5.329
2007,8,16,5.253
2007,8,17,5.178
2007,8,18,5.071
2007,8,19,5.056
2007,8,20,4.997
2007,8,21,4.923
2007,8,22,4.901
2007,8,23,4.872
2007,8,24,4.837
2007,8,25,4.793
2007,8,26,4.8
2007,8,27,4.83
2007,8,28,4.718
2007,8,29,4.695
2007,8,30,4.584
2007,8,31,4.528
2007,9,1,4.475
2007,9,2,4.462
2007,9,3,4.45
2007,9,4,4.423
2007,9,5,4.376
2007,9,6,4.291
2007,9,7,4.275
2007,9,8,4.292
2007,9,9,4.277
2007,9,10,4.254
2007,9,11,4.215
2007,9,12,4.225
2007,9,13,4.218
2007,9,14,4.147
2007,9,15,4.167
2007,9,16,4.153
2007,9,17,4.149
2007,9,18,4.156
2007,9,19,4.191
2007,9,20,4.2
2007,9,21,4.223
2007,9,22,4.231
2007,9,23,4.193
2007,9,24,4.162
2007,9,25,4.213
2007,9,26,4.223
2007,9,27,4.283
2007,9,28,4.279
2007,9,29,4.342
2007,9,30,4.473
2007,10,1,4.614
2007,10,2,4.658
2007,10,3,4.786
2007,10,4,4.813
2007,10,5,4.771
2007,10,6,4.83
2007,10,7,4.953
2007,10,8,5.044
2007,10,9,5.118
2007,10,10,5.205
2007,10,11,5.262
2007,10,12,5.288
2007,10,13,5.338
2007,10,14,5.418
2007,10,15,5.559
2007,10,16,5.675
2007,10,17,5.755
2007,10,18,5.906
2007,10,19,6.115
2007,10,20,6.279
2007,10,21,6.484
2007,10,22,6.728
2007,10,23,6.9
2007,10,24,7.005
2007,10,25,7.21
2007,10,26,7.399
2007,10,27,7.642
2007,10,28,7.88
2007,10,29,8.085
2007,10,30,8.179
2007,10,31,8.332
2007,11,1,8.498
2007,11,2,8.663
2007,11,3,8.731
2007,11,4,8.897
2007,11,5,8.911
2007,11,6,8.986
2007,11,7,9.119
2007,11,8,9.231
2007,11,9,9.401
2007,11,10,9.469
2007,11,11,9.519
2007,11,12,9.66
2007,11,13,9.678
2007,11,14,9.663
2007,11,15,9.714
2007,11,16,9.739
2007,11,17,9.892
2007,11,18,9.966
2007,11,19,10.058
2007,11,20,10.152
2007,11,21,10.278
2007,11,22,10.304
2007,11,23,10.28
2007,11,24,10.291
2007,11,25,10.405
2007,11,26,10.43
2007,11,27,10.491
2007,11,28,10.673
2007,11,29,10.828
2007,11,30,10.878
2007,12,1,10.916
2007,12,2,10.867
2007,12,3,10.991
2007,12,4,11.148
2007,12,5,11.273
2007,12,6,11.333
2007,12,7,11.352
2007,12,8,11.403
2007,12,9,11.511
2007,12,10,11.6
2007,12,11,11.586
2007,12,12,11.646
2007,12,13,11.764
2007,12,14,11.864
2007,12,15,11.903
2007,12,16,11.969
2007,12,17,12.11
2007,12,18,12.216
2007,12,19,12.275
2007,12,20,12.395
2007,12,21,12.498
2007,12,22,12.592
2007,12,23,12.694
2007,12,24,12.807
2007,12,25,12.742
2007,12,26,12.766
2007,12,27,12.867
2007,12,28,12.918
2007,12,29,12.981
2007,12,30,13.012
2007,12,31,13.054
2008,1,1,13.206
2008,1,2,13.164
2008,1,3,13.19
2008,1,4,13.275
2008,1,5,13.303
2008,1,6,13.325
2008,1,7,13.411
2008,1,8,13.433
2008,1,9,13.532
2008,1,10,13.586
2008,1,11,13.744
2008,1,12,13.678
2008,1,13,13.747
2008,1,14,13.78
2008,1,15,13.822
2008,1,16,13.849
2008,1,17,13.865
2008,1,18,13.922
2008,1,19,13.997
2008,1,20,13.964
2008,1,21,14.07
2008,1,22,14.189
2008,1,23,14.286
2008,1,24,14.455
2008,1,25,14.468
2008,1,26,14.525
2008,1,27,14.533
2008,1,28,14.593
2008,1,29,14.609
2008,1,30,14.519
2008,1,31,14.465
2008,2,1,14.563
2008,2,2,14.66
2008,2,3,14.664
2008,2,4,14.711
2008,2,5,14.835
2008,2,6,14.849
2008,2,7,14.841
2008,2,8,14.855
2008,2,9,14.9
2008,2,10,14.93
2008,2,11,14.967
2008,2,12,14.976
2008,2,13,14.921
2008,2,14,14.829
2008,2,15,14.735
2008,2,16,14.774
2008,2,17,14.889
2008,2,18,14.881
2008,2,19,14.929
2008,2,20,14.927
2008,2,21,15.06
2008,2,22,15.197
2008,2,23,15.213
2008,2,24,15.233
2008,2,25,15.262
2008,2,26,15.242
2008,2,27,15.354
2008,2,28,15.243
2008,2,29,15.21
2008,3,1,15.27
2008,3,2,15.222
2008,3,3,15.197
2008,3,4,15.195
2008,3,5,15.233
2008,3,6,15.235
2008,3,7,15.197
2008,3,8,15.262
2008,3,9,15.352
2008,3,10,15.251
2008,3,11,15.268
2008,3,12,15.305
2008,3,13,15.305
2008,3,14,15.204
2008,3,15,15.194
2008,3,16,15.126
2008,3,17,15.141
2008,3,18,15.135
2008,3,19,15.14
2008,3,20,15.167
2008,3,21,15.175
2008,3,22,15.184
2008,3,23,15.165
2008,3,24,15.113
2008,3,25,15.133
2008,3,26,15.135
2008,3,27,15.081
2008,3,28,15.051
2008,3,29,14.988
2008,3,30,15.041
2008,3,31,15.081
2008,4,1,14.989
2008,4,2,14.931
2008,4,3,14.901
2008,4,4,14.794
2008,4,5,14.747
2008,4,6,14.722
2008,4,7,14.814
2008,4,8,14.842
2008,4,9,14.755
2008,4,10,14.773
2008,4,11,14.678
2008,4,12,14.616
2008,4,13,14.498
2008,4,14,14.487
2008,4,15,14.411
2008,4,16,14.268
2008,4,17,14.305
2008,4,18,14.178
2008,4,19,14.107
2008,4,20,14.063
2008,4,21,13.979
2008,4,22,13.995
2008,4,23,13.937
2008,4,24,13.879
2008,4,25,13.807
2008,4,26,13.845
2008,4,27,13.848
2008,4,28,13.811
2008,4,29,13.783
2008,4,30,13.795
2008,5,1,13.649
2008,5,2,13.651
2008,5,3,13.593
2008,5,4,13.586
2008,5,5,13.576
2008,5,6,13.494
2008,5,7,13.491
2008,5,8,13.436
2008,5,9,13.354
2008,5,10,13.319
2008,5,11,13.224
2008,5,12,13.199
2008,5,13,13.154
2008,5,14,13.086
2008,5,15,13.049
2008,5,16,13.048
2008,5,17,12.984
2008,5,18,12.875
2008,5,19,12.775
2008,5,20,12.672
2008,5,21,12.639
2008,5,22,12.612
2008,5,23,12.602
2008,5,24,12.587
2008,5,25,12.503
2008,5,26,12.481
2008,5,27,12.43
2008,5,28,12.316
2008,5,29,12.318
2008,5,30,12.267
2008,5,31,12.224
2008,6,1,12.164
2008,6,2,12.119
2008,6,3,12.111
2008,6,4,11.984
2008,6,5,11.869
2008,6,6,11.825
2008,6,7,11.714
2008,6,8,11.632
2008,6,9,11.578
2008,6,10,11.498
2008,6,11,11.541
2008,6,12,11.478
2008,6,13,11.414
2008,6,14,11.363
2008,6,15,11.268
2008,6,16,11.189
2008,6,17,11.137
2008,6,18,11.072
2008,6,19,11.024
2008,6,20,10.954
2008,6,21,10.894
2008,6,22,10.803
2008,6,23,10.719
2008,6,24,10.663
2008,6,25,10.552
2008,6,26,10.504
2008,6,27,10.393
2008,6,28,10.326
2008,6,29,10.263
2008,6,30,10.199
2008,7,1,9.93
2008,7,2,9.921
2008,7,3,9.821
2008,7,4,9.742
2008,7,5,9.645
2008,7,6,9.649
2008,7,7,9.491
2008,7,8,9.45
2008,7,9,9.396
2008,7,10,9.315
2008,7,11,9.211
2008,7,12,9.122
2008,7,13,9.033
2008,7,14,8.982
2008,7,15,8.766
2008,7,16,8.688
2008,7,17,8.617
2008,7,18,8.511
2008,7,19,8.408
2008,7,20,8.28
2008,7,21,8.165
2008,7,22,8.108
2008,7,23,7.989
2008,7,24,7.894
2008,7,25,7.755
2008,7,26,7.746
2008,7,27,7.675
2008,7,28,7.566
2008,7,29,7.466
2008,7,30,7.347
2008,7,31,7.327
2008,8,1,7.203
2008,8,2,7.096
2008,8,3,7.089
2008,8,4,6.948
2008,8,5,6.69
2008,8,6,6.584
2008,8,7,6.516
2008,8,8,6.539
2008,8,9,6.421
2008,8,10,6.285
2008,8,11,6.259
2008,8,12,6.155
2008,8,13,6.095
2008,8,14,6.025
2008,8,15,5.974
2008,8,16,5.893
2008,8,17,5.851
2008,8,18,5.73
2008,8,19,5.619
2008,8,20,5.624
2008,8,21,5.539
2008,8,22,5.476
2008,8,23,5.419
2008,8,24,5.236
2008,8,25,5.106
2008,8,26,5.019
2008,8,27,5.037
2008,8,28,5.023
2008,8,29,5.012
2008,8,30,4.938
2008,8,31,4.904
2008,9,1,4.828
2008,9,2,4.717
2008,9,3,4.741
2008,9,4,4.686
2008,9,5,4.691
2008,9,6,4.7
2008,9,7,4.664
2008,9,8,4.627
2008,9,9,4.651
2008,9,10,4.603
2008,9,11,4.577
2008,9,12,4.574
2008,9,13,4.598
2008,9,14,4.599
2008,9,15,4.601
2008,9,16,4.615
2008,9,17,4.602
2008,9,18,4.548
2008,9,19,4.565
2008,9,20,4.598
2008,9,21,4.659
2008,9,22,4.658
2008,9,23,4.679
2008,9,24,4.692
2008,9,25,4.729
2008,9,26,4.763
2008,9,27,4.811
2008,9,28,4.884
2008,9,29,4.925
2008,9,30,5.038
2008,10,1,5.254
2008,10,2,5.336
2008,10,3,5.431
2008,10,4,5.505
2008,10,5,5.63
2008,10,6,5.786
2008,10,7,5.948
2008,10,8,6.064
2008,10,9,6.313
2008,10,10,6.409
2008,10,11,6.615
2008,10,12,6.772
2008,10,13,6.91
2008,10,14,7.093
2008,10,15,7.252
2008,10,16,7.459
2008,10,17,7.601
2008,10,18,7.737
2008,10,19,7.905
2008,10,20,8.026
2008,10,21,8.126
2008,10,22,8.352
2008,10,23,8.528
2008,10,24,8.667
2008,10,25,8.762
2008,10,26,8.842
2008,10,27,8.914
2008,10,28,8.994
2008,10,29,9.107
2008,10,30,9.193
2008,10,31,9.315
2008,11,1,9.363
2008,11,2,9.331
2008,11,3,9.399
2008,11,4,9.57
2008,11,5,9.708
2008,11,6,9.794
2008,11,7,9.963
2008,11,8,10.062
2008,11,9,10.089
2008,11,10,10.122
2008,11,11,10.129
2008,11,12,10.09
2008,11,13,10.111
2008,11,14,10.119
2008,11,15,10.215
2008,11,16,10.339
2008,11,17,10.476
2008,11,18,10.468
2008,11,19,10.637
2008,11,20,10.715
2008,11,21,10.667
2008,11,22,10.696
2008,11,23,10.785
2008,11,24,10.912
2008,11,25,10.928
2008,11,26,11.029
2008,11,27,11.043
2008,11,28,11.122
2008,11,29,11.152
2008,11,30,11.252
2008,12,1,11.492
2008,12,2,11.521
2008,12,3,11.586
2008,12,4,11.68
2008,12,5,11.781
2008,12,6,11.811
2008,12,7,11.936
2008,12,8,12.147
2008,12,9,12.224
2008,12,10,12.343
2008,12,11,12.35
2008,12,12,12.424
2008,12,13,12.309
2008,12,14,12.281
2008,12,15,12.377
2008,12,16,12.407
2008,12,17,12.367
2008,12,18,12.357
2008,12,19,12.447
2008,12,20,12.461
2008,12,21,12.436
2008,12,22,12.676
2008,12,23,12.636
2008,12,24,12.698
2008,12,25,12.794
2008,12,26,12.94
2008,12,27,12.847
2008,12,28,12.882
2008,12,29,12.926
2008,12,30,12.929
2008,12,31,13.048
2009,1,1,13.189
2009,1,2,13.18
2009,1,3,13.267
2009,1,4,13.286
2009,1,5,13.352
2009,1,6,13.447
2009,1,7,13.478
2009,1,8,13.586
2009,1,9,13.646
2009,1,10,13.73
2009,1,11,13.777
2009,1,12,13.79
2009,1,13,13.857
2009,1,14,14.008
2009,1,15,14.115
2009,1,16,14.123
2009,1,17,14.094
2009,1,18,14.162
2009,1,19,14.268
2009,1,20,14.19
2009,1,21,14.168
2009,1,22,14.251
2009,1,23,14.232
2009,1,24,14.184
2009,1,25,14.166
2009,1,26,14.133
2009,1,27,14.231
2009,1,28,14.291
2009,1,29,14.336
2009,1,30,14.38
2009,1,31,14.408
2009,2,1,14.502
2009,2,2,14.604
2009,2,3,14.531
2009,2,4,14.507
2009,2,5,14.58
2009,2,6,14.662
2009,2,7,14.774
2009,2,8,14.856
2009,2,9,14.879
2009,2,10,14.853
2009,2,11,14.772
2009,2,12,14.762
2009,2,13,14.845
2009,2,14,14.848
2009,2,15,14.882
2009,2,16,14.901
2009,2,17,14.982
2009,2,18,14.969
2009,2,19,14.851
2009,2,20,14.872
2009,2,21,14.882
2009,2,22,14.8
2009,2,23,14.811
2009,2,24,14.809
2009,2,25,14.847
2009,2,26,14.991
2009,2,27,15.039
2009,2,28,15.112
2009,3,1,15.168
2009,3,2,15.195
2009,3,3,15.126
2009,3,4,15.067
2009,3,5,15.123
2009,3,6,15.162
2009,3,7,15.076
2009,3,8,14.955
2009,3,9,14.878
2009,3,10,14.833
2009,3,11,14.894
2009,3,12,14.861
2009,3,13,14.884
2009,3,14,14.959
2009,3,15,14.939
2009,3,16,14.942
2009,3,17,15.015
2009,3,18,14.968
2009,3,19,14.959
2009,3,20,14.962
2009,3,21,15.004
2009,3,22,15.052
2009,3,23,15.073
2009,3,24,15.027
2009,3,25,15.022
2009,3,26,14.981
2009,3,27,14.954
2009,3,28,14.906
2009,3,29,14.881
2009,3,30,14.864
2009,3,31,14.762
2009,4,1,14.73
2009,4,2,14.728
2009,4,3,14.779
2009,4,4,14.818
2009,4,5,14.753
2009,4,6,14.684
2009,4,7,14.732
2009,4,8,14.668
2009,4,9,14.667
2009,4,10,14.638
2009,4,11,14.61
2009,4,12,14.653
2009,4,13,14.561
2009,4,14,14.521
2009,4,15,14.561
2009,4,16,14.517
2009,4,17,14.434
2009,4,18,14.41
2009,4,19,14.402
2009,4,20,14.479
2009,4,21,14.438
2009,4,22,14.435
2009,4,23,14.309
2009,4,24,14.268
2009,4,25,14.279
2009,4,26,14.278
2009,4,27,14.185
2009,4,28,14.123
2009,4,29,14.128
2009,4,30,14.081
2009,5,1,13.956
2009,5,2,13.901
2009,5,3,13.857
2009,5,4,13.863
2009,5,5,13.78
2009,5,6,13.763
2009,5,7,13.693
2009,5,8,13.683
2009,5,9,13.616
2009,5,10,13.576
2009,5,11,13.457
2009,5,12,13.406
2009,5,13,13.379
2009,5,14,13.334
2009,5,15,13.288
2009,5,16,13.17
2009,5,17,13.155
2009,5,18,13.061
2009,5,19,12.992
2009,5,20,13
2009,5,21,12.942
2009,5,22,12.906
2009,5,23,12.822
2009,5,24,12.732
2009,5,25,12.637
2009,5,26,12.582
2009,5,27,12.575
2009,5,28,12.541
2009,5,29,12.465
2009,5,30,12.376
2009,5,31,12.28
2009,6,1,12.139
2009,6,2,12.02
2009,6,3,11.922
2009,6,4,11.909
2009,6,5,11.884
2009,6,6,11.783
2009,6,7,11.74
2009,6,8,11.676
2009,6,9,11.632
2009,6,10,11.629
2009,6,11,11.657
2009,6,12,11.671
2009,6,13,11.624
2009,6,14,11.554
2009,6,15,11.497
2009,6,16,11.385
2009,6,17,11.293
2009,6,18,11.285
2009,6,19,11.188
2009,6,20,11.169
2009,6,21,11.096
2009,6,22,11.064
2009,6,23,10.882
2009,6,24,10.769
2009,6,25,10.717
2009,6,26,10.633
2009,6,27,10.626
2009,6,28,10.437
2009,6,29,10.334
2009,6,30,10.393
2009,7,1,10.054
2009,7,2,9.929
2009,7,3,9.858
2009,7,4,9.695
2009,7,5,9.643
2009,7,6,9.504
2009,7,7,9.386
2009,7,8,9.292
2009,7,9,9.18
2009,7,10,9.03
2009,7,11,9.001
2009,7,12,8.989
2009,7,13,8.801
2009,7,14,8.701
2009,7,15,8.573
2009,7,16,8.512
2009,7,17,8.416
2009,7,18,8.374
2009,7,19,8.235
2009,7,20,8.123
2009,7,21,7.952
2009,7,22,7.76
2009,7,23,7.694
2009,7,24,7.548
2009,7,25,7.422
2009,7,26,7.337
2009,7,27,7.227
2009,7,28,7.107
2009,7,29,7.067
2009,7,30,7.001
2009,7,31,7.018
2009,8,1,6.994
2009,8,2,6.936
2009,8,3,6.905
2009,8,4,6.839
2009,8,5,6.805
2009,8,6,6.776
2009,8,7,6.719
2009,8,8,6.703
2009,8,9,6.574
2009,8,10,6.51
2009,8,11,6.493
2009,8,12,6.442
2009,8,13,6.377
2009,8,14,6.234
2009,8,15,6.192
2009,8,16,6.143
2009,8,17,6.077
2009,8,18,6.002
2009,8,19,5.869
2009,8,20,5.815
2009,8,21,5.783
2009,8,22,5.714
2009,8,23,5.622
2009,8,24,5.568
2009,8,25,5.584
2009,8,26,5.518
2009,8,27,5.46
2009,8,28,5.47
2009,8,29,5.419
2009,8,30,5.318
2009,8,31,5.347
2009,9,1,5.355
2009,9,2,5.257
2009,9,3,5.26
2009,9,4,5.193
2009,9,5,5.269
2009,9,6,5.175
2009,9,7,5.214
2009,9,8,5.132
2009,9,9,5.165
2009,9,10,5.17
2009,9,11,5.113
2009,9,12,5.047
2009,9,13,5.103
2009,9,14,5.198
2009,9,15,5.213
2009,9,16,5.175
2009,9,17,5.196
2009,9,18,5.211
2009,9,19,5.195
2009,9,20,5.24
2009,9,21,5.276
2009,9,22,5.341
2009,9,23,5.349
2009,9,24,5.32
2009,9,25,5.377
2009,9,26,5.383
2009,9,27,5.444
2009,9,28,5.456
2009,9,29,5.473
2009,9,30,5.549
2009,10,1,5.682
2009,10,2,5.774
2009,10,3,5.769
2009,10,4,5.798
2009,10,5,5.852
2009,10,6,5.846
2009,10,7,5.878
2009,10,8,5.915
2009,10,9,5.962
2009,10,10,6.219
2009,10,11,6.432
2009,10,12,6.526
2009,10,13,6.522
2009,10,14,6.665
2009,10,15,6.838
2009,10,16,6.856
2009,10,17,6.942
2009,10,18,7.073
2009,10,19,7.196
2009,10,20,7.307
2009,10,21,7.385
2009,10,22,7.529
2009,10,23,7.608
2009,10,24,7.665
2009,10,25,7.646
2009,10,26,7.822
2009,10,27,8.02
2009,10,28,8.189
2009,10,29,8.386
2009,10,30,8.543
2009,10,31,8.685
2009,11,1,8.723
2009,11,2,8.758
2009,11,3,8.807
2009,11,4,8.824
2009,11,5,8.882
2009,11,6,9.012
2009,11,7,9.086
2009,11,8,9.07
2009,11,9,9.187
2009,11,10,9.249
2009,11,11,9.318
2009,11,12,9.283
2009,11,13,9.324
2009,11,14,9.465
2009,11,15,9.714
2009,11,16,9.835
2009,11,17,9.919
2009,11,18,10.001
2009,11,19,10.09
2009,11,20,10.141
2009,11,21,10.207
2009,11,22,10.332
2009,11,23,10.465
2009,11,24,10.575
2009,11,25,10.66
2009,11,26,10.774
2009,11,27,10.804
2009,11,28,10.858
2009,11,29,10.86
2009,11,30,10.929
2009,12,1,11.13
2009,12,2,11.256
2009,12,3,11.318
2009,12,4,11.416
2009,12,5,11.631
2009,12,6,11.529
2009,12,7,11.585
2009,12,8,11.56
2009,12,9,11.592
2009,12,10,11.681
2009,12,11,11.695
2009,12,12,11.842
2009,12,13,11.957
2009,12,14,12.121
2009,12,15,12.215
2009,12,16,12.344
2009,12,17,12.433
2009,12,18,12.504
2009,12,19,12.488
2009,12,20,12.527
2009,12,21,12.617
2009,12,22,12.64
2009,12,23,12.639
2009,12,24,12.688
2009,12,25,12.744
2009,12,26,12.87
2009,12,27,12.868
2009,12,28,13.024
2009,12,29,13.103
2009,12,30,13.118
2009,12,31,13.061
2010,1,1,13.205
2010,1,2,13.232
2010,1,3,13.254
2010,1,4,13.236
2010,1,5,13.337
2010,1,6,13.458
2010,1,7,13.499
2010,1,8,13.536
2010,1,9,13.584
2010,1,10,13.603
2010,1,11,13.695
2010,1,12,13.672
2010,1,13,13.728
2010,1,14,13.76
2010,1,15,13.846
2010,1,16,13.82
2010,1,17,13.812
2010,1,18,13.826
2010,1,19,13.881
2010,1,20,13.96
2010,1,21,13.94
2010,1,22,13.889
2010,1,23,13.866
2010,1,24,13.904
2010,1,25,13.991
2010,1,26,14.089
2010,1,27,14.045
2010,1,28,13.949
2010,1,29,14.041
2010,1,30,14.111
2010,1,31,14.142
2010,2,1,14.209
2010,2,2,14.266
2010,2,3,14.255
2010,2,4,14.309
2010,2,5,14.317
2010,2,6,14.319
2010,2,7,14.24
2010,2,8,14.322
2010,2,9,14.441
2010,2,10,14.365
2010,2,11,14.394
2010,2,12,14.515
2010,2,13,14.556
2010,2,14,14.652
2010,2,15,14.685
2010,2,16,14.715
2010,2,17,14.823
2010,2,18,14.853
2010,2,19,14.775
2010,2,20,14.729
2010,2,21,14.733
2010,2,22,14.84
2010,2,23,14.875
2010,2,24,14.812
2010,2,25,14.803
2010,2,26,14.767
2010,2,27,14.789
2010,2,28,14.921
2010,3,1,14.914
2010,3,2,15.019
2010,3,3,15.037
2010,3,4,15.14
2010,3,5,15.233
2010,3,6,15.216
2010,3,7,15.165
2010,3,8,15.148
2010,3,9,15.1
2010,3,10,15.113
2010,3,11,15.072
2010,3,12,15.098
2010,3,13,15.122
2010,3,14,15.104
2010,3,15,15.1
2010,3,16,15.142
2010,3,17,15.173
2010,3,18,15.171
2010,3,19,15.134
2010,3,20,15.122
2010,3,21,15.129
2010,3,22,15.058
2010,3,23,15.052
2010,3,24,15.179
2010,3,25,15.118
2010,3,26,15.174
2010,3,27,15.149
2010,3,28,15.147
2010,3,29,15.248
2010,3,30,15.31
2010,3,31,15.351
2010,4,1,15.279
2010,4,2,15.229
2010,4,3,15.149
2010,4,4,15.122
2010,4,5,15.053
2010,4,6,15.054
2010,4,7,14.995
2010,4,8,14.978
2010,4,9,14.967
2010,4,10,14.882
2010,4,11,14.805
2010,4,12,14.751
2010,4,13,14.704
2010,4,14,14.694
2010,4,15,14.621
2010,4,16,14.589
2010,4,17,14.581
2010,4,18,14.527
2010,4,19,14.499
2010,4,20,14.492
2010,4,21,14.451
2010,4,22,14.443
2010,4,23,14.42
2010,4,24,14.343
2010,4,25,14.261
2010,4,26,14.223
2010,4,27,14.292
2010,4,28,14.177
2010,4,29,14.147
2010,4,30,14.034
2010,5,1,13.88
2010,5,2,13.821
2010,5,3,13.7
2010,5,4,13.641
2010,5,5,13.549
2010,5,6,13.54
2010,5,7,13.47
2010,5,8,13.415
2010,5,9,13.341
2010,5,10,13.224
2010,5,11,13.137
2010,5,12,13.159
2010,5,13,13.099
2010,5,14,13.005
2010,5,15,12.955
2010,5,16,12.864
2010,5,17,12.782
2010,5,18,12.685
2010,5,19,12.64
2010,5,20,12.573
2010,5,21,12.508
2010,5,22,12.455
2010,5,23,12.375
2010,5,24,12.328
2010,5,25,12.294
2010,5,26,12.204
2010,5,27,12.105
2010,5,28,12.115
2010,5,29,12.052
2010,5,30,12.003
2010,5,31,11.93
2010,6,1,11.795
2010,6,2,11.691
2010,6,3,11.634
2010,6,4,11.57
2010,6,5,11.495
2010,6,6,11.407
2010,6,7,11.369
2010,6,8,11.254
2010,6,9,11.162
2010,6,10,11.076
2010,6,11,10.996
2010,6,12,10.906
2010,6,13,10.89
2010,6,14,10.811
2010,6,15,10.748
2010,6,16,10.693
2010,6,17,10.642
2010,6,18,10.399
2010,6,19,10.315
2010,6,20,10.131
2010,6,21,10.104
2010,6,22,10.014
2010,6,23,9.981
2010,6,24,9.814
2010,6,25,9.694
2010,6,26,9.645
2010,6,27,9.501
2010,6,28,9.328
2010,6,29,9.231
2010,6,30,9.257
2010,7,1,9.022
2010,7,2,8.943
2010,7,3,8.987
2010,7,4,8.938
2010,7,5,8.89
2010,7,6,8.774
2010,7,7,8.721
2010,7,8,8.746
2010,7,9,8.669
2010,7,10,8.611
2010,7,11,8.58
2010,7,12,8.509
2010,7,13,8.369
2010,7,14,8.311
2010,7,15,8.253
2010,7,16,8.189
2010,7,17,8.117
2010,7,18,7.959
2010,7,19,7.799
2010,7,20,7.805
2010,7,21,7.749
2010,7,22,7.658
2010,7,23,7.461
2010,7,24,7.458
2010,7,25,7.378
2010,7,26,7.32
2010,7,27,7.202
2010,7,28,7.193
2010,7,29,7.034
2010,7,30,6.9
2010,7,31,6.77
2010,8,1,6.623
2010,8,2,6.565
2010,8,3,6.574
2010,8,4,6.558
2010,8,5,6.449
2010,8,6,6.365
2010,8,7,6.303
2010,8,8,6.263
2010,8,9,6.217
2010,8,10,6.209
2010,8,11,6.086
2010,8,12,6.055
2010,8,13,6.013
2010,8,14,5.949
2010,8,15,5.947
2010,8,16,5.928
2010,8,17,5.855
2010,8,18,5.789
2010,8,19,5.742
2010,8,20,5.679
2010,8,21,5.596
2010,8,22,5.54
2010,8,23,5.508
2010,8,24,5.479
2010,8,25,5.396
2010,8,26,5.337
2010,8,27,5.278
2010,8,28,5.272
2010,8,29,5.216
2010,8,30,5.184
2010,8,31,5.147
2010,9,1,5.129
2010,9,2,5.074
2010,9,3,5.023
2010,9,4,4.95
2010,9,5,4.925
2010,9,6,4.913
2010,9,7,4.813
2010,9,8,4.753
2010,9,9,4.75
2010,9,10,4.758
2010,9,11,4.821
2010,9,12,4.777
2010,9,13,4.812
2010,9,14,4.808
2010,9,15,4.73
2010,9,16,4.709
2010,9,17,4.618
2010,9,18,4.628
2010,9,19,4.59
2010,9,20,4.602
2010,9,21,4.637
2010,9,22,4.662
2010,9,23,4.718
2010,9,24,4.805
2010,9,25,4.898
2010,9,26,5.003
2010,9,27,5.178
2010,9,28,5.249
2010,9,29,5.285
2010,9,30,5.334
2010,10,1,5.451
2010,10,2,5.569
2010,10,3,5.674
2010,10,4,5.845
2010,10,5,5.898
2010,10,6,5.944
2010,10,7,5.939
2010,10,8,6.063
2010,10,9,6.222
2010,10,10,6.458
2010,10,11,6.649
2010,10,12,6.679
2010,10,13,6.741
2010,10,14,6.85
2010,10,15,6.913
2010,10,16,7.018
2010,10,17,7.109
2010,10,18,7.322
2010,10,19,7.451
2010,10,20,7.508
2010,10,21,7.628
2010,10,22,7.711
2010,10,23,7.738
2010,10,24,7.772
2010,10,25,7.799
2010,10,26,7.872
2010,10,27,7.995
2010,10,28,8.022
2010,10,29,8.076
2010,10,30,8.202
2010,10,31,8.383
2010,11,1,8.533
2010,11,2,8.734
2010,11,3,8.891
2010,11,4,8.968
2010,11,5,8.972
2010,11,6,9.016
2010,11,7,9.106
2010,11,8,9.169
2010,11,9,9.3
2010,11,10,9.373
2010,11,11,9.456
2010,11,12,9.521
2010,11,13,9.522
2010,11,14,9.593
2010,11,15,9.647
2010,11,16,9.686
2010,11,17,9.717
2010,11,18,9.745
2010,11,19,9.827
2010,11,20,9.888
2010,11,21,9.939
2010,11,22,9.958
2010,11,23,10.005
2010,11,24,10.002
2010,11,25,10.078
2010,11,26,10.155
2010,11,27,10.274
2010,11,28,10.347
2010,11,29,10.48
2010,11,30,10.517
2010,12,1,10.673
2010,12,2,10.797
2010,12,3,10.913
2010,12,4,10.995
2010,12,5,11.164
2010,12,6,11.24
2010,12,7,11.247
2010,12,8,11.354
2010,12,9,11.524
2010,12,10,11.539
2010,12,11,11.74
2010,12,12,11.78
2010,12,13,11.854
2010,12,14,12.051
2010,12,15,12.05
2010,12,16,12.013
2010,12,17,11.943
2010,12,18,11.928
2010,12,19,11.974
2010,12,20,11.976
2010,12,21,12.104
2010,12,22,12.205
2010,12,23,12.279
2010,12,24,12.351
2010,12,25,12.311
2010,12,26,12.31
2010,12,27,12.358
2010,12,28,12.398
2010,12,29,12.457
2010,12,30,12.558
2010,12,31,12.67
2011,1,1,12.896
2011,1,2,12.915
2011,1,3,12.926
2011,1,4,13.051
2011,1,5,13.176
2011,1,6,13.169
2011,1,7,13.173
2011,1,8,13.184
2011,1,9,13.153
2011,1,10,13.177
2011,1,11,13.212
2011,1,12,13.221
2011,1,13,13.331
2011,1,14,13.403
2011,1,15,13.489
2011,1,16,13.509
2011,1,17,13.482
2011,1,18,13.506
2011,1,19,13.637
2011,1,20,13.609
2011,1,21,13.59
2011,1,22,13.669
2011,1,23,13.66
2011,1,24,13.769
2011,1,25,13.745
2011,1,26,13.767
2011,1,27,13.932
2011,1,28,13.998
2011,1,29,13.968
2011,1,30,13.999
2011,1,31,14.067
2011,2,1,14.117
2011,2,2,14.155
2011,2,3,14.16
2011,2,4,14.158
2011,2,5,14.157
2011,2,6,14.217
2011,2,7,14.198
2011,2,8,14.319
2011,2,9,14.221
2011,2,10,14.265
2011,2,11,14.284
2011,2,12,14.302
2011,2,13,14.404
2011,2,14,14.379
2011,2,15,14.493
2011,2,16,14.493
2011,2,17,14.476
2011,2,18,14.49
2011,2,19,14.489
2011,2,20,14.467
2011,2,21,14.477
2011,2,22,14.47
2011,2,23,14.571
2011,2,24,14.49
2011,2,25,14.466
2011,2,26,14.517
2011,2,27,14.47
2011,2,28,14.46
2011,3,1,14.472
2011,3,2,14.44
2011,3,3,14.545
2011,3,4,14.554
2011,3,5,14.646
2011,3,6,14.673
2011,3,7,14.704
2011,3,8,14.654
2011,3,9,14.656
2011,3,10,14.578
2011,3,11,14.553
2011,3,12,14.542
2011,3,13,14.592
2011,3,14,14.619
2011,3,15,14.602
2011,3,16,14.676
2011,3,17,14.673
2011,3,18,14.606
2011,3,19,14.504
2011,3,20,14.458
2011,3,21,14.438
2011,3,22,14.423
2011,3,23,14.501
2011,3,24,14.483
2011,3,25,14.449
2011,3,26,14.475
2011,3,27,14.475
2011,3,28,14.431
2011,3,29,14.451
2011,3,30,14.521
2011,3,31,14.548
2011,4,1,14.529
2011,4,2,14.557
2011,4,3,14.423
2011,4,4,14.33
2011,4,5,14.4
2011,4,6,14.35
2011,4,7,14.397
2011,4,8,14.254
2011,4,9,14.22
2011,4,10,14.241
2011,4,11,14.26
2011,4,12,14.261
2011,4,13,14.232
2011,4,14,14.264
2011,4,15,14.232
2011,4,16,14.157
2011,4,17,14.138
2011,4,18,14.077
2011,4,19,14.035
2011,4,20,13.953
2011,4,21,13.959
2011,4,22,13.929
2011,4,23,13.926
2011,4,24,13.896
2011,4,25,13.765
2011,4,26,13.78
2011,4,27,13.727
2011,4,28,13.709
2011,4,29,13.636
2011,4,30,13.597
2011,5,1,13.414
2011,5,2,13.388
2011,5,3,13.269
2011,5,4,13.21
2011,5,5,13.218
2011,5,6,13.213
2011,5,7,13.179
2011,5,8,13.101
2011,5,9,13.085
2011,5,10,13.038
2011,5,11,12.969
2011,5,12,12.872
2011,5,13,12.781
2011,5,14,12.726
2011,5,15,12.695
2011,5,16,12.658
2011,5,17,12.636
2011,5,18,12.575
2011,5,19,12.538
2011,5,20,12.425
2011,5,21,12.415
2011,5,22,12.391
2011,5,23,12.427
2011,5,24,12.283
2011,5,25,12.223
2011,5,26,12.106
2011,5,27,12.098
2011,5,28,12.105
2011,5,29,12.044
2011,5,30,12.04
2011,5,31,11.982
2011,6,1,11.829
2011,6,2,11.763
2011,6,3,11.762
2011,6,4,11.748
2011,6,5,11.624
2011,6,6,11.528
2011,6,7,11.458
2011,6,8,11.333
2011,6,9,11.326
2011,6,10,11.259
2011,6,11,11.161
2011,6,12,11.011
2011,6,13,10.956
2011,6,14,10.921
2011,6,15,10.811
2011,6,16,10.726
2011,6,17,10.595
2011,6,18,10.557
2011,6,19,10.436
2011,6,20,10.377
2011,6,21,10.3
2011,6,22,10.231
2011,6,23,10.131
2011,6,24,10.087
2011,6,25,10.029
2011,6,26,9.897
2011,6,27,9.732
2011,6,28,9.697
2011,6,29,9.643
2011,6,30,9.532
2011,7,1,9.27
2011,7,2,9.206
2011,7,3,9.144
2011,7,4,8.962
2011,7,5,8.916
2011,7,6,8.801
2011,7,7,8.688
2011,7,8,8.537
2011,7,9,8.37
2011,7,10,8.253
2011,7,11,8.144
2011,7,12,7.955
2011,7,13,7.765
2011,7,14,7.704
2011,7,15,7.609
2011,7,16,7.549
2011,7,17,7.444
2011,7,18,7.299
2011,7,19,7.259
2011,7,20,7.198
2011,7,21,7.067
2011,7,22,7.048
2011,7,23,6.999
2011,7,24,6.925
2011,7,25,6.909
2011,7,26,6.808
2011,7,27,6.805
2011,7,28,6.75
2011,7,29,6.718
2011,7,30,6.693
2011,7,31,6.661
2011,8,1,6.572
2011,8,2,6.61
2011,8,3,6.52
2011,8,4,6.462
2011,8,5,6.298
2011,8,6,6.17
2011,8,7,6.071
2011,8,8,5.945
2011,8,9,5.873
2011,8,10,5.857
2011,8,11,5.843
2011,8,12,5.779
2011,8,13,5.649
2011,8,14,5.52
2011,8,15,5.418
2011,8,16,5.451
2011,8,17,5.438
2011,8,18,5.331
2011,8,19,5.255
2011,8,20,5.18
2011,8,21,5.12
2011,8,22,5.015
2011,8,23,4.98
2011,8,24,4.952
2011,8,25,4.84
2011,8,26,4.843
2011,8,27,4.838
2011,8,28,4.799
2011,8,29,4.716
2011,8,30,4.649
2011,8,31,4.582
2011,9,1,4.592
2011,9,2,4.597
2011,9,3,4.527
2011,9,4,4.425
2011,9,5,4.382
2011,9,6,4.367
2011,9,7,4.351
2011,9,8,4.333
2011,9,9,4.353
2011,9,10,4.338
2011,9,11,4.346
2011,9,12,4.369
2011,9,13,4.445
2011,9,14,4.514
2011,9,15,4.555
2011,9,16,4.525
2011,9,17,4.523
2011,9,18,4.576
2011,9,19,4.516
2011,9,20,4.595
2011,9,21,4.58
2011,9,22,4.642
2011,9,23,4.705
2011,9,24,4.68
2011,9,25,4.748
2011,9,26,4.777
2011,9,27,4.826
2011,9,28,4.835
2011,9,29,4.873
2011,9,30,4.945
2011,10,1,5.162
2011,10,2,5.18
2011,10,3,5.245
2011,10,4,5.27
2011,10,5,5.298
2011,10,6,5.341
2011,10,7,5.47
2011,10,8,5.601
2011,10,9,5.711
2011,10,10,5.729
2011,10,11,5.757
2011,10,12,5.814
2011,10,13,5.901
2011,10,14,5.979
2011,10,15,6.084
2011,10,16,6.191
2011,10,17,6.337
2011,10,18,6.433
2011,10,19,6.432
2011,10,20,6.496
2011,10,21,6.66
2011,10,22,6.906
2011,10,23,7.128
2011,10,24,7.38
2011,10,25,7.648
2011,10,26,7.841
2011,10,27,8.061
2011,10,28,8.183
2011,10,29,8.28
2011,10,30,8.397
2011,10,31,8.486
2011,11,1,8.727
2011,11,2,8.812
2011,11,3,8.93
2011,11,4,9.061
2011,11,5,9.108
2011,11,6,9.134
2011,11,7,9.142
2011,11,8,9.145
2011,11,9,9.206
2011,11,10,9.188
2011,11,11,9.329
2011,11,12,9.458
2011,11,13,9.502
2011,11,14,9.643
2011,11,15,9.751
2011,11,16,9.807
2011,11,17,9.904
2011,11,18,9.893
2011,11,19,9.972
2011,11,20,10.095
2011,11,21,10.329
2011,11,22,10.264
2011,11,23,10.376
2011,11,24,10.438
2011,11,25,10.5
2011,11,26,10.545
2011,11,27,10.64
2011,11,28,10.661
2011,11,29,10.782
2011,11,30,10.812
2011,12,1,11.038
2011,12,2,10.974
2011,12,3,11.08
2011,12,4,11.247
2011,12,5,11.331
2011,12,6,11.507
2011,12,7,11.548
2011,12,8,11.696
2011,12,9,11.807
2011,12,10,11.827
2011,12,11,11.781
2011,12,12,11.958
2011,12,13,12.01
2011,12,14,12.117
2011,12,15,12.191
2011,12,16,12.305
2011,12,17,12.245
2011,12,18,12.285
2011,12,19,12.369
2011,12,20,12.391
2011,12,21,12.529
2011,12,22,12.633
2011,12,23,12.713
2011,12,24,12.771
2011,12,25,12.725
2011,12,26,12.682
2011,12,27,12.755
2011,12,28,12.854
2011,12,29,13.097
2011,12,30,13.115
2011,12,31,13.18
2012,1,1,13.353
2012,1,2,13.421
2012,1,3,13.379
2012,1,4,13.414
2012,1,5,13.417
2012,1,6,13.404
2012,1,7,13.477
2012,1,8,13.544
2012,1,9,13.64
2012,1,10,13.691
2012,1,11,13.749
2012,1,12,13.879
2012,1,13,13.883
2012,1,14,13.84
2012,1,15,13.703
2012,1,16,13.624
2012,1,17,13.599
2012,1,18,13.655
2012,1,19,13.673
2012,1,20,13.676
2012,1,21,13.782
2012,1,22,13.89
2012,1,23,13.964
2012,1,24,13.982
2012,1,25,13.914
2012,1,26,13.962
2012,1,27,13.93
2012,1,28,14.048
2012,1,29,14.035
2012,1,30,14.036
2012,1,31,14.048
2012,2,1,14.11
2012,2,2,14.137
2012,2,3,14.078
2012,2,4,14.11
2012,2,5,14.169
2012,2,6,14.204
2012,2,7,14.263
2012,2,8,14.356
2012,2,9,14.325
2012,2,10,14.353
2012,2,11,14.456
2012,2,12,14.546
2012,2,13,14.585
2012,2,14,14.663
2012,2,15,14.697
2012,2,16,14.678
2012,2,17,14.675
2012,2,18,14.71
2012,2,19,14.677
2012,2,20,14.697
2012,2,21,14.709
2012,2,22,14.729
2012,2,23,14.797
2012,2,24,14.786
2012,2,25,14.817
2012,2,26,14.854
2012,2,27,14.853
2012,2,28,14.997
2012,2,29,15.016
2012,3,1,15.133
2012,3,2,15.196
2012,3,3,15.212
2012,3,4,15.298
2012,3,5,15.263
2012,3,6,15.211
2012,3,7,15.187
2012,3,8,15.169
2012,3,9,15.2
2012,3,10,15.17
2012,3,11,15.168
2012,3,12,15.167
2012,3,13,15.069
2012,3,14,15.078
2012,3,15,15.266
2012,3,16,15.29
2012,3,17,15.294
2012,3,18,15.307
2012,3,19,15.29
2012,3,20,15.291
2012,3,21,15.218
2012,3,22,15.204
2012,3,23,15.165
2012,3,24,15.157
2012,3,25,15.107
2012,3,26,15.166
2012,3,27,15.152
2012,3,28,15.16
2012,3,29,15.193
2012,3,30,15.14
2012,3,31,15.163
2012,4,1,15.107
2012,4,2,15.077
2012,4,3,15.117
2012,4,4,15.065
2012,4,5,14.942
2012,4,6,14.919
2012,4,7,14.803
2012,4,8,14.853
2012,4,9,14.796
2012,4,10,14.786
2012,4,11,14.705
2012,4,12,14.687
2012,4,13,14.655
2012,4,14,14.657
2012,4,15,14.679
2012,4,16,14.731
2012,4,17,14.663
2012,4,18,14.613
2012,4,19,14.579
2012,4,20,14.603
2012,4,21,14.597
2012,4,22,14.523
2012,4,23,14.501
2012,4,24,14.455
2012,4,25,14.39
2012,4,26,14.272
2012,4,27,14.164
2012,4,28,14.091
2012,4,29,13.94
2012,4,30,13.803
2012,5,1,13.596
2012,5,2,13.584
2012,5,3,13.562
2012,5,4,13.491
2012,5,5,13.477
2012,5,6,13.461
2012,5,7,13.442
2012,5,8,13.375
2012,5,9,13.353
2012,5,10,13.359
2012,5,11,13.377
2012,5,12,13.308
2012,5,13,13.22
2012,5,14,13.117
2012,5,15,13.067
2012,5,16,13.008
2012,5,17,12.967
2012,5,18,12.957
2012,5,19,12.926
2012,5,20,12.807
2012,5,21,12.727
2012,5,22,12.649
2012,5,23,12.664
2012,5,24,12.594
2012,5,25,12.539
2012,5,26,12.553
2012,5,27,12.516
2012,5,28,12.499
2012,5,29,12.429
2012,5,30,12.4
2012,5,31,12.342
2012,6,1,12.111
2012,6,2,12.042
2012,6,3,11.97
2012,6,4,11.975
2012,6,5,11.883
2012,6,6,11.744
2012,6,7,11.558
2012,6,8,11.376
2012,6,9,11.205
2012,6,10,11.072
2012,6,11,10.947
2012,6,12,10.838
2012,6,13,10.747
2012,6,14,10.662
2012,6,15,10.614
2012,6,16,10.407
2012,6,17,10.429
2012,6,18,10.346
2012,6,19,10.299
2012,6,20,10.291
2012,6,21,10.265
2012,6,22,10.093
2012,6,23,10.035
2012,6,24,9.937
2012,6,25,9.777
2012,6,26,9.712
2012,6,27,9.678
2012,6,28,9.495
2012,6,29,9.393
2012,6,30,9.335
2012,7,1,9.062
2012,7,2,8.971
2012,7,3,8.954
2012,7,4,8.847
2012,7,5,8.634
2012,7,6,8.572
2012,7,7,8.521
2012,7,8,8.398
2012,7,9,8.174
2012,7,10,8.13
2012,7,11,8.032
2012,7,12,7.946
2012,7,13,7.917
2012,7,14,7.868
2012,7,15,7.705
2012,7,16,7.606
2012,7,17,7.481
2012,7,18,7.42
2012,7,19,7.35
2012,7,20,7.34
2012,7,21,7.297
2012,7,22,7.184
2012,7,23,7.118
2012,7,24,7.035
2012,7,25,6.931
2012,7,26,6.809
2012,7,27,6.677
2012,7,28,6.6
2012,7,29,6.478
2012,7,30,6.4
2012,7,31,6.368
2012,8,1,6.255
2012,8,2,6.152
2012,8,3,5.977
2012,8,4,5.99
2012,8,5,5.768
2012,8,6,5.632
2012,8,7,5.467
2012,8,8,5.256
2012,8,9,5.088
2012,8,10,5.118
2012,8,11,5.021
2012,8,12,4.938
2012,8,13,4.889
2012,8,14,4.724
2012,8,15,4.679
2012,8,16,4.619
2012,8,17,4.545
2012,8,18,4.52
2012,8,19,4.405
2012,8,20,4.313
2012,8,21,4.275
2012,8,22,4.216
2012,8,23,4.105
2012,8,24,4.006
2012,8,25,3.912
2012,8,26,3.906
2012,8,27,3.785
2012,8,28,3.758
2012,8,29,3.691
2012,8,30,3.764
2012,8,31,3.648
2012,9,1,3.573
2012,9,2,3.562
2012,9,3,3.562
2012,9,4,3.545
2012,9,5,3.505
2012,9,6,3.451
2012,9,7,3.522
2012,9,8,3.516
2012,9,9,3.492
2012,9,10,3.452
2012,9,11,3.416
2012,9,12,3.417
2012,9,13,3.399
2012,9,14,3.408
2012,9,15,3.378
2012,9,16,3.34
2012,9,17,3.408
2012,9,18,3.452
2012,9,19,3.512
2012,9,20,3.573
2012,9,21,3.584
2012,9,22,3.601
2012,9,23,3.629
2012,9,24,3.674
2012,9,25,3.735
2012,9,26,3.76
2012,9,27,3.803
2012,9,28,3.86
2012,9,29,3.894
2012,9,30,3.945
2012,10,1,4.112
2012,10,2,4.138
2012,10,3,4.151
2012,10,4,4.235
2012,10,5,4.297
2012,10,6,4.383
2012,10,7,4.481
2012,10,8,4.572
2012,10,9,4.626
2012,10,10,4.776
2012,10,11,4.964
2012,10,12,5.006
2012,10,13,5.17
2012,10,14,5.404
2012,10,15,5.657
2012,10,16,5.873
2012,10,17,6.082
2012,10,18,6.244
2012,10,19,6.364
2012,10,20,6.582
2012,10,21,6.771
2012,10,22,7.037
2012,10,23,7.169
2012,10,24,7.346
2012,10,25,7.334
2012,10,26,7.382
2012,10,27,7.443
2012,10,28,7.495
2012,10,29,7.639
2012,10,30,7.811
2012,10,31,7.918
2012,11,1,8.072
2012,11,2,8.18
2012,11,3,8.275
2012,11,4,8.342
2012,11,5,8.419
2012,11,6,8.495
2012,11,7,8.649
2012,11,8,8.728
2012,11,9,8.758
2012,11,10,8.794
2012,11,11,8.902
2012,11,12,9.002
2012,11,13,9.095
2012,11,14,9.103
2012,11,15,9.238
2012,11,16,9.373
2012,11,17,9.463
2012,11,18,9.617
2012,11,19,9.829
2012,11,20,9.876
2012,11,21,9.954
2012,11,22,10.001
2012,11,23,10.091
2012,11,24,10.23
2012,11,25,10.343
2012,11,26,10.496
2012,11,27,10.441
2012,11,28,10.498
2012,11,29,10.629
2012,11,30,10.746
2012,12,1,10.896
2012,12,2,10.995
2012,12,3,11.128
2012,12,4,11.239
2012,12,5,11.358
2012,12,6,11.522
2012,12,7,11.511
2012,12,8,11.626
2012,12,9,11.789
2012,12,10,11.781
2012,12,11,11.812
2012,12,12,11.806
2012,12,13,11.768
2012,12,14,11.723
2012,12,15,11.875
2012,12,16,11.865
2012,12,17,11.974
2012,12,18,12.184
2012,12,19,12.206
2012,12,20,12.218
2012,12,21,12.249
2012,12,22,12.274
2012,12,23,12.301
2012,12,24,12.607
2012,12,25,12.609
2012,12,26,12.62
2012,12,27,12.669
2012,12,28,12.834
2012,12,29,12.926
2012,12,30,12.931
2012,12,31,12.902
2013,1,1,12.959
2013,1,2,12.961
2013,1,3,13.012
2013,1,4,13.045
2013,1,5,13.065
2013,1,6,13.126
2013,1,7,13.202
2013,1,8,13.194
2013,1,9,13.287
2013,1,10,13.404
2013,1,11,13.474
2013,1,12,13.559
2013,1,13,13.609
2013,1,14,13.625
2013,1,15,13.733
2013,1,16,13.823
2013,1,17,13.912
2013,1,18,13.88
2013,1,19,13.971
2013,1,20,14.012
2013,1,21,14.032
2013,1,22,13.981
2013,1,23,14.015
2013,1,24,14.082
2013,1,25,14.222
2013,1,26,14.204
2013,1,27,14.243
2013,1,28,14.285
2013,1,29,14.312
2013,1,30,14.281
2013,1,31,14.272
2013,2,1,14.378
2013,2,2,14.335
2013,2,3,14.411
2013,2,4,14.484
2013,2,5,14.405
2013,2,6,14.37
2013,2,7,14.467
2013,2,8,14.592
2013,2,9,14.625
2013,2,10,14.614
2013,2,11,14.611
2013,2,12,14.697
2013,2,13,14.729
2013,2,14,14.764
2013,2,15,14.771
2013,2,16,14.816
2013,2,17,14.918
2013,2,18,14.833
2013,2,19,14.802
2013,2,20,14.798
2013,2,21,14.828
2013,2,22,14.8
2013,2,23,14.82
2013,2,24,14.987
2013,2,25,15.086
2013,2,26,15.11
2013,2,27,15.09
2013,2,28,15.118
2013,3,1,15.144
2013,3,2,15.088
2013,3,3,15.003
2013,3,4,14.999
2013,3,5,15.001
2013,3,6,15
2013,3,7,15.055
2013,3,8,15.075
2013,3,9,15.089
2013,3,10,15.067
2013,3,11,15.172
2013,3,12,15.151
2013,3,13,15.181
2013,3,14,15.196
2013,3,15,15.136
2013,3,16,15.129
2013,3,17,15.137
2013,3,18,15.09
2013,3,19,15.119
2013,3,20,15.037
2013,3,21,15.013
2013,3,22,14.97
2013,3,23,14.924
2013,3,24,14.866
2013,3,25,14.884
2013,3,26,14.962
2013,3,27,14.935
2013,3,28,14.902
2013,3,29,14.948
2013,3,30,14.889
2013,3,31,14.831
2013,4,1,14.787
2013,4,2,14.768
2013,4,3,14.722
2013,4,4,14.647
2013,4,5,14.616
2013,4,6,14.743
2013,4,7,14.673
2013,4,8,14.623
2013,4,9,14.622
2013,4,10,14.593
2013,4,11,14.576
2013,4,12,14.542
2013,4,13,14.497
2013,4,14,14.397
2013,4,15,14.346
2013,4,16,14.345
2013,4,17,14.245
2013,4,18,14.164
2013,4,19,14.181
2013,4,20,14.124
2013,4,21,14.123
2013,4,22,14.054
2013,4,23,14.065
2013,4,24,13.988
2013,4,25,13.897
2013,4,26,13.784
2013,4,27,13.793
2013,4,28,13.744
2013,4,29,13.683
2013,4,30,13.62
2013,5,1,13.477
2013,5,2,13.478
2013,5,3,13.422
2013,5,4,13.435
2013,5,5,13.349
2013,5,6,13.353
2013,5,7,13.373
2013,5,8,13.304
2013,5,9,13.299
2013,5,10,13.244
2013,5,11,13.219
2013,5,12,13.189
2013,5,13,13.137
2013,5,14,13.145
2013,5,15,13.077
2013,5,16,13.047
2013,5,17,12.963
2013,5,18,12.901
2013,5,19,12.872
2013,5,20,12.833
2013,5,21,12.799
2013,5,22,12.809
2013,5,23,12.716
2013,5,24,12.721
2013,5,25,12.711
2013,5,26,12.653
2013,5,27,12.556
2013,5,28,12.507
2013,5,29,12.455
2013,5,30,12.478
2013,5,31,12.393
2013,6,1,12.24
2013,6,2,12.161
2013,6,3,12.159
2013,6,4,12.13
2013,6,5,12.087
2013,6,6,11.959
2013,6,7,11.882
2013,6,8,11.862
2013,6,9,11.854
2013,6,10,11.768
2013,6,11,11.707
2013,6,12,11.619
2013,6,13,11.524
2013,6,14,11.494
2013,6,15,11.492
2013,6,16,11.472
2013,6,17,11.387
2013,6,18,11.342
2013,6,19,11.218
2013,6,20,11.182
2013,6,21,11.114
2013,6,22,11.078
2013,6,23,10.965
2013,6,24,10.834
2013,6,25,10.746
2013,6,26,10.584
2013,6,27,10.448
2013,6,28,10.293
2013,6,29,10.188
2013,6,30,10.015
2013,7,1,9.666
2013,7,2,9.596
2013,7,3,9.457
2013,7,4,9.306
2013,7,5,9.177
2013,7,6,9.084
2013,7,7,8.972
2013,7,8,8.909
2013,7,9,8.795
2013,7,10,8.718
2013,7,11,8.682
2013,7,12,8.386
2013,7,13,8.283
2013,7,14,8.262
2013,7,15,8.193
2013,7,16,8.04
2013,7,17,7.884
2013,7,18,7.83
2013,7,19,7.779
2013,7,20,7.711
2013,7,21,7.505
2013,7,22,7.412
2013,7,23,7.355
2013,7,24,7.354
2013,7,25,7.289
2013,7,26,7.169
2013,7,27,7.195
2013,7,28,7.038
2013,7,29,7.03
2013,7,30,7.029
2013,7,31,6.976
2013,8,1,6.904
2013,8,2,6.804
2013,8,3,6.654
2013,8,4,6.613
2013,8,5,6.644
2013,8,6,6.619
2013,8,7,6.505
2013,8,8,6.441
2013,8,9,6.369
2013,8,10,6.325
2013,8,11,6.265
2013,8,12,6.21
2013,8,13,6.128
2013,8,14,6.067
2013,8,15,6.032
2013,8,16,5.934
2013,8,17,5.929
2013,8,18,5.864
2013,8,19,5.784
2013,8,20,5.789
2013,8,21,5.713
2013,8,22,5.624
2013,8,23,5.668
2013,8,24,5.611
2013,8,25,5.589
2013,8,26,5.518
2013,8,27,5.472
2013,8,28,5.387
2013,8,29,5.332
2013,8,30,5.346
2013,8,31,5.279
2013,9,1,5.275
2013,9,2,5.273
2013,9,3,5.249
2013,9,4,5.171
2013,9,5,5.156
2013,9,6,5.164
2013,9,7,5.161
2013,9,8,5.09
2013,9,9,5.053
2013,9,10,5.071
2013,9,11,5.058
2013,9,12,5.051
2013,9,13,5.04
2013,9,14,5.077
2013,9,15,5.095
2013,9,16,5.083
2013,9,17,5.077
2013,9,18,5.074
2013,9,19,5.108
2013,9,20,5.115
2013,9,21,5.154
2013,9,22,5.193
2013,9,23,5.24
2013,9,24,5.285
2013,9,25,5.331
2013,9,26,5.386
2013,9,27,5.451
2013,9,28,5.536
2013,9,29,5.566
2013,9,30,5.665
2013,10,1,5.871
2013,10,2,5.939
2013,10,3,6.007
2013,10,4,6.06
2013,10,5,6.192
2013,10,6,6.27
2013,10,7,6.402
2013,10,8,6.62
2013,10,9,6.682
2013,10,10,6.789
2013,10,11,6.91
2013,10,12,7.075
2013,10,13,7.227
2013,10,14,7.374
2013,10,15,7.427
2013,10,16,7.541
2013,10,17,7.699
2013,10,18,7.825
2013,10,19,7.88
2013,10,20,7.992
2013,10,21,8.029
2013,10,22,8.129
2013,10,23,8.237
2013,10,24,8.281
2013,10,25,8.386
2013,10,26,8.449
2013,10,27,8.528
2013,10,28,8.633
2013,10,29,8.773
2013,10,30,8.882
2013,10,31,8.991
2013,11,1,9.158
2013,11,2,9.227
2013,11,3,9.26
2013,11,4,9.298
2013,11,5,9.31
2013,11,6,9.34
2013,11,7,9.304
2013,11,8,9.189
2013,11,9,9.318
2013,11,10,9.493
2013,11,11,9.595
2013,11,12,9.575
2013,11,13,9.582
2013,11,14,9.617
2013,11,15,9.742
2013,11,16,9.77
2013,11,17,9.857
2013,11,18,10.083
2013,11,19,10.156
2013,11,20,10.222
2013,11,21,10.297
2013,11,22,10.393
2013,11,23,10.502
2013,11,24,10.519
2013,11,25,10.555
2013,11,26,10.708
2013,11,27,10.87
2013,11,28,10.973
2013,11,29,11.101
2013,11,30,11.157
2013,12,1,11.345
2013,12,2,11.404
2013,12,3,11.601
2013,12,4,11.745
2013,12,5,11.745
2013,12,6,11.72
2013,12,7,11.715
2013,12,8,11.73
2013,12,9,11.75
2013,12,10,11.925
2013,12,11,12.031
2013,12,12,12.112
2013,12,13,12.144
2013,12,14,12.183
2013,12,15,12.325
2013,12,16,12.25
2013,12,17,12.206
2013,12,18,12.207
2013,12,19,12.315
2013,12,20,12.275
2013,12,21,12.328
2013,12,22,12.415
2013,12,23,12.444
2013,12,24,12.476
2013,12,25,12.572
2013,12,26,12.659
2013,12,27,12.693
2013,12,28,12.87
2013,12,29,12.897
2013,12,30,12.804
2013,12,31,12.826
2014,1,1,13.011
2014,1,2,13.103
2014,1,3,13.116
2014,1,4,13.219
2014,1,5,13.148
2014,1,6,13.142
2014,1,7,13.243
2014,1,8,13.161
2014,1,9,13.236
2014,1,10,13.398
2014,1,11,13.475
2014,1,12,13.52
2014,1,13,13.456
2014,1,14,13.514
2014,1,15,13.574
2014,1,16,13.631
2014,1,17,13.715
2014,1,18,13.727
2014,1,19,13.778
2014,1,20,13.848
2014,1,21,13.855
2014,1,22,13.987
2014,1,23,13.997
2014,1,24,14.029
2014,1,25,14.131
2014,1,26,14.209
2014,1,27,14.218
2014,1,28,14.162
2014,1,29,14.139
2014,1,30,14.132
2014,1,31,14.198
2014,2,1,14.241
2014,2,2,14.341
2014,2,3,14.293
2014,2,4,14.291
2014,2,5,14.363
2014,2,6,14.286
2014,2,7,14.315
2014,2,8,14.254
2014,2,9,14.363
2014,2,10,14.307
2014,2,11,14.174
2014,2,12,14.218
2014,2,13,14.284
2014,2,14,14.365
2014,2,15,14.396
2014,2,16,14.451
2014,2,17,14.446
2014,2,18,14.381
2014,2,19,14.5
2014,2,20,14.56
2014,2,21,14.594
2014,2,22,14.602
2014,2,23,14.562
2014,2,24,14.573
2014,2,25,14.566
2014,2,26,14.656
2014,2,27,14.651
2014,2,28,14.659
2014,3,1,14.629
2014,3,2,14.658
2014,3,3,14.688
2014,3,4,14.72
2014,3,5,14.811
2014,3,6,14.804
2014,3,7,14.773
2014,3,8,14.559
2014,3,9,14.616
2014,3,10,14.617
2014,3,11,14.711
2014,3,12,14.816
2014,3,13,14.929
2014,3,14,14.889
2014,3,15,14.923
2014,3,16,14.937
2014,3,17,14.957
2014,3,18,14.973
2014,3,19,14.936
2014,3,20,15.007
2014,3,21,14.949
2014,3,22,14.785
2014,3,23,14.754
2014,3,24,14.7
2014,3,25,14.716
2014,3,26,14.715
2014,3,27,14.653
2014,3,28,14.638
2014,3,29,14.497
2014,3,30,14.538
2014,3,31,14.585
2014,4,1,14.541
2014,4,2,14.541
2014,4,3,14.475
2014,4,4,14.573
2014,4,5,14.61
2014,4,6,14.547
2014,4,7,14.479
2014,4,8,14.47
2014,4,9,14.464
2014,4,10,14.348
2014,4,11,14.358
2014,4,12,14.171
2014,4,13,14.174
2014,4,14,14.202
2014,4,15,14.147
2014,4,16,14.039
2014,4,17,13.945
2014,4,18,13.837
2014,4,19,13.797
2014,4,20,13.814
2014,4,21,13.802
2014,4,22,13.762
2014,4,23,13.797
2014,4,24,13.804
2014,4,25,13.711
2014,4,26,13.738
2014,4,27,13.671
2014,4,28,13.624
2014,4,29,13.637
2014,4,30,13.558
2014,5,1,13.35
2014,5,2,13.262
2014,5,3,13.2
2014,5,4,13.18
2014,5,5,13.125
2014,5,6,13.046
2014,5,7,13.054
2014,5,8,12.978
2014,5,9,12.938
2014,5,10,12.906
2014,5,11,12.877
2014,5,12,12.778
2014,5,13,12.716
2014,5,14,12.701
2014,5,15,12.676
2014,5,16,12.672
2014,5,17,12.678
2014,5,18,12.647
2014,5,19,12.595
2014,5,20,12.568
2014,5,21,12.531
2014,5,22,12.524
2014,5,23,12.504
2014,5,24,12.442
2014,5,25,12.354
2014,5,26,12.323
2014,5,27,12.278
2014,5,28,12.222
2014,5,29,12.195
2014,5,30,12.238
2014,5,31,12.164
2014,6,1,12.052
2014,6,2,12.005
2014,6,3,11.913
2014,6,4,11.85
2014,6,5,11.724
2014,6,6,11.714
2014,6,7,11.751
2014,6,8,11.709
2014,6,9,11.665
2014,6,10,11.531
2014,6,11,11.492
2014,6,12,11.401
2014,6,13,11.323
2014,6,14,11.295
2014,6,15,11.085
2014,6,16,11.139
2014,6,17,11.141
2014,6,18,10.997
2014,6,19,10.863
2014,6,20,10.787
2014,6,21,10.676
2014,6,22,10.562
2014,6,23,10.395
2014,6,24,10.301
2014,6,25,10.296
2014,6,26,10.236
2014,6,27,10.063
2014,6,28,9.835
2014,6,29,9.56
2014,6,30,9.617
2014,7,1,9.324
2014,7,2,9.234
2014,7,3,9.125
2014,7,4,9.067
2014,7,5,8.964
2014,7,6,8.907
2014,7,7,8.879
2014,7,8,8.708
2014,7,9,8.653
2014,7,10,8.534
2014,7,11,8.392
2014,7,12,8.378
2014,7,13,8.293
2014,7,14,8.18
2014,7,15,8.074
2014,7,16,7.999
2014,7,17,7.898
2014,7,18,7.864
2014,7,19,7.839
2014,7,20,7.778
2014,7,21,7.68
2014,7,22,7.631
2014,7,23,7.649
2014,7,24,7.53
2014,7,25,7.51
2014,7,26,7.392
2014,7,27,7.35
2014,7,28,7.312
2014,7,29,7.128
2014,7,30,7.055
2014,7,31,7.035
2014,8,1,6.984
2014,8,2,6.859
2014,8,3,6.803
2014,8,4,6.751
2014,8,5,6.739
2014,8,6,6.66
2014,8,7,6.599
2014,8,8,6.629
2014,8,9,6.553
2014,8,10,6.457
2014,8,11,6.363
2014,8,12,6.251
2014,8,13,6.184
2014,8,14,6.173
2014,8,15,6.082
2014,8,16,6.022
2014,8,17,5.94
2014,8,18,5.825
2014,8,19,5.795
2014,8,20,5.758
2014,8,21,5.705
2014,8,22,5.665
2014,8,23,5.657
2014,8,24,5.552
2014,8,25,5.539
2014,8,26,5.548
2014,8,27,5.5
2014,8,28,5.429
2014,8,29,5.494
2014,8,30,5.452
2014,8,31,5.446
2014,9,1,5.38
2014,9,2,5.371
2014,9,3,5.37
2014,9,4,5.32
2014,9,5,5.255
2014,9,6,5.246
2014,9,7,5.204
2014,9,8,5.182
2014,9,9,5.178
2014,9,10,5.122
2014,9,11,5.124
2014,9,12,5.1
2014,9,13,5.049
2014,9,14,5.044
2014,9,15,5.032
2014,9,16,4.988
2014,9,17,5.029
2014,9,18,5.088
2014,9,19,5.116
2014,9,20,5.163
2014,9,21,5.199
2014,9,22,5.16
2014,9,23,5.168
2014,9,24,5.253
2014,9,25,5.298
2014,9,26,5.368
2014,9,27,5.344
2014,9,28,5.422
2014,9,29,5.483
2014,9,30,5.542
2014,10,1,5.683
2014,10,2,5.76
2014,10,3,5.787
2014,10,4,5.831
2014,10,5,5.952
2014,10,6,6.018
2014,10,7,6.081
2014,10,8,6.13
2014,10,9,6.244
2014,10,10,6.336
2014,10,11,6.5
2014,10,12,6.646
2014,10,13,6.838
2014,10,14,6.894
2014,10,15,6.926
2014,10,16,7.049
2014,10,17,7.23
2014,10,18,7.372
2014,10,19,7.615
2014,10,20,7.805
2014,10,21,7.887
2014,10,22,8.013
2014,10,23,8.141
2014,10,24,8.248
2014,10,25,8.408
2014,10,26,8.52
2014,10,27,8.676
2014,10,28,8.756
2014,10,29,8.838
2014,10,30,8.956
2014,10,31,9.066
2014,11,1,9.17
2014,11,2,9.293
2014,11,3,9.483
2014,11,4,9.495
2014,11,5,9.481
2014,11,6,9.522
2014,11,7,9.632
2014,11,8,9.669
2014,11,9,9.648
2014,11,10,9.663
2014,11,11,9.707
2014,11,12,9.827
2014,11,13,9.994
2014,11,14,10.094
2014,11,15,10.104
2014,11,16,10.16
2014,11,17,10.195
2014,11,18,10.227
2014,11,19,10.294
2014,11,20,10.318
2014,11,21,10.359
2014,11,22,10.449
2014,11,23,10.56
2014,11,24,10.658
2014,11,25,10.726
2014,11,26,10.763
2014,11,27,10.867
2014,11,28,10.923
2014,11,29,11.042
2014,11,30,11.115
2014,12,1,11.473
2014,12,2,11.578
2014,12,3,11.554
2014,12,4,11.675
2014,12,5,11.676
2014,12,6,11.807
2014,12,7,11.822
2014,12,8,11.888
2014,12,9,11.959
2014,12,10,12.084
2014,12,11,12.227
2014,12,12,12.125
2014,12,13,12.23
2014,12,14,12.231
2014,12,15,12.267
2014,12,16,12.395
2014,12,17,12.437
2014,12,18,12.462
2014,12,19,12.543
2014,12,20,12.645
2014,12,21,12.656
2014,12,22,12.695
2014,12,23,12.725
2014,12,24,12.871
2014,12,25,12.995
2014,12,26,12.993
2014,12,27,12.967
2014,12,28,12.93
2014,12,29,12.936
2014,12,30,13.038
2014,12,31,13.046
2015,1,1,13.073
2015,1,2,13.125
2015,1,3,13.112
2015,1,4,13.051
2015,1,5,13.115
2015,1,6,13.138
2015,1,7,13.18
2015,1,8,13.231
2015,1,9,13.292
2015,1,10,13.254
2015,1,11,13.363
2015,1,12,13.432
2015,1,13,13.504
2015,1,14,13.573
2015,1,15,13.661
2015,1,16,13.782
2015,1,17,13.765
2015,1,18,13.778
2015,1,19,13.856
2015,1,20,13.818
2015,1,21,13.752
2015,1,22,13.86
2015,1,23,13.93
2015,1,24,13.944
2015,1,25,13.968
2015,1,26,13.92
2015,1,27,13.976
2015,1,28,14.005
2015,1,29,13.991
2015,1,30,14.047
2015,1,31,14.176
2015,2,1,14.246
2015,2,2,14.218
2015,2,3,14.252
2015,2,4,14.269
2015,2,5,14.232
2015,2,6,14.27
2015,2,7,14.277
2015,2,8,14.407
2015,2,9,14.455
2015,2,10,14.468
2015,2,11,14.407
2015,2,12,14.434
2015,2,13,14.443
2015,2,14,14.496
2015,2,15,14.517
2015,2,16,14.437
2015,2,17,14.358
2015,2,18,14.347
2015,2,19,14.371
2015,2,20,14.41
2015,2,21,14.534
2015,2,22,14.554
2015,2,23,14.505
2015,2,24,14.5
2015,2,25,14.492
2015,2,26,14.49
2015,2,27,14.419
2015,2,28,14.41
2015,3,1,14.533
2015,3,2,14.421
2015,3,3,14.446
2015,3,4,14.372
2015,3,5,14.263
2015,3,6,14.354
2015,3,7,14.313
2015,3,8,14.271
2015,3,9,14.26
2015,3,10,14.308
2015,3,11,14.34
2015,3,12,14.364
2015,3,13,14.353
2015,3,14,14.337
2015,3,15,14.387
2015,3,16,14.404
2015,3,17,14.31
2015,3,18,14.315
2015,3,19,14.372
2015,3,20,14.332
2015,3,21,14.356
2015,3,22,14.433
2015,3,23,14.513
2015,3,24,14.388
2015,3,25,14.444
2015,3,26,14.495
2015,3,27,14.442
2015,3,28,14.34
2015,3,29,14.343
2015,3,30,14.385
2015,3,31,14.292
2015,4,1,14.241
2015,4,2,14.25
2015,4,3,14.174
2015,4,4,14.089
2015,4,5,14.122
2015,4,6,14.042
2015,4,7,13.989
2015,4,8,13.992
2015,4,9,14.029
2015,4,10,14.054
2015,4,11,14.089
2015,4,12,14.068
2015,4,13,14.017
2015,4,14,14.035
2015,4,15,13.986
2015,4,16,13.964
2015,4,17,13.895
2015,4,18,13.898
2015,4,19,13.897
2015,4,20,13.881
2015,4,21,13.992
2015,4,22,13.951
2015,4,23,13.827
2015,4,24,13.628
2015,4,25,13.581
2015,4,26,13.535
2015,4,27,13.466
2015,4,28,13.405
2015,4,29,13.362
2015,4,30,13.336
2015,5,1,13.142
2015,5,2,13.112
2015,5,3,13.098
2015,5,4,13.134
2015,5,5,13.078
2015,5,6,12.995
2015,5,7,12.882
2015,5,8,12.812
2015,5,9,12.812
2015,5,10,12.758
2015,5,11,12.758
2015,5,12,12.699
2015,5,13,12.751
2015,5,14,12.572
2015,5,15,12.54
2015,5,16,12.512
2015,5,17,12.451
2015,5,18,12.409
2015,5,19,12.347
2015,5,20,12.297
2015,5,21,12.266
2015,5,22,12.214
2015,5,23,12.102
2015,5,24,11.98
2015,5,25,11.922
2015,5,26,11.895
2015,5,27,11.875
2015,5,28,11.841
2015,5,29,11.792
2015,5,30,11.744
2015,5,31,11.721
2015,6,1,11.568
2015,6,2,11.543
2015,6,3,11.522
2015,6,4,11.396
2015,6,5,11.362
2015,6,6,11.323
2015,6,7,11.303
2015,6,8,11.313
2015,6,9,11.249
2015,6,10,11.158
2015,6,11,11.222
2015,6,12,11.148
2015,6,13,11.087
2015,6,14,10.997
2015,6,15,10.963
2015,6,16,10.815
2015,6,17,10.748
2015,6,18,10.767
2015,6,19,10.738
2015,6,20,10.68
2015,6,21,10.585
2015,6,22,10.547
2015,6,23,10.521
2015,6,24,10.39
2015,6,25,10.463
2015,6,26,10.381
2015,6,27,10.251
2015,6,28,10.215
2015,6,29,10.104
2015,6,30,10.008
2015,7,1,9.842
2015,7,2,9.828
2015,7,3,9.746
2015,7,4,9.643
2015,7,5,9.599
2015,7,6,9.573
2015,7,7,9.379
2015,7,8,9.304
2015,7,9,9.216
2015,7,10,9.048
2015,7,11,8.968
2015,7,12,8.841
2015,7,13,8.7
2015,7,14,8.682
2015,7,15,8.601
2015,7,16,8.398
2015,7,17,8.26
2015,7,18,8.116
2015,7,19,7.955
2015,7,20,7.88
2015,7,21,7.767
2015,7,22,7.671
2015,7,23,7.519
2015,7,24,7.413
2015,7,25,7.327
2015,7,26,7.308
2015,7,27,7.219
2015,7,28,7.137
2015,7,29,7.032
2015,7,30,6.895
2015,7,31,6.847
2015,8,1,6.708
2015,8,2,6.63
2015,8,3,6.449
2015,8,4,6.441
2015,8,5,6.44
2015,8,6,6.397
2015,8,7,6.249
2015,8,8,6.196
2015,8,9,6.171
2015,8,10,6.012
2015,8,11,5.829
2015,8,12,5.834
2015,8,13,5.776
2015,8,14,5.752
2015,8,15,5.588
2015,8,16,5.539
2015,8,17,5.538
2015,8,18,5.421
2015,8,19,5.378
2015,8,20,5.356
2015,8,21,5.333
2015,8,22,5.222
2015,8,23,5.099
2015,8,24,5.028
2015,8,25,5.005
2015,8,26,4.897
2015,8,27,4.771
2015,8,28,4.693
2015,8,29,4.639
2015,8,30,4.64
2015,8,31,4.53
2015,9,1,4.466
2015,9,2,4.457
2015,9,3,4.509
2015,9,4,4.541
2015,9,5,4.485
2015,9,6,4.458
2015,9,7,4.397
2015,9,8,4.387
2015,9,9,4.438
2015,9,10,4.507
2015,9,11,4.471
2015,9,12,4.482
2015,9,13,4.426
2015,9,14,4.395
2015,9,15,4.46
2015,9,16,4.495
2015,9,17,4.512
2015,9,18,4.585
2015,9,19,4.616
2015,9,20,4.631
2015,9,21,4.644
2015,9,22,4.687
2015,9,23,4.762
2015,9,24,4.832
2015,9,25,4.833
2015,9,26,4.915
2015,9,27,4.916
2015,9,28,4.986
2015,9,29,5.04
2015,9,30,5.14
2015,10,1,5.356
2015,10,2,5.344
2015,10,3,5.289
2015,10,4,5.374
2015,10,5,5.543
2015,10,6,5.69
2015,10,7,5.819
2015,10,8,5.996
2015,10,9,6.156
2015,10,10,6.225
2015,10,11,6.314
2015,10,12,6.292
2015,10,13,6.396
2015,10,14,6.56
2015,10,15,6.756
2015,10,16,6.976
2015,10,17,7.209
2015,10,18,7.409
2015,10,19,7.564
2015,10,20,7.548
2015,10,21,7.61
2015,10,22,7.759
2015,10,23,7.895
2015,10,24,8.069
2015,10,25,8.151
2015,10,26,8.203
2015,10,27,8.289
2015,10,28,8.359
2015,10,29,8.45
2015,10,30,8.592
2015,10,31,8.76
2015,11,1,8.909
2015,11,2,8.926
2015,11,3,8.959
2015,11,4,9.068
2015,11,5,9.153
2015,11,6,9.307
2015,11,7,9.395
2015,11,8,9.476
2015,11,9,9.543
2015,11,10,9.644
2015,11,11,9.663
2015,11,12,9.65
2015,11,13,9.644
2015,11,14,9.764
2015,11,15,9.853
2015,11,16,9.941
2015,11,17,9.951
2015,11,18,9.951
2015,11,19,10.002
2015,11,20,9.98
2015,11,21,9.946
2015,11,22,10.027
2015,11,23,10.153
2015,11,24,10.281
2015,11,25,10.382
2015,11,26,10.564
2015,11,27,10.754
2015,11,28,10.824
2015,11,29,10.846
2015,11,30,10.829
2015,12,1,11.064
2015,12,2,11.135
2015,12,3,11.223
2015,12,4,11.296
2015,12,5,11.301
2015,12,6,11.372
2015,12,7,11.447
2015,12,8,11.542
2015,12,9,11.591
2015,12,10,11.739
2015,12,11,11.814
2015,12,12,11.871
2015,12,13,11.987
2015,12,14,12.019
2015,12,15,12.112
2015,12,16,12.116
2015,12,17,12.169
2015,12,18,12.249
2015,12,19,12.303
2015,12,20,12.299
2015,12,21,12.411
2015,12,22,12.381
2015,12,23,12.407
2015,12,24,12.507
2015,12,25,12.661
2015,12,26,12.65
2015,12,27,12.68
2015,12,28,12.745
2015,12,29,12.762
2015,12,30,12.8
2015,12,31,12.735
2016,1,1,12.721
2016,1,2,12.806
2016,1,3,12.79
2016,1,4,12.829
2016,1,5,12.874
2016,1,6,13.039
2016,1,7,13.079
2016,1,8,13.101
2016,1,9,13.186
2016,1,10,13.387
2016,1,11,13.493
2016,1,12,13.41
2016,1,13,13.57
2016,1,14,13.499
2016,1,15,13.512
2016,1,16,13.545
2016,1,17,13.58
2016,1,18,13.644
2016,1,19,13.63
2016,1,20,13.677
2016,1,21,13.737
2016,1,22,13.704
2016,1,23,13.684
2016,1,24,13.738
2016,1,25,13.751
2016,1,26,13.819
2016,1,27,13.816
2016,1,28,13.85
2016,1,29,13.904
2016,1,30,13.895
2016,1,31,13.89
2016,2,1,13.926
2016,2,2,13.954
2016,2,3,13.981
2016,2,4,14.025
2016,2,5,14.071
2016,2,6,14.179
2016,2,7,14.173
2016,2,8,14.286
2016,2,9,14.258
2016,2,10,14.118
2016,2,11,14.07
2016,2,12,14.146
2016,2,13,14.198
2016,2,14,14.19
2016,2,15,14.279
2016,2,16,14.237
2016,2,17,14.182
2016,2,18,14.137
2016,2,19,14.161
2016,2,20,14.193
2016,2,21,14.2
2016,2,22,14.151
2016,2,23,14.195
2016,2,24,14.316
2016,2,25,14.358
2016,2,26,14.404
2016,2,27,14.426
2016,2,28,14.524
2016,2,29,14.541
2016,3,1,14.427
2016,3,2,14.418
2016,3,3,14.354
2016,3,4,14.312
2016,3,5,14.322
2016,3,6,14.348
2016,3,7,14.404
2016,3,8,14.397
2016,3,9,14.39
2016,3,10,14.354
2016,3,11,14.408
2016,3,12,14.379
2016,3,13,14.432
2016,3,14,14.375
2016,3,15,14.518
2016,3,16,14.47
2016,3,17,14.464
2016,3,18,14.469
2016,3,19,14.451
2016,3,20,14.463
2016,3,21,14.546
2016,3,22,14.566
2016,3,23,14.509
2016,3,24,14.444
2016,3,25,14.447
2016,3,26,14.419
2016,3,27,14.427
2016,3,28,14.351
2016,3,29,14.23
2016,3,30,14.155
2016,3,31,14.149
2016,4,1,14.117
2016,4,2,14.114
2016,4,3,14.044
2016,4,4,14.053
2016,4,5,14.025
2016,4,6,13.995
2016,4,7,14.028
2016,4,8,13.952
2016,4,9,13.838
2016,4,10,13.836
2016,4,11,13.772
2016,4,12,13.85
2016,4,13,13.826
2016,4,14,13.825
2016,4,15,13.813
2016,4,16,13.767
2016,4,17,13.783
2016,4,18,13.672
2016,4,19,13.583
2016,4,20,13.591
2016,4,21,13.588
2016,4,22,13.493
2016,4,23,13.442
2016,4,24,13.37
2016,4,25,13.327
2016,4,26,13.277
2016,4,27,13.221
2016,4,28,13.186
2016,4,29,13.117
2016,4,30,12.933
2016,5,1,12.746
2016,5,2,12.689
2016,5,3,12.717
2016,5,4,12.622
2016,5,5,12.652
2016,5,6,12.552
2016,5,7,12.529
2016,5,8,12.386
2016,5,9,12.358
2016,5,10,12.286
2016,5,11,12.18
2016,5,12,12.084
2016,5,13,12.01
2016,5,14,11.964
2016,5,15,11.918
2016,5,16,11.87
2016,5,17,11.78
2016,5,18,11.769
2016,5,19,11.715
2016,5,20,11.667
2016,5,21,11.642
2016,5,22,11.61
2016,5,23,11.514
2016,5,24,11.401
2016,5,25,11.397
2016,5,26,11.385
2016,5,27,11.347
2016,5,28,11.297
2016,5,29,11.241
2016,5,30,11.197
2016,5,31,11.132
2016,6,1,11.015
2016,6,2,11.062
2016,6,3,11.082
2016,6,4,11.058
2016,6,5,11.031
2016,6,6,10.965
2016,6,7,10.926
2016,6,8,10.93
2016,6,9,10.91
2016,6,10,10.864
2016,6,11,10.778
2016,6,12,10.767
2016,6,13,10.741
2016,6,14,10.64
2016,6,15,10.588
2016,6,16,10.483
2016,6,17,10.412
2016,6,18,10.385
2016,6,19,10.301
2016,6,20,10.103
2016,6,21,10.054
2016,6,22,9.97
2016,6,23,9.903
2016,6,24,9.83
2016,6,25,9.734
2016,6,26,9.741
2016,6,27,9.665
2016,6,28,9.553
2016,6,29,9.492
2016,6,30,9.404
2016,7,1,9.225
2016,7,2,9.147
2016,7,3,9.031
2016,7,4,8.953
2016,7,5,8.852
2016,7,6,8.823
2016,7,7,8.781
2016,7,8,8.692
2016,7,9,8.573
2016,7,10,8.524
2016,7,11,8.358
2016,7,12,8.15
2016,7,13,8.054
2016,7,14,7.972
2016,7,15,7.905
2016,7,16,7.885
2016,7,17,7.831
2016,7,18,7.775
2016,7,19,7.672
2016,7,20,7.594
2016,7,21,7.475
2016,7,22,7.449
2016,7,23,7.343
2016,7,24,7.264
2016,7,25,7.206
2016,7,26,7.149
2016,7,27,7.061
2016,7,28,6.94
2016,7,29,6.93
2016,7,30,6.773
2016,7,31,6.677
2016,8,1,6.509
2016,8,2,6.398
2016,8,3,6.208
2016,8,4,6.267
2016,8,5,6.203
2016,8,6,6.044
2016,8,7,5.966
2016,8,8,5.919
2016,8,9,5.926
2016,8,10,5.819
2016,8,11,5.646
2016,8,12,5.571
2016,8,13,5.605
2016,8,14,5.512
2016,8,15,5.377
2016,8,16,5.276
2016,8,17,5.219
2016,8,18,5.157
2016,8,19,5.082
2016,8,20,4.976
2016,8,21,4.971
2016,8,22,5.042
2016,8,23,4.962
2016,8,24,4.878
2016,8,25,4.783
2016,8,26,4.702
2016,8,27,4.535
2016,8,28,4.62
2016,8,29,4.507
2016,8,30,4.435
2016,8,31,4.372
2016,9,1,4.33
2016,9,2,4.287
2016,9,3,4.31
2016,9,4,4.259
2016,9,5,4.213
2016,9,6,4.199
2016,9,7,4.145
2016,9,8,4.168
2016,9,9,4.147
2016,9,10,4.168
2016,9,11,4.238
2016,9,12,4.273
2016,9,13,4.348
2016,9,14,4.385
2016,9,15,4.325
2016,9,16,4.347
2016,9,17,4.372
2016,9,18,4.441
2016,9,19,4.512
2016,9,20,4.548
2016,9,21,4.615
2016,9,22,4.688
2016,9,23,4.869
2016,9,24,4.92
2016,9,25,4.907
2016,9,26,5.065
2016,9,27,5.196
2016,9,28,5.185
2016,9,29,5.188
2016,9,30,5.207
2016,10,1,5.288
2016,10,2,5.303
2016,10,3,5.292
2016,10,4,5.302
2016,10,5,5.383
2016,10,6,5.413
2016,10,7,5.396
2016,10,8,5.413
2016,10,9,5.429
2016,10,10,5.452
2016,10,11,5.494
2016,10,12,5.57
2016,10,13,5.613
2016,10,14,5.661
2016,10,15,5.805
2016,10,16,5.928
2016,10,17,5.954
2016,10,18,6.017
2016,10,19,6.18
2016,10,20,6.349
2016,10,21,6.504
2016,10,22,6.636
2016,10,23,6.75
2016,10,24,6.87
2016,10,25,7
2016,10,26,7.005
2016,10,27,7.068
2016,10,28,7.12
2016,10,29,7.125
2016,10,30,7.105
2016,10,31,7.106
2016,11,1,7.219
2016,11,2,7.424
2016,11,3,7.558
2016,11,4,7.675
2016,11,5,7.862
2016,11,6,8.029
2016,11,7,8.168
2016,11,8,8.251
2016,11,9,8.417
2016,11,10,8.471
2016,11,11,8.56
2016,11,12,8.649
2016,11,13,8.653
2016,11,14,8.721
2016,11,15,8.73
2016,11,16,8.804
2016,11,17,8.698
2016,11,18,8.585
2016,11,19,8.584
2016,11,20,8.692
2016,11,21,8.9
2016,11,22,8.989
2016,11,23,9.058
2016,11,24,9.188
2016,11,25,9.291
2016,11,26,9.489
2016,11,27,9.635
2016,11,28,9.726
2016,11,29,9.796
2016,11,30,9.913
2016,12,1,10.183
2016,12,2,10.355
2016,12,3,10.387
2016,12,4,10.369
2016,12,5,10.415
2016,12,6,10.461
2016,12,7,10.662
2016,12,8,10.683
2016,12,9,10.8
2016,12,10,11.071
2016,12,11,11.244
2016,12,12,11.266
2016,12,13,11.348
2016,12,14,11.514
2016,12,15,11.541
2016,12,16,11.715
2016,12,17,11.762
2016,12,18,11.774
2016,12,19,11.867
2016,12,20,11.966
2016,12,21,11.841
2016,12,22,11.831
2016,12,23,11.737
2016,12,24,11.865
2016,12,25,12.027
2016,12,26,12.088
2016,12,27,12.291
2016,12,28,12.484
2016,12,29,12.525
2016,12,30,12.617
2016,12,31,12.553
2017,1,1,12.643
2017,1,2,12.644
2017,1,3,12.713
2017,1,4,12.954
2017,1,5,12.956
2017,1,6,12.839
2017,1,7,12.881
2017,1,8,12.87
2017,1,9,12.847
2017,1,10,12.896
2017,1,11,12.994
2017,1,12,12.91
2017,1,13,12.874
2017,1,14,12.851
2017,1,15,12.883
2017,1,16,13.033
2017,1,17,13.058
2017,1,18,13.119
2017,1,19,13.267
2017,1,20,13.384
2017,1,21,13.402
2017,1,22,13.496
2017,1,23,13.622
2017,1,24,13.734
2017,1,25,13.781
2017,1,26,13.717
2017,1,27,13.702
2017,1,28,13.694
2017,1,29,13.636
2017,1,30,13.713
2017,1,31,13.781
2017,2,1,13.861
2017,2,2,13.865
2017,2,3,13.892
2017,2,4,13.864
2017,2,5,13.87
2017,2,6,13.929
2017,2,7,13.886
2017,2,8,13.916
2017,2,9,13.905
2017,2,10,13.906
2017,2,11,13.873
2017,2,12,13.916
2017,2,13,14.052
2017,2,14,14.153
2017,2,15,14.186
2017,2,16,14.335
2017,2,17,14.271
2017,2,18,14.311
2017,2,19,14.329
2017,2,20,14.305
2017,2,21,14.322
2017,2,22,14.403
2017,2,23,14.404
2017,2,24,14.376
2017,2,25,14.337
2017,2,26,14.3
2017,2,27,14.286
2017,2,28,14.291
2017,3,1,14.341
2017,3,2,14.332
2017,3,3,14.395
2017,3,4,14.404
2017,3,5,14.449
2017,3,6,14.417
2017,3,7,14.365
2017,3,8,14.326
2017,3,9,14.331
2017,3,10,14.31
2017,3,11,14.394
2017,3,12,14.369
2017,3,13,14.374
2017,3,14,14.421
2017,3,15,14.396
2017,3,16,14.317
2017,3,17,14.28
2017,3,18,14.257
2017,3,19,14.193
2017,3,20,14.231
2017,3,21,14.227
2017,3,22,14.171
2017,3,23,14.15
2017,3,24,14.12
2017,3,25,14.123
2017,3,26,14.197
2017,3,27,14.199
2017,3,28,14.211
2017,3,29,14.256
2017,3,30,14.253
2017,3,31,14.183
2017,4,1,14.164
2017,4,2,14.165
2017,4,3,14.219
2017,4,4,14.205
2017,4,5,14.119
2017,4,6,14.013
2017,4,7,14.051
2017,4,8,13.964
2017,4,9,13.926
2017,4,10,13.936
2017,4,11,13.931
2017,4,12,13.92
2017,4,13,13.803
2017,4,14,13.683
2017,4,15,13.693
2017,4,16,13.654
2017,4,17,13.736
2017,4,18,13.682
2017,4,19,13.657
2017,4,20,13.625
2017,4,21,13.561
2017,4,22,13.467
2017,4,23,13.436
2017,4,24,13.469
2017,4,25,13.454
2017,4,26,13.477
2017,4,27,13.452
2017,4,28,13.415
2017,4,29,13.394
2017,4,30,13.333
2017,5,1,13.14
2017,5,2,13.136
2017,5,3,13.141
2017,5,4,13.069
2017,5,5,13.08
2017,5,6,13.1
2017,5,7,12.994
2017,5,8,12.955
2017,5,9,12.924
2017,5,10,12.945
2017,5,11,12.879
2017,5,12,12.8
2017,5,13,12.731
2017,5,14,12.679
2017,5,15,12.666
2017,5,16,12.563
2017,5,17,12.58
2017,5,18,12.525
2017,5,19,12.514
2017,5,20,12.542
2017,5,21,12.463
2017,5,22,12.389
2017,5,23,12.353
2017,5,24,12.277
2017,5,25,12.301
2017,5,26,12.292
2017,5,27,12.247
2017,5,28,12.15
2017,5,29,12.08
2017,5,30,12.035
2017,5,31,11.994
2017,6,1,11.754
2017,6,2,11.776
2017,6,3,11.739
2017,6,4,11.636
2017,6,5,11.6
2017,6,6,11.5
2017,6,7,11.412
2017,6,8,11.341
2017,6,9,11.294
2017,6,10,11.229
2017,6,11,11.158
2017,6,12,11.071
2017,6,13,10.971
2017,6,14,10.879
2017,6,15,10.815
2017,6,16,10.75
2017,6,17,10.671
2017,6,18,10.61
2017,6,19,10.564
2017,6,20,10.49
2017,6,21,10.326
2017,6,22,10.262
2017,6,23,10.172
2017,6,24,10.087
2017,6,25,9.981
2017,6,26,9.959
2017,6,27,9.873
2017,6,28,9.704
2017,6,29,9.629
2017,6,30,9.439
2017,7,1,9.269
2017,7,2,9.147
2017,7,3,9.115
2017,7,4,9.029
2017,7,5,9.018
2017,7,6,8.909
2017,7,7,8.773
2017,7,8,8.691
2017,7,9,8.66
2017,7,10,8.615
2017,7,11,8.469
2017,7,12,8.371
2017,7,13,8.173
2017,7,14,8.081
2017,7,15,7.912
2017,7,16,7.855
2017,7,17,7.755
2017,7,18,7.645
2017,7,19,7.586
2017,7,20,7.408
2017,7,21,7.323
2017,7,22,7.283
2017,7,23,7.341
2017,7,24,7.241
2017,7,25,7.186
2017,7,26,7.133
2017,7,27,7.038
2017,7,28,6.9
2017,7,29,6.783
2017,7,30,6.693
2017,7,31,6.718
2017,8,1,6.559
2017,8,2,6.469
2017,8,3,6.355
2017,8,4,6.206
2017,8,5,6.16
2017,8,6,6.091
2017,8,7,5.96
2017,8,8,5.815
2017,8,9,5.782
2017,8,10,5.658
2017,8,11,5.567
2017,8,12,5.516
2017,8,13,5.455
2017,8,14,5.449
2017,8,15,5.381
2017,8,16,5.275
2017,8,17,5.296
2017,8,18,5.276
2017,8,19,5.242
2017,8,20,5.256
2017,8,21,5.243
2017,8,22,5.197
2017,8,23,5.13
2017,8,24,5.003
2017,8,25,4.946
2017,8,26,4.971
2017,8,27,4.984
2017,8,28,4.973
2017,8,29,4.945
2017,8,30,4.877
2017,8,31,4.863
2017,9,1,4.804
2017,9,2,4.812
2017,9,3,4.825
2017,9,4,4.826
2017,9,5,4.759
2017,9,6,4.691
2017,9,7,4.676
2017,9,8,4.686
2017,9,9,4.673
2017,9,10,4.666
2017,9,11,4.684
2017,9,12,4.666
2017,9,13,4.635
2017,9,14,4.675
2017,9,15,4.739
2017,9,16,4.732
2017,9,17,4.791
2017,9,18,4.753
2017,9,19,4.751
2017,9,20,4.849
2017,9,21,4.828
2017,9,22,4.851
2017,9,23,4.828
2017,9,24,4.876
2017,9,25,4.923
2017,9,26,5.04
2017,9,27,5.08
2017,9,28,5.154
2017,9,29,5.156
2017,9,30,5.228
2017,10,1,5.376
2017,10,2,5.4
2017,10,3,5.432
2017,10,4,5.511
2017,10,5,5.534
2017,10,6,5.585
2017,10,7,5.718
2017,10,8,5.91
2017,10,9,6.041
2017,10,10,6.122
2017,10,11,6.194
2017,10,12,6.38
2017,10,13,6.446
2017,10,14,6.506
2017,10,15,6.553
2017,10,16,6.691
2017,10,17,6.851
2017,10,18,7.04
2017,10,19,7.17
2017,10,20,7.269
2017,10,21,7.405
2017,10,22,7.556
2017,10,23,7.587
2017,10,24,7.609
2017,10,25,7.664
2017,10,26,7.777
2017,10,27,7.939
2017,10,28,8.075
2017,10,29,8.061
2017,10,30,8.162
2017,10,31,8.217
2017,11,1,8.329
2017,11,2,8.356
2017,11,3,8.395
2017,11,4,8.498
2017,11,5,8.618
2017,11,6,8.758
2017,11,7,8.882
2017,11,8,8.992
2017,11,9,9.171
2017,11,10,9.312
2017,11,11,9.326
2017,11,12,9.316
2017,11,13,9.339
2017,11,14,9.434
2017,11,15,9.485
2017,11,16,9.567
2017,11,17,9.61
2017,11,18,9.656
2017,11,19,9.744
2017,11,20,9.791
2017,11,21,9.815
2017,11,22,9.792
2017,11,23,9.989
2017,11,24,10.176
2017,11,25,10.225
2017,11,26,10.286
2017,11,27,10.389
2017,11,28,10.448
2017,11,29,10.503
2017,11,30,10.583
2017,12,1,10.801
2017,12,2,10.867
2017,12,3,10.931
2017,12,4,10.909
2017,12,5,10.991
2017,12,6,11.095
2017,12,7,11.084
2017,12,8,11.17
2017,12,9,11.331
2017,12,10,11.569
2017,12,11,11.733
2017,12,12,11.775
2017,12,13,11.865
2017,12,14,11.839
2017,12,15,11.825
2017,12,16,11.827
2017,12,17,11.923
2017,12,18,12.046
2017,12,19,12.024
2017,12,20,12.094
2017,12,21,12.072
2017,12,22,12.075
2017,12,23,12.05
2017,12,24,12.14
2017,12,25,12.229
2017,12,26,12.339
2017,12,27,12.291
2017,12,28,12.235
2017,12,29,12.223
2017,12,30,12.273
2017,12,31,12.397
2018,1,1,12.484
2018,1,2,12.6
2018,1,3,12.634
2018,1,4,12.724
2018,1,5,12.834
2018,1,6,12.772
2018,1,7,12.75
2018,1,8,12.74
2018,1,9,12.874
2018,1,10,12.87
2018,1,11,12.892
2018,1,12,12.887
2018,1,13,13.013
2018,1,14,13.059
2018,1,15,13.107
2018,1,16,13.151
2018,1,17,13.147
2018,1,18,13.166
2018,1,19,13.177
2018,1,20,13.212
2018,1,21,13.215
2018,1,22,13.217
2018,1,23,13.318
2018,1,24,13.427
2018,1,25,13.433
2018,1,26,13.352
2018,1,27,13.272
2018,1,28,13.401
2018,1,29,13.45
2018,1,30,13.563
2018,1,31,13.657
2018,2,1,13.764
2018,2,2,13.833
2018,2,3,13.9
2018,2,4,13.929
2018,2,5,13.976
2018,2,6,13.861
2018,2,7,13.797
2018,2,8,13.831
2018,2,9,13.772
2018,2,10,13.791
2018,2,11,13.809
2018,2,12,13.844
2018,2,13,13.865
2018,2,14,13.831
2018,2,15,13.875
2018,2,16,13.902
2018,2,17,13.954
2018,2,18,13.968
2018,2,19,14.009
2018,2,20,14.065
2018,2,21,14.109
2018,2,22,14.177
2018,2,23,14.228
2018,2,24,14.134
2018,2,25,14.172
2018,2,26,14.187
2018,2,27,14.166
2018,2,28,14.334
2018,3,1,14.336
2018,3,2,14.293
2018,3,3,14.25
2018,3,4,14.23
2018,3,5,14.186
2018,3,6,14.13
2018,3,7,14.177
2018,3,8,14.241
2018,3,9,14.292
2018,3,10,14.306
2018,3,11,14.319
2018,3,12,14.395
2018,3,13,14.418
2018,3,14,14.499
2018,3,15,14.482
2018,3,16,14.461
2018,3,17,14.464
2018,3,18,14.381
2018,3,19,14.33
2018,3,20,14.233
2018,3,21,14.243
2018,3,22,14.318
2018,3,23,14.271
2018,3,24,14.246
2018,3,25,14.201
2018,3,26,14.209
2018,3,27,14.274
2018,3,28,14.309
2018,3,29,14.235
2018,3,30,14.239
2018,3,31,14.257
2018,4,1,14.196
2018,4,2,14.119
2018,4,3,14.02
2018,4,4,14.045
2018,4,5,13.972
2018,4,6,13.939
2018,4,7,13.877
2018,4,8,13.919
2018,4,9,13.903
2018,4,10,13.852
2018,4,11,13.889
2018,4,12,13.827
2018,4,13,13.833
2018,4,14,13.76
2018,4,15,13.728
2018,4,16,13.648
2018,4,17,13.666
2018,4,18,13.652
2018,4,19,13.589
2018,4,20,13.562
2018,4,21,13.534
2018,4,22,13.414
2018,4,23,13.449
2018,4,24,13.465
2018,4,25,13.42
2018,4,26,13.446
2018,4,27,13.399
2018,4,28,13.257
2018,4,29,13.25
2018,4,30,13.252
2018,5,1,13.054
2018,5,2,13.012
2018,5,3,12.941
2018,5,4,12.841
2018,5,5,12.769
2018,5,6,12.647
2018,5,7,12.57
2018,5,8,12.58
2018,5,9,12.542
2018,5,10,12.521
2018,5,11,12.459
2018,5,12,12.358
2018,5,13,12.249
2018,5,14,12.28
2018,5,15,12.209
2018,5,16,12.249
2018,5,17,12.231
2018,5,18,12.111
2018,5,19,12.043
2018,5,20,11.99
2018,5,21,11.891
2018,5,22,11.872
2018,5,23,11.885
2018,5,24,11.801
2018,5,25,11.828
2018,5,26,11.823
2018,5,27,11.765
2018,5,28,11.757
2018,5,29,11.693
2018,5,30,11.612
2018,5,31,11.61
2018,6,1,11.44
2018,6,2,11.442
2018,6,3,11.368
2018,6,4,11.291
2018,6,5,11.26
2018,6,6,11.161
2018,6,7,11.167
2018,6,8,11.102
2018,6,9,11.079
2018,6,10,11.048
2018,6,11,11.034
2018,6,12,11.002
2018,6,13,10.972
2018,6,14,10.882
2018,6,15,10.839
2018,6,16,10.72
2018,6,17,10.742
2018,6,18,10.801
2018,6,19,10.694
2018,6,20,10.696
2018,6,21,10.582
2018,6,22,10.483
2018,6,23,10.411
2018,6,24,10.399
2018,6,25,10.293
2018,6,26,10.225
2018,6,27,10.136
2018,6,28,10.053
2018,6,29,10.017
2018,6,30,9.986
2018,7,1,9.759
2018,7,2,9.66
2018,7,3,9.633
2018,7,4,9.543
2018,7,5,9.359
2018,7,6,9.389
2018,7,7,9.189
2018,7,8,9.193
2018,7,9,9.17
2018,7,10,9.012
2018,7,11,8.85
2018,7,12,8.724
2018,7,13,8.48
2018,7,14,8.37
2018,7,15,8.435
2018,7,16,8.345
2018,7,17,8.232
2018,7,18,8.152
2018,7,19,8.111
2018,7,20,7.931
2018,7,21,7.761
2018,7,22,7.614
2018,7,23,7.356
2018,7,24,7.238
2018,7,25,7.245
2018,7,26,7.162
2018,7,27,7.077
2018,7,28,7.096
2018,7,29,6.93
2018,7,30,6.711
2018,7,31,6.584
2018,8,1,6.53
2018,8,2,6.526
2018,8,3,6.41
2018,8,4,6.368
2018,8,5,6.253
2018,8,6,6.124
2018,8,7,6.04
2018,8,8,5.998
2018,8,9,5.963
2018,8,10,5.864
2018,8,11,5.891
2018,8,12,5.86
2018,8,13,5.737
2018,8,14,5.636
2018,8,15,5.561
2018,8,16,5.476
2018,8,17,5.449
2018,8,18,5.453
2018,8,19,5.422
2018,8,20,5.277
2018,8,21,5.254
2018,8,22,5.2
2018,8,23,5.222
2018,8,24,5.159
2018,8,25,5.128
2018,8,26,5.095
2018,8,27,5.066
2018,8,28,5.022
2018,8,29,5.01
2018,8,30,5.057
2018,8,31,5.008
2018,9,1,4.945
2018,9,2,4.895
2018,9,3,4.887
2018,9,4,4.88
2018,9,5,4.87
2018,9,6,4.874
2018,9,7,4.841
2018,9,8,4.821
2018,9,9,4.827
2018,9,10,4.807
2018,9,11,4.763
2018,9,12,4.749
2018,9,13,4.757
2018,9,14,4.7
2018,9,15,4.688
2018,9,16,4.673
2018,9,17,4.677
2018,9,18,4.711
2018,9,19,4.663
2018,9,20,4.645
2018,9,21,4.63
2018,9,22,4.649
2018,9,23,4.692
2018,9,24,4.708
2018,9,25,4.77
2018,9,26,4.801
2018,9,27,4.884
2018,9,28,4.899
2018,9,29,4.915
2018,9,30,4.936
2018,10,1,5.054
2018,10,2,5.038
2018,10,3,5.063
2018,10,4,5.127
2018,10,5,5.139
2018,10,6,5.117
2018,10,7,5.135
2018,10,8,5.161
2018,10,9,5.237
2018,10,10,5.227
2018,10,11,5.3
2018,10,12,5.416
2018,10,13,5.513
2018,10,14,5.654
2018,10,15,5.837
2018,10,16,5.984
2018,10,17,5.961
2018,10,18,6.047
2018,10,19,6.146
2018,10,20,6.262
2018,10,21,6.46
2018,10,22,6.635
2018,10,23,6.763
2018,10,24,6.997
2018,10,25,7.209
2018,10,26,7.528
2018,10,27,7.712
2018,10,28,7.683
2018,10,29,7.705
2018,10,30,7.906
2018,10,31,8.141
2018,11,1,8.315
2018,11,2,8.475
2018,11,3,8.73
2018,11,4,8.842
2018,11,5,8.922
2018,11,6,8.952
2018,11,7,9.029
2018,11,8,9.088
2018,11,9,9.228
2018,11,10,9.287
2018,11,11,9.413
2018,11,12,9.511
2018,11,13,9.564
2018,11,14,9.6
2018,11,15,9.735
2018,11,16,9.882
2018,11,17,10.005
2018,11,18,10.091
2018,11,19,10.217
2018,11,20,10.349
2018,11,21,10.485
2018,11,22,10.68
2018,11,23,10.588
2018,11,24,10.678
2018,11,25,10.697
2018,11,26,10.775
2018,11,27,10.795
2018,11,28,10.826
2018,11,29,10.929
2018,11,30,11.006
2018,12,1,11.071
2018,12,2,11.075
2018,12,3,11.175
2018,12,4,11.138
2018,12,5,11.203
2018,12,6,11.233
2018,12,7,11.337
2018,12,8,11.413
2018,12,9,11.503
2018,12,10,11.506
2018,12,11,11.648
2018,12,12,11.672
2018,12,13,11.811
2018,12,14,11.856
2018,12,15,11.926
2018,12,16,11.972
2018,12,17,12.007
2018,12,18,12.066
2018,12,19,12.115
2018,12,20,12.054
2018,12,21,12.16
2018,12,22,12.269
2018,12,23,12.316
2018,12,24,12.253
2018,12,25,12.273
2018,12,26,12.272
2018,12,27,12.325
2018,12,28,12.344
2018,12,29,12.523
2018,12,30,12.569
2018,12,31,12.621
2019,1,1,12.934
2019,1,2,12.992
2019,1,3,12.98
2019,1,4,13.045
2019,1,5,13.147
2019,1,6,13.316
2019,1,7,13.282
2019,1,8,13.236
2019,1,9,13.458
2019,1,10,13.383
2019,1,11,13.389
2019,1,12,13.324
2019,1,13,13.339
2019,1,14,13.462
2019,1,15,13.537
2019,1,16,13.575
2019,1,17,13.633
2019,1,18,13.639
2019,1,19,13.686
2019,1,20,13.759
2019,1,21,13.82
2019,1,22,13.805
2019,1,23,13.865
2019,1,24,13.906
2019,1,25,13.89
2019,1,26,13.939
2019,1,27,14.054
2019,1,28,14.076
2019,1,29,14.051
2019,1,30,14.041
2019,1,31,14.021
2019,2,1,14.086
2019,2,2,14.019
2019,2,3,14.025
2019,2,4,14.026
2019,2,5,14.093
2019,2,6,14.082
2019,2,7,14.108
2019,2,8,14.172
2019,2,9,14.251
2019,2,10,14.254
2019,2,11,14.295
2019,2,12,14.32
2019,2,13,14.471
2019,2,14,14.513
2019,2,15,14.419
2019,2,16,14.448
2019,2,17,14.462
2019,2,18,14.553
2019,2,19,14.596
2019,2,20,14.678
2019,2,21,14.709
2019,2,22,14.708
2019,2,23,14.699
2019,2,24,14.652
2019,2,25,14.573
2019,2,26,14.611
2019,2,27,14.606
2019,2,28,14.594
2019,3,1,14.546
2019,3,2,14.595
2019,3,3,14.622
2019,3,4,14.65
2019,3,5,14.643
2019,3,6,14.656
2019,3,7,14.719
2019,3,8,14.772
2019,3,9,14.801
2019,3,10,14.772
2019,3,11,14.896
2019,3,12,14.797
2019,3,13,14.818
2019,3,14,14.76
2019,3,15,14.716
2019,3,16,14.694
2019,3,17,14.659
2019,3,18,14.556
2019,3,19,14.531
2019,3,20,14.694
2019,3,21,14.618
2019,3,22,14.597
2019,3,23,14.486
2019,3,24,14.451
2019,3,25,14.382
2019,3,26,14.33
2019,3,27,14.331
2019,3,28,14.308
2019,3,29,14.227
2019,3,30,14.096
2019,3,31,14.06
2019,4,1,14.014
2019,4,2,14.013
2019,4,3,13.966
2019,4,4,13.889
2019,4,5,13.767
2019,4,6,13.627
2019,4,7,13.539
2019,4,8,13.565
2019,4,9,13.554
2019,4,10,13.547
2019,4,11,13.515
2019,4,12,13.462
2019,4,13,13.5
2019,4,14,13.49
2019,4,15,13.431
2019,4,16,13.394
2019,4,17,13.328
2019,4,18,13.254
2019,4,19,13.214
2019,4,20,13.23
2019,4,21,13.262
2019,4,22,13.221
2019,4,23,13.279
2019,4,24,13.254
2019,4,25,13.307
2019,4,26,13.179
2019,4,27,13.103
2019,4,28,13.08
2019,4,29,13.033
2019,4,30,13.016
2019,5,1,12.862
2019,5,2,12.812
2019,5,3,12.807
2019,5,4,12.662
2019,5,5,12.554
2019,5,6,12.543
2019,5,7,12.576
2019,5,8,12.592
2019,5,9,12.471
2019,5,10,12.368
2019,5,11,12.403
2019,5,12,12.371
2019,5,13,12.264
2019,5,14,12.254
2019,5,15,12.232
2019,5,16,12.192
2019,5,17,12.134
2019,5,18,12.096
2019,5,19,12.044
2019,5,20,11.937
2019,5,21,11.942
2019,5,22,11.96
2019,5,23,11.932
2019,5,24,11.899
2019,5,25,11.877
2019,5,26,11.837
2019,5,27,11.806
2019,5,28,11.665
2019,5,29,11.606
2019,5,30,11.578
2019,5,31,11.487
2019,6,1,11.36
2019,6,2,11.246
2019,6,3,11.207
2019,6,4,11.136
2019,6,5,11.127
2019,6,6,11.089
2019,6,7,11.027
2019,6,8,10.979
2019,6,9,10.962
2019,6,10,10.871
2019,6,11,10.829
2019,6,12,10.788
2019,6,13,10.903
2019,6,14,10.9
2019,6,15,10.849
2019,6,16,10.821
2019,6,17,10.74
2019,6,18,10.637
2019,6,19,10.529
2019,6,20,10.453
2019,6,21,10.33
2019,6,22,10.258
2019,6,23,10.199
2019,6,24,10.15
2019,6,25,10.008
2019,6,26,9.902
2019,6,27,9.736
2019,6,28,9.655
2019,6,29,9.577
2019,6,30,9.54
2019,7,1,9.176
2019,7,2,9.093
2019,7,3,9.049
2019,7,4,8.973
2019,7,5,8.861
2019,7,6,8.7
2019,7,7,8.573
2019,7,8,8.381
2019,7,9,8.253
2019,7,10,8.115
2019,7,11,8.055
2019,7,12,7.958
2019,7,13,7.868
2019,7,14,7.791
2019,7,15,7.673
2019,7,16,7.621
2019,7,17,7.446
2019,7,18,7.25
2019,7,19,7.117
2019,7,20,7.107
2019,7,21,6.982
2019,7,22,6.901
2019,7,23,6.86
2019,7,24,6.734
2019,7,25,6.661
2019,7,26,6.591
2019,7,27,6.477
2019,7,28,6.362
2019,7,29,6.339
2019,7,30,6.187
2019,7,31,6.115
2019,8,1,6.023
2019,8,2,5.924
2019,8,3,5.828
2019,8,4,5.78
2019,8,5,5.595
2019,8,6,5.464
2019,8,7,5.392
2019,8,8,5.385
2019,8,9,5.303
2019,8,10,5.1
2019,8,11,5.098
2019,8,12,5.1
2019,8,13,4.981
2019,8,14,4.963
2019,8,15,4.901
2019,8,16,4.898
2019,8,17,4.851
2019,8,18,4.766
2019,8,19,4.767
2019,8,20,4.756
2019,8,21,4.744
2019,8,22,4.635
2019,8,23,4.625
2019,8,24,4.641
2019,8,25,4.675
2019,8,26,4.636
2019,8,27,4.602
2019,8,28,4.632
2019,8,29,4.649
2019,8,30,4.59
2019,8,31,4.512
2019,9,1,4.442
2019,9,2,4.433
2019,9,3,4.359
2019,9,4,4.328
2019,9,5,4.352
2019,9,6,4.371
2019,9,7,4.408
2019,9,8,4.369
2019,9,9,4.376
2019,9,10,4.344
2019,9,11,4.319
2019,9,12,4.326
2019,9,13,4.269
2019,9,14,4.215
2019,9,15,4.186
2019,9,16,4.204
2019,9,17,4.188
2019,9,18,4.166
2019,9,19,4.244
2019,9,20,4.251
2019,9,21,4.303
2019,9,22,4.296
2019,9,23,4.357
2019,9,24,4.411
2019,9,25,4.47
2019,9,26,4.522
2019,9,27,4.563
2019,9,28,4.596
2019,9,29,4.601
2019,9,30,4.648
2019,10,1,4.828
2019,10,2,4.881
2019,10,3,4.855
2019,10,4,4.882
2019,10,5,4.903
2019,10,6,4.915
2019,10,7,4.952
2019,10,8,4.963
2019,10,9,4.977
2019,10,10,5.061
2019,10,11,5.069
2019,10,12,5.165
2019,10,13,5.161
2019,10,14,5.228
2019,10,15,5.288
2019,10,16,5.327
2019,10,17,5.445
2019,10,18,5.58
2019,10,19,5.726
2019,10,20,5.794
2019,10,21,5.9
2019,10,22,6.027
2019,10,23,6.143
2019,10,24,6.292
2019,10,25,6.509
2019,10,26,6.78
2019,10,27,7.029
2019,10,28,7.32
2019,10,29,7.427
2019,10,30,7.573
2019,10,31,7.782
2019,11,1,7.987
2019,11,2,8.169
2019,11,3,8.29
2019,11,4,8.379
2019,11,5,8.558
2019,11,6,8.675
2019,11,7,8.686
2019,11,8,8.739
2019,11,9,8.825
2019,11,10,8.879
2019,11,11,8.993
2019,11,12,9.178
2019,11,13,9.249
2019,11,14,9.387
2019,11,15,9.43
2019,11,16,9.433
2019,11,17,9.45
2019,11,18,9.552
2019,11,19,9.719
2019,11,20,9.76
2019,11,21,9.811
2019,11,22,9.932
2019,11,23,10
2019,11,24,10.029
2019,11,25,10.066
2019,11,26,10.171
2019,11,27,10.137
2019,11,28,10.269
2019,11,29,10.41
2019,11,30,10.422
2019,12,1,10.542
2019,12,2,10.628
2019,12,3,10.77
2019,12,4,10.914
2019,12,5,10.978
2019,12,6,11.123
2019,12,7,11.359
2019,12,8,11.518
2019,12,9,11.581
2019,12,10,11.618
2019,12,11,11.666
2019,12,12,11.698
2019,12,13,11.781
2019,12,14,11.883
2019,12,15,11.994
2019,12,16,12.042
2019,12,17,11.998
2019,12,18,12.018
2019,12,19,12.077
2019,12,20,12.182
2019,12,21,12.226
2019,12,22,12.327
2019,12,23,12.436
2019,12,24,12.494
2019,12,25,12.545
2019,12,26,12.638
2019,12,27,12.721
2019,12,28,12.712
2019,12,29,12.78
2019,12,30,12.858
2019,12,31,12.889
2020,1,1,13.102
2020,1,2,13.075
2020,1,3,13.176
2020,1,4,13.187
2020,1,5,13.123
2020,1,6,13.196
2020,1,7,13.227
2020,1,8,13.295
2020,1,9,13.289
2020,1,10,13.277
2020,1,11,13.342
2020,1,12,13.399
2020,1,13,13.389
2020,1,14,13.493
2020,1,15,13.577
2020,1,16,13.571
2020,1,17,13.715
2020,1,18,13.737
2020,1,19,13.815
2020,1,20,13.887
2020,1,21,13.9
2020,1,22,13.932
2020,1,23,14.026
2020,1,24,14.002
2020,1,25,14.108
2020,1,26,14.122
2020,1,27,14.115
2020,1,28,14.146
2020,1,29,14.253
2020,1,30,14.3
2020,1,31,14.339
2020,2,1,14.304
2020,2,2,14.42
2020,2,3,14.373
2020,2,4,14.363
2020,2,5,14.463
2020,2,6,14.596
2020,2,7,14.641
2020,2,8,14.754
2020,2,9,14.693
2020,2,10,14.738
2020,2,11,14.662
2020,2,12,14.664
2020,2,13,14.531
2020,2,14,14.73
2020,2,15,14.678
2020,2,16,14.72
2020,2,17,14.675
2020,2,18,14.643
2020,2,19,14.669
2020,2,20,14.753
2020,2,21,14.857
2020,2,22,15
2020,2,23,14.836
2020,2,24,14.749
2020,2,25,14.723
2020,2,26,14.774
2020,2,27,14.844
2020,2,28,14.982
2020,2,29,15.03
2020,3,1,15.037
2020,3,2,14.964
2020,3,3,15.032
2020,3,4,15.155
2020,3,5,15.048
2020,3,6,14.971
2020,3,7,14.911
2020,3,8,14.91
2020,3,9,15.007
2020,3,10,15.025
2020,3,11,15.088
2020,3,12,15.022
2020,3,13,14.918
2020,3,14,14.862
2020,3,15,14.951
2020,3,16,15.062
2020,3,17,14.914
2020,3,18,14.909
2020,3,19,14.874
2020,3,20,14.855
2020,3,21,14.793
2020,3,22,14.627
2020,3,23,14.472
2020,3,24,14.422
2020,3,25,14.438
2020,3,26,14.311
2020,3,27,14.399
2020,3,28,14.344
2020,3,29,14.249
2020,3,30,14.257
2020,3,31,14.269
2020,4,1,14.214
2020,4,2,14.205
2020,4,3,14.15
2020,4,4,14.07
2020,4,5,13.98
2020,4,6,14.036
2020,4,7,13.985
2020,4,8,13.818
2020,4,9,13.826
2020,4,10,13.842
2020,4,11,13.757
2020,4,12,13.842
2020,4,13,13.838
2020,4,14,13.871
2020,4,15,13.781
2020,4,16,13.734
2020,4,17,13.662
2020,4,18,13.63
2020,4,19,13.686
2020,4,20,13.661
2020,4,21,13.615
2020,4,22,13.773
2020,4,23,13.548
2020,4,24,13.531
2020,4,25,13.372
2020,4,26,13.266
2020,4,27,13.262
2020,4,28,13.349
2020,4,29,13.329
2020,4,30,13.3
2020,5,1,13.116
2020,5,2,13.162
2020,5,3,13.077
2020,5,4,13.012
2020,5,5,13.003
2020,5,6,12.912
2020,5,7,12.798
2020,5,8,12.756
2020,5,9,12.786
2020,5,10,12.747
2020,5,11,12.668
2020,5,12,12.752
2020,5,13,12.628
2020,5,14,12.534
2020,5,15,12.402
2020,5,16,12.298
2020,5,17,12.242
2020,5,18,12.187
2020,5,19,12.139
2020,5,20,12.158
2020,5,21,12.121
2020,5,22,11.958
2020,5,23,11.945
2020,5,24,11.931
2020,5,25,11.941
2020,5,26,11.775
2020,5,27,11.718
2020,5,28,11.657
2020,5,29,11.629
2020,5,30,11.562
2020,5,31,11.559
2020,6,1,11.44
2020,6,2,11.395
2020,6,3,11.367
2020,6,4,11.307
2020,6,5,11.264
2020,6,6,11.222
2020,6,7,11.16
2020,6,8,11.079
2020,6,9,10.996
2020,6,10,10.956
2020,6,11,10.889
2020,6,12,10.891
2020,6,13,10.829
2020,6,14,10.748
2020,6,15,10.696
2020,6,16,10.579
2020,6,17,10.462
2020,6,18,10.436
2020,6,19,10.404
2020,6,20,10.241
2020,6,21,10.292
2020,6,22,10.229
2020,6,23,10.113
2020,6,24,9.947
2020,6,25,9.906
2020,6,26,9.876
2020,6,27,9.854
2020,6,28,9.723
2020,6,29,9.575
2020,6,30,9.445
2020,7,1,9.262
2020,7,2,9.142
2020,7,3,8.942
2020,7,4,8.807
2020,7,5,8.648
2020,7,6,8.455
2020,7,7,8.276
2020,7,8,8.133
2020,7,9,8.037
2020,7,10,7.861
2020,7,11,7.819
2020,7,12,7.747
2020,7,13,7.473
2020,7,14,7.308
2020,7,15,7.188
2020,7,16,7.078
2020,7,17,6.954
2020,7,18,6.789
2020,7,19,6.71
2020,7,20,6.6
2020,7,21,6.475
2020,7,22,6.33
2020,7,23,6.301
2020,7,24,6.311
2020,7,25,6.246
2020,7,26,6.204
2020,7,27,6.13
2020,7,28,6.221
2020,7,29,6.09
2020,7,30,6.069
2020,7,31,6.036
2020,8,1,5.976
2020,8,2,5.852
2020,8,3,5.79
2020,8,4,5.783
2020,8,5,5.86
2020,8,6,5.812
2020,8,7,5.76
2020,8,8,5.645
2020,8,9,5.549
2020,8,10,5.595
2020,8,11,5.579
2020,8,12,5.484
2020,8,13,5.383
2020,8,14,5.137
2020,8,15,5.2
2020,8,16,5.069
2020,8,17,4.957
2020,8,18,4.93
2020,8,19,4.816
2020,8,20,4.704
2020,8,21,4.63
2020,8,22,4.577
2020,8,23,4.552
2020,8,24,4.492
2020,8,25,4.429
2020,8,26,4.427
2020,8,27,4.363
2020,8,28,4.448
2020,8,29,4.365
2020,8,30,4.26
2020,8,31,4.2
2020,9,1,4.004
2020,9,2,4.051
2020,9,3,3.939
2020,9,4,3.822
2020,9,5,3.822
2020,9,6,3.811
2020,9,7,3.777
2020,9,8,3.77
2020,9,9,3.777
2020,9,10,3.763
2020,9,11,3.74
2020,9,12,3.745
2020,9,13,3.709
2020,9,14,3.745
2020,9,15,3.743
2020,9,16,3.774
2020,9,17,3.81
2020,9,18,3.826
2020,9,19,3.801
2020,9,20,3.853
2020,9,21,3.899
2020,9,22,3.994
2020,9,23,4.057
2020,9,24,4.118
2020,9,25,4.147
2020,9,26,4.195
2020,9,27,4.195
2020,9,28,4.254
2020,9,29,4.274
2020,9,30,4.318

==> anc/brewermap.m <==
function [map,num,typ] = brewermap(N,scheme)
% The complete selection of ColorBrewer colorschemes (RGB colormaps).
%
% (c) 2014 Stephen Cobeldick
%
% Returns any RGB colormap from the ColorBrewer colorschemes, especially
% intended for mapping and plots with attractive, distinguishable colors.
%
%%% Syntax (basic):
%  map = brewermap(N,scheme); % Select colormap length, select any colorscheme.
%  brewermap('plot')          % View a figure showing all ColorBrewer colorschemes.
%  schemes = brewermap('list')% Return a list of all ColorBrewer colorschemes.
%  [map,num,typ] = brewermap(...); % The current colorscheme's number of nodes and type.
%
%%% Syntax (preselect colorscheme):
%  old = brewermap(scheme); % Preselect any colorscheme, return the previous scheme.
%  map = brewermap(N);      % Use preselected scheme, select colormap length.
%  map = brewermap;         % Use preselected scheme, length same as current figure's colormap.
%
% See also CUBEHELIX RGBPLOT3 RGBPLOT COLORMAP COLORBAR PLOT PLOT3 SURF IMAGE AXES SET JET LBMAP PARULA
%
%% Color Schemes %%
%
% This product includes color specifications and designs developed by Cynthia Brewer.
% See the ColorBrewer website for further information about each colorscheme,
% colour-blind suitability, licensing, and citations: http://colorbrewer.org/
%
% To reverse the colormap sequence simply prefix the string token with '*'.
%
% Each colorscheme is defined by a set of hand-picked RGB values (nodes).
% If <N> is greater than the requested colorscheme's number of nodes then:
%  * Sequential and Diverging schemes are interpolated to give a larger
%    colormap. The interpolation is performed in the Lab colorspace.
%  * Qualitative schemes are repeated to give a larger colormap.
% Else:
%  * Exact values from the ColorBrewer sequences are returned for all colorschemes.
%
%%% Diverging
%
% Scheme|'BrBG'|'PRGn'|'PiYG'|'PuOr'|'RdBu'|'RdGy'|'RdYlBu'|'RdYlGn'|'Spectral'|
% ------|------|------|------|------|------|------|--------|--------|----------|
% Nodes |  11  |  11  |  11  |  11  |  11  |  11  |   11   |   11   |    11    |
%
%%% Qualitative
%
% Scheme|'Accent'|'Dark2'|'Paired'|'Pastel1'|'Pastel2'|'Set1'|'Set2'|'Set3'|
% ------|--------|-------|--------|---------|---------|------|------|------|
% Nodes |   8    |   8   |   12   |    9    |    8    |   9  |  8   |  12  |
%
%%% Sequential
%
% Scheme|'Blues'|'BuGn'|'BuPu'|'GnBu'|'Greens'|'Greys'|'OrRd'|'Oranges'|'PuBu'|
% ------|-------|------|------|------|--------|-------|------|---------|------|
% Nodes |   9   |  9   |  9   |  9   |   9    |   9   |  9   |    9    |  9   |
%
% Scheme|'PuBuGn'|'PuRd'|'Purples'|'RdPu'|'Reds'|'YlGn'|'YlGnBu'|'YlOrBr'|'YlOrRd'|
% ------|--------|------|---------|------|------|------|--------|--------|--------|
% Nodes |   9    |  9   |    9    |  9   |  9   |  9   |   9    |   9    |   9    |
%
%% Examples %%
%
%%% Plot a scheme's RGB values:
% rgbplot(brewermap(9,'Blues'))  % standard
% rgbplot(brewermap(9,'*Blues')) % reversed
%
%%% View information about a colorscheme:
% [~,num,typ] = brewermap(0,'Paired')
% num = 12
% typ = 'Qualitative'
%
%%% Multi-line plot using matrices:
% N = 6;
% axes('ColorOrder',brewermap(N,'Pastel2'),'NextPlot','replacechildren')
% X = linspace(0,pi*3,1000);
% Y = bsxfun(@(x,n)n*sin(x+2*n*pi/N), X(:), 1:N);
% plot(X,Y, 'linewidth',4)
%
%%% Multi-line plot in a loop:
% set(0,'DefaultAxesColorOrder',brewermap(NaN,'Accent'))
% N = 6;
% X = linspace(0,pi*3,1000);
% Y = bsxfun(@(x,n)n*sin(x+2*n*pi/N), X(:), 1:N);
% for n = 1:N
%     plot(X(:),Y(:,n), 'linewidth',4);
%     hold all
% end
%
%%% New colors for the COLORMAP example:
% load spine
% image(X)
% colormap(brewermap([],'YlGnBu'))
%
%%% New colors for the SURF example:
% [X,Y,Z] = peaks(30);
% surfc(X,Y,Z)
% colormap(brewermap([],'RdYlGn'))
% axis([-3,3,-3,3,-10,5])
%
%%% New colors for the CONTOURCMAP example:
% brewermap('PuOr'); % preselect the colorscheme.
% load topo
% load coast
% figure
% worldmap(topo, topolegend)
% contourfm(topo, topolegend);
% contourcmap('brewermap', 'Colorbar','on', 'Location','horizontal',...
% 'TitleString','Contour Intervals in Meters');
% plotm(lat, long, 'k')
%
%% Input and Output Arguments %%
%
%%% Inputs (*=default):
% N = NumericScalar, N>=0, an integer to specify the colormap length.
%   = *[], same length as the current figure's colormap (see COLORMAP).
%   = NaN, same length as the defining RGB nodes (useful for Line ColorOrder).
%   = CharRowVector, to preselect a ColorBrewer colorscheme for later use.
%   = 'plot', create a figure showing all of the ColorBrewer colorschemes.
%   = 'list', return a cell array of strings listing all ColorBrewer colorschemes.
% scheme = CharRowVector, a ColorBrewer colorscheme name.
%        = *none, uses the preselected colorscheme (must be set previously!).
%
%%% Outputs:
% map = NumericMatrix, size Nx3, a colormap of RGB values between 0 and 1.
% num = NumericScalar, the number of nodes defining the ColorBrewer colorscheme.
% typ = CharRowVector, the colorscheme type: 'Diverging'/'Qualitative'/'Sequential'.
% OR
% schemes = CellOfCharRowVectors, a list of every ColorBrewer colorscheme.
%
% [map,num,typ] = brewermap(*N,*scheme)
% OR
% schemes = brewermap('list')
%% Input Wrangling %%
%
persistent raw tok isr idp
%
if isempty(raw)
	raw = bmColors();
end
%
msg = 'A colorscheme must be preselected before calling without a colorscheme name.';
%
if nargin==0 % Current figure's colormap length and the preselected colorscheme.
	assert(~isempty(idp),msg)
	[map,num,typ] = bmSample([],isr,raw(idp));
elseif nargin==2 % Input colormap length and colorscheme.
	assert(isnumeric(N),'The first argument must be a scalar numeric, or empty.')
	assert(ischar(scheme)&&isrow(scheme),'The second argument must be a 1xN char.')
	tmp = strncmp('*',scheme,1);
	[map,num,typ] = bmSample(N,tmp,raw(bmMatch(scheme,tmp,raw)));
elseif isnumeric(N) % Input colormap length and the preselected colorscheme.
	assert(~isempty(idp),msg)
	[map,num,typ] = bmSample(N,isr,raw(idp));
else
	assert(ischar(N)&&isrow(N),'The first argument must be a 1xN char or a scalar numeric.')
	switch lower(N)
		case 'plot' % Plot all colorschemes in a figure.
			bmPlotFig(raw)
		case 'list' % Return a list of all colorschemes.
			map = {raw.str};
			typ = {raw.typ};
			num = [raw.num];
		otherwise % Store the preselected colorscheme token.
			tmp = strncmp('*',N,1);
			idp = bmMatch(N,tmp,raw);
			typ = raw(idp).typ;
			num = raw(idp).num;
			% Only update persistent values if colorscheme name is okay:
			isr = tmp;
			map = tok;
			tok = N;
	end
end
%
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%brewermap
function idx = bmMatch(str,tmp,raw)
% Match the requested colorscheme name to names in the raw data structure.
str = str(1+tmp:end);
idx = strcmpi({raw.str},str);
assert(any(idx),'Colorscheme "%s" is not supported. Check the colorscheme list.',str)
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%bmMatch
function [map,num,typ] = bmSample(N,isr,raw)
% Pick a colorscheme, downsample/interpolate to the requested colormap length.
%
num = raw.num;
typ = raw.typ;
%
if isempty(N)
	N = size(get(gcf,'colormap'),1);
elseif isscalar(N)&&isnan(N)
	N = num;
else
	assert(isscalar(N),'First argument must be a numeric scalar, or empty.')
	assert(isreal(N),'Input <N> must be a real numeric: %g+%gi',N,imag(N))
	assert(fix(N)==N&&N>=0,'Input <N> must be positive integer: %g',N)
end
%
if N==0
	map = nan(0,3);
	return
end
%
% downsample:
[idx,itp] = bmIndex(N,num,typ);
map = raw.rgb(idx,:)/255;
% interpolate:
if itp
	M = [...
		+3.2406255,-1.5372080,-0.4986286;...
		-0.9689307,+1.8757561,+0.0415175;...
		+0.0557101,-0.2040211,+1.0569959];
	wpt = [0.95047,1,1.08883]; % D65
	%
	map = bmRGB2Lab(map,M,wpt); % optional
	%
	% Extrapolate a small amount at both ends:
	%vec = linspace(0,num+1,N+2);
	%map = interp1(1:num,map,vec(2:end-1),'linear','extrap');
	% Interpolation completely within ends:
	map = interp1(1:num,map,linspace(1,num,N),'spline');
	%
	map = bmLab2RGB(map,M,wpt); % optional
end
% reverse order:
if isr
	map = map(end:-1:1,:);
end
%
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%bmSample
function rgb = bmGammaCor(rgb)
% Gamma correction of sRGB data.
idx = rgb <= 0.0031308;
rgb(idx) = 12.92 * rgb(idx);
rgb(~idx) = real(1.055 * rgb(~idx).^(1/2.4) - 0.055);
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%bmGammaCor
function rgb = bmGammaInv(rgb)
% Inverse gamma correction of sRGB data.
idx = rgb <= 0.04045;
rgb(idx) = rgb(idx) / 12.92;
rgb(~idx) = real(((rgb(~idx) + 0.055) / 1.055).^2.4);
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%bmGammaInv
function lab = bmRGB2Lab(rgb,M,wpt) % Nx3 <- Nx3
% Convert a matrix of sRGB values to Lab.
%
%applycform(rgb,makecform('srgb2lab','AdaptedWhitePoint',wpt))
%
% RGB2XYZ:
xyz = bmGammaInv(rgb) / M.';
% Remember to include my license when copying my implementation.
% XYZ2Lab:
xyz = bsxfun(@rdivide,xyz,wpt);
idx = xyz>(6/29)^3;
F = idx.*(xyz.^(1/3)) + ~idx.*(xyz*(29/6)^2/3+4/29);
lab(:,2:3) = bsxfun(@times,[500,200],F(:,1:2)-F(:,2:3));
lab(:,1) = 116*F(:,2) - 16;
%
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%bmRGB2Lab
function rgb = bmLab2RGB(lab,M,wpt) % Nx3 <- Nx3
% Convert a matrix of Lab values to sRGB.
%
%applycform(lab,makecform('lab2srgb','AdaptedWhitePoint',wpt))
%
% Lab2XYZ
tmp = bsxfun(@rdivide,lab(:,[2,1,3]),[500,Inf,-200]);
tmp = bsxfun(@plus,tmp,(lab(:,1)+16)/116);
idx = tmp>(6/29);
tmp = idx.*(tmp.^3) + ~idx.*(3*(6/29)^2*(tmp-4/29));
xyz = bsxfun(@times,tmp,wpt);
% Remember to include my license when copying my implementation.
% XYZ2RGB
rgb = max(0,min(1, bmGammaCor(xyz * M.')));
%
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%cbLab2RGB
function bmPlotFig(raw)
% Creates a figure showing all of the ColorBrewer colorschemes.
%
persistent cbh axh
%
xmx = max([raw.num]);
ymx = numel(raw);
%
if ishghandle(cbh)
	figure(cbh);
	delete(axh);
else
	cbh = figure('HandleVisibility','callback', 'IntegerHandle','off',...
		'NumberTitle','off', 'Name',[mfilename,' Plot'],'Color','white',...
		'MenuBar','figure', 'Toolbar','none', 'Tag',mfilename);
	set(cbh,'Units','pixels')
	pos = get(cbh,'Position');
	pos(1:2) = pos(1:2) - 123;
	pos(3:4) = max(pos(3:4),[842,532]);
	set(cbh,'Position',pos)
end
%
axh = axes('Parent',cbh, 'Color','none',...
	'XTick',0:xmx, 'YTick',0.5:ymx, 'YTickLabel',{raw.str}, 'YDir','reverse');
title(axh,['ColorBrewer Color Schemes (',mfilename,'.m)'], 'Interpreter','none')
xlabel(axh,'Scheme Nodes')
ylabel(axh,'Scheme Name')
axf = get(axh,'FontName');
%
for y = 1:ymx
	num = raw(y).num;
	typ = raw(y).typ;
	map = raw(y).rgb(bmIndex(num,num,typ),:)/255; % downsample
	for x = 1:num
		patch([x-1,x-1,x,x],[y-1,y,y,y-1],1, 'FaceColor',map(x,:), 'Parent',axh)
	end
	text(xmx+0.1,y-0.5,typ, 'Parent',axh, 'FontName',axf)
end
%
drawnow()
%
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%bmPlotFig
function [idx,itp] = bmIndex(N,num,typ)
% Ensure exactly the same colors as the online ColorBrewer colorschemes.
%
itp = N>num;
switch typ
	case 'Qualitative'
		itp = false;
		idx = 1+mod(0:N-1,num);
	case 'Diverging'
		switch N
			case 1 % extrapolated
				idx = 8;
			case 2 % extrapolated
				idx = [4,12];
			case 3
				idx = [5,8,11];
			case 4
				idx = [3,6,10,13];
			case 5
				idx = [3,6,8,10,13];
			case 6
				idx = [2,5,7,9,11,14];
			case 7
				idx = [2,5,7,8,9,11,14];
			case 8
				idx = [2,4,6,7,9,10,12,14];
			case 9
				idx = [2,4,6,7,8,9,10,12,14];
			case 10
				idx = [1,2,4,6,7,9,10,12,14,15];
			otherwise
				idx = [1,2,4,6,7,8,9,10,12,14,15];
		end
	case 'Sequential'
		switch N
			case 1 % extrapolated
				idx = 6;
			case 2 % extrapolated
				idx = [4,8];
			case 3
				idx = [3,6,9];
			case 4
				idx = [2,5,7,10];
			case 5
				idx = [2,5,7,9,11];
			case 6
				idx = [2,4,6,7,9,11];
			case 7
				idx = [2,4,6,7,8,10,12];
			case 8
				idx = [1,3,4,6,7,8,10,12];
			otherwise
				idx = [1,3,4,6,7,8,10,11,13];
		end
	otherwise
		error('The colorscheme type "%s" is not recognized',typ)
end
%
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%bmIndex
function raw = bmColors()
% Return a structure of all colorschemes: name, scheme type, RGB values, number of nodes.
% Order: first sort by <typ>, then case-insensitive sort by <str>:
raw(35).str = 'YlOrRd';
raw(35).typ = 'Sequential';
raw(35).rgb = [255,255,204;255,255,178;255,237,160;254,217,118;254,204,92;254,178,76;253,141,60;252,78,42;240,59,32;227,26,28;189,0,38;177,0,38;128,0,38];
raw(34).str = 'YlOrBr';
raw(34).typ = 'Sequential';
raw(34).rgb = [255,255,229;255,255,212;255,247,188;254,227,145;254,217,142;254,196,79;254,153,41;236,112,20;217,95,14;204,76,2;153,52,4;140,45,4;102,37,6];
raw(33).str = 'YlGnBu';
raw(33).typ = 'Sequential';
raw(33).rgb = [255,255,217;255,255,204;237,248,177;199,233,180;161,218,180;127,205,187;65,182,196;29,145,192;44,127,184;34,94,168;37,52,148;12,44,132;8,29,88];
raw(32).str = 'YlGn';
raw(32).typ = 'Sequential';
raw(32).rgb = [255,255,229;255,255,204;247,252,185;217,240,163;194,230,153;173,221,142;120,198,121;65,171,93;49,163,84;35,132,67;0,104,55;0,90,50;0,69,41];
raw(31).str = 'Reds';
raw(31).typ = 'Sequential';
raw(31).rgb = [255,245,240;254,229,217;254,224,210;252,187,161;252,174,145;252,146,114;251,106,74;239,59,44;222,45,38;203,24,29;165,15,21;153,0,13;103,0,13];
raw(30).str = 'RdPu';
raw(30).typ = 'Sequential';
raw(30).rgb = [255,247,243;254,235,226;253,224,221;252,197,192;251,180,185;250,159,181;247,104,161;221,52,151;197,27,138;174,1,126;122,1,119;122,1,119;73,0,106];
raw(29).str = 'Purples';
raw(29).typ = 'Sequential';
raw(29).rgb = [252,251,253;242,240,247;239,237,245;218,218,235;203,201,226;188,189,220;158,154,200;128,125,186;117,107,177;106,81,163;84,39,143;74,20,134;63,0,125];
raw(28).str = 'PuRd';
raw(28).typ = 'Sequential';
raw(28).rgb = [247,244,249;241,238,246;231,225,239;212,185,218;215,181,216;201,148,199;223,101,176;231,41,138;221,28,119;206,18,86;152,0,67;145,0,63;103,0,31];
raw(27).str = 'PuBuGn';
raw(27).typ = 'Sequential';
raw(27).rgb = [255,247,251;246,239,247;236,226,240;208,209,230;189,201,225;166,189,219;103,169,207;54,144,192;28,144,153;2,129,138;1,108,89;1,100,80;1,70,54];
raw(26).str = 'PuBu';
raw(26).typ = 'Sequential';
raw(26).rgb = [255,247,251;241,238,246;236,231,242;208,209,230;189,201,225;166,189,219;116,169,207;54,144,192;43,140,190;5,112,176;4,90,141;3,78,123;2,56,88];
raw(25).str = 'Oranges';
raw(25).typ = 'Sequential';
raw(25).rgb = [255,245,235;254,237,222;254,230,206;253,208,162;253,190,133;253,174,107;253,141,60;241,105,19;230,85,13;217,72,1;166,54,3;140,45,4;127,39,4];
raw(24).str = 'OrRd';
raw(24).typ = 'Sequential';
raw(24).rgb = [255,247,236;254,240,217;254,232,200;253,212,158;253,204,138;253,187,132;252,141,89;239,101,72;227,74,51;215,48,31;179,0,0;153,0,0;127,0,0];
raw(23).str = 'Greys';
raw(23).typ = 'Sequential';
raw(23).rgb = [255,255,255;247,247,247;240,240,240;217,217,217;204,204,204;189,189,189;150,150,150;115,115,115;99,99,99;82,82,82;37,37,37;37,37,37;0,0,0];
raw(22).str = 'Greens';
raw(22).typ = 'Sequential';
raw(22).rgb = [247,252,245;237,248,233;229,245,224;199,233,192;186,228,179;161,217,155;116,196,118;65,171,93;49,163,84;35,139,69;0,109,44;0,90,50;0,68,27];
raw(21).str = 'GnBu';
raw(21).typ = 'Sequential';
raw(21).rgb = [247,252,240;240,249,232;224,243,219;204,235,197;186,228,188;168,221,181;123,204,196;78,179,211;67,162,202;43,140,190;8,104,172;8,88,158;8,64,129];
raw(20).str = 'BuPu';
raw(20).typ = 'Sequential';
raw(20).rgb = [247,252,253;237,248,251;224,236,244;191,211,230;179,205,227;158,188,218;140,150,198;140,107,177;136,86,167;136,65,157;129,15,124;110,1,107;77,0,75];
raw(19).str = 'BuGn';
raw(19).typ = 'Sequential';
raw(19).rgb = [247,252,253;237,248,251;229,245,249;204,236,230;178,226,226;153,216,201;102,194,164;65,174,118;44,162,95;35,139,69;0,109,44;0,88,36;0,68,27];
raw(18).str = 'Blues';
raw(18).typ = 'Sequential';
raw(18).rgb = [247,251,255;239,243,255;222,235,247;198,219,239;189,215,231;158,202,225;107,174,214;66,146,198;49,130,189;33,113,181;8,81,156;8,69,148;8,48,107];
raw(17).str = 'Set3';
raw(17).typ = 'Qualitative';
raw(17).rgb = [141,211,199;255,255,179;190,186,218;251,128,114;128,177,211;253,180,98;179,222,105;252,205,229;217,217,217;188,128,189;204,235,197;255,237,111];
raw(16).str = 'Set2';
raw(16).typ = 'Qualitative';
raw(16).rgb = [102,194,165;252,141,98;141,160,203;231,138,195;166,216,84;255,217,47;229,196,148;179,179,179];
raw(15).str = 'Set1';
raw(15).typ = 'Qualitative';
raw(15).rgb = [228,26,28;55,126,184;77,175,74;152,78,163;255,127,0;255,255,51;166,86,40;247,129,191;153,153,153];
raw(14).str = 'Pastel2';
raw(14).typ = 'Qualitative';
raw(14).rgb = [179,226,205;253,205,172;203,213,232;244,202,228;230,245,201;255,242,174;241,226,204;204,204,204];
raw(13).str = 'Pastel1';
raw(13).typ = 'Qualitative';
raw(13).rgb = [251,180,174;179,205,227;204,235,197;222,203,228;254,217,166;255,255,204;229,216,189;253,218,236;242,242,242];
raw(12).str = 'Paired';
raw(12).typ = 'Qualitative';
raw(12).rgb = [166,206,227;31,120,180;178,223,138;51,160,44;251,154,153;227,26,28;253,191,111;255,127,0;202,178,214;106,61,154;255,255,153;177,89,40];
raw(11).str = 'Dark2';
raw(11).typ = 'Qualitative';
raw(11).rgb = [27,158,119;217,95,2;117,112,179;231,41,138;102,166,30;230,171,2;166,118,29;102,102,102];
raw(10).str = 'Accent';
raw(10).typ = 'Qualitative';
raw(10).rgb = [127,201,127;190,174,212;253,192,134;255,255,153;56,108,176;240,2,127;191,91,23;102,102,102];
raw(09).str = 'Spectral';
raw(09).typ = 'Diverging';
raw(09).rgb = [158,1,66;213,62,79;215,25,28;244,109,67;252,141,89;253,174,97;254,224,139;255,255,191;230,245,152;171,221,164;153,213,148;102,194,165;43,131,186;50,136,189;94,79,162];
raw(08).str = 'RdYlGn';
raw(08).typ = 'Diverging';
raw(08).rgb = [165,0,38;215,48,39;215,25,28;244,109,67;252,141,89;253,174,97;254,224,139;255,255,191;217,239,139;166,217,106;145,207,96;102,189,99;26,150,65;26,152,80;0,104,55];
raw(07).str = 'RdYlBu';
raw(07).typ = 'Diverging';
raw(07).rgb = [165,0,38;215,48,39;215,25,28;244,109,67;252,141,89;253,174,97;254,224,144;255,255,191;224,243,248;171,217,233;145,191,219;116,173,209;44,123,182;69,117,180;49,54,149];
raw(06).str = 'RdGy';
raw(06).typ = 'Diverging';
raw(06).rgb = [103,0,31;178,24,43;202,0,32;214,96,77;239,138,98;244,165,130;253,219,199;255,255,255;224,224,224;186,186,186;153,153,153;135,135,135;64,64,64;77,77,77;26,26,26];
raw(05).str = 'RdBu';
raw(05).typ = 'Diverging';
raw(05).rgb = [103,0,31;178,24,43;202,0,32;214,96,77;239,138,98;244,165,130;253,219,199;247,247,247;209,229,240;146,197,222;103,169,207;67,147,195;5,113,176;33,102,172;5,48,97];
raw(04).str = 'PuOr';
raw(04).typ = 'Diverging';
raw(04).rgb = [127,59,8;179,88,6;230,97,1;224,130,20;241,163,64;253,184,99;254,224,182;247,247,247;216,218,235;178,171,210;153,142,195;128,115,172;94,60,153;84,39,136;45,0,75];
raw(03).str = 'PRGn';
raw(03).typ = 'Diverging';
raw(03).rgb = [64,0,75;118,42,131;123,50,148;153,112,171;175,141,195;194,165,207;231,212,232;247,247,247;217,240,211;166,219,160;127,191,123;90,174,97;0,136,55;27,120,55;0,68,27];
raw(02).str = 'PiYG';
raw(02).typ = 'Diverging';
raw(02).rgb = [142,1,82;197,27,125;208,28,139;222,119,174;233,163,201;241,182,218;253,224,239;247,247,247;230,245,208;184,225,134;161,215,106;127,188,65;77,172,38;77,146,33;39,100,25];
raw(01).str = 'BrBG';
raw(01).typ = 'Diverging';
raw(01).rgb = [84,48,5;140,81,10;166,97,26;191,129,45;216,179,101;223,194,125;246,232,195;245,245,245;199,234,229;128,205,193;90,180,172;53,151,143;1,133,113;1,102,94;0,60,48];
% number of nodes:
for k = 1:numel(raw)
	switch raw(k).typ
		case 'Diverging'
			raw(k).num = 11;
		case 'Qualitative'
			raw(k).num = size(raw(k).rgb,1);
		case 'Sequential'
			raw(k).num = 9;
	end
end
%
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%bmColors
% Code and Implementation:
% Copyright (c) 2014 Stephen Cobeldick
% Color Values Only:
% Copyright (c) 2002 Cynthia Brewer, Mark Harrower, and The Pennsylvania State University.
%
% Licensed under the Apache License, Version 2.0 (the "License");
% you may not use this file except in compliance with the License.
% You may obtain a copy of the License at
%
% http://www.apache.org/licenses/LICENSE-2.0
%
% Unless required by applicable law or agreed to in writing, software
% distributed under the License is distributed on an "AS IS" BASIS,
% WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
% See the License for the specific language governing permissions and limitations under the License.
%
% Redistribution and use in source and binary forms, with or without
% modification, are permitted provided that the following conditions are met:
%
% 1. Redistributions as source code must retain the above copyright notice, this
% list of conditions and the following disclaimer.
%
% 2. The end-user documentation included with the redistribution, if any, must
% include the following acknowledgment: "This product includes color
% specifications and designs developed by Cynthia Brewer
% (http://colorbrewer.org/)." Alternately, this acknowledgment may appear in the
% software itself, if and wherever such third-party acknowledgments normally appear.
%
% 4. The name "ColorBrewer" must not be used to endorse or promote products
% derived from this software without prior written permission. For written
% permission, please contact Cynthia Brewer at cbrewer@psu.edu.
%
% 5. Products derived from this software may not be called "ColorBrewer", nor
% may "ColorBrewer" appear in their name, without prior written permission of Cynthia Brewer.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%license
